On degenerations of $\mathbb Z/2$-Godeaux surfaces

We compute equations for Coughlan's family of Godeaux surfaces with torsion $\mathbb Z/2$, which we call $\mathbb Z/2$-Godeaux surfaces, and we show that it is (at most) 7 dimensional. We classify non-rational KSBA degenerations $W$ of $\mathbb Z/2$-Godeaux surfaces with one Wahl singularity, showing that $W$ is birational to particular either Enriques surfaces, or $D_{2,n}$ elliptic surfaces, with $n=3,4$ or $6$. We present examples for all possibilities in the first case, and for $n=3,4$ in the second.

==> anc/Computation_Godeaux_DRU.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<title>Computation_Godeaux_DRU</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    color: #000 !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.2.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.2.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.2.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.2.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.2.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.2.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=1);
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2);
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=3);
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
@media (max-width: 991px) {
  #ipython_notebook {
    margin-left: 10px;
  }
}
[dir="rtl"] #ipython_notebook {
  float: right !important;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#login_widget {
  float: right;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  text-align: center;
  vertical-align: middle;
  display: inline;
  opacity: 0;
  z-index: 2;
  width: 12ex;
  margin-right: -12ex;
}
.alternate_upload .btn-upload {
  height: 22px;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
[dir="rtl"] #tabs li {
  float: right;
}
ul#tabs {
  margin-bottom: 4px;
}
[dir="rtl"] ul#tabs {
  margin-right: 0px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons {
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-right {
  padding-top: 1px;
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-left {
  float: right !important;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: baseline;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
#tree-selector {
  padding-right: 0px;
}
[dir="rtl"] #tree-selector a {
  float: right;
}
#button-select-all {
  min-width: 50px;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
[dir="rtl"] #new-menu {
  text-align: right;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
[dir="rtl"] #running .col-sm-8 {
  float: right !important;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI colors. */
.ansibold {
  font-weight: bold;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  border-left-width: 1px;
  padding-left: 5px;
  background: linear-gradient(to right, transparent -40px, transparent 1px, transparent 1px, transparent 100%);
}
div.cell.jupyter-soft-selected {
  border-left-color: #90CAF9;
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected {
  border-color: #ababab;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 5px, transparent 5px, transparent 100%);
}
@media print {
  div.cell.selected {
    border-color: transparent;
  }
}
div.cell.selected.jupyter-soft-selected {
  border-left-width: 0;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 7px, #E3F2FD 7px, #E3F2FD 100%);
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #66BB6A -40px, #66BB6A 5px, transparent 5px, transparent 100%);
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  padding: 0.4em;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. We need the 0 value because of how we size */
  /* .CodeMirror-lines */
  padding: 0;
  border: 0;
  border-radius: 0;
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul {
  list-style: disc;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ul ul {
  list-style: square;
  margin: 0em 2em;
}
.rendered_html ul ul ul {
  list-style: circle;
  margin: 0em 2em;
}
.rendered_html ol {
  list-style: decimal;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
  margin: 0em 2em;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  background-color: #fff;
  color: #000;
  font-size: 100%;
  padding: 0px;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: 1px solid black;
  border-collapse: collapse;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  border: 1px solid black;
  border-collapse: collapse;
  margin: 1em 2em;
}
.rendered_html td,
.rendered_html th {
  text-align: left;
  vertical-align: middle;
  padding: 4px;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget {
  float: right !important;
  float: right;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  margin-top: 6px;
}
span.save_widget span.filename {
  height: 1em;
  line-height: 1em;
  padding: 3px;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  display: none;
}
.command-shortcut:before {
  content: "(command)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Magma V2.24-7, JupyterLab 0.32.1</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Here we compute the equations of coughlan's family of $\mathbb Z/2$-Godeaux surfaces as described in Section 3 of the paper 'On degenerations of $\mathbb Z/2$-Godeaux surfaces' by Dias-Rito-Urzúa.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In this file the letter $o$ stands for the parameter $\alpha$ in the paper.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In order to find the equations that are linear on the variables $y_4,z_3,z_4,t,$ we need to compute the maps $N_1$ and $N_2$ (see Section 3.2). But our computer can do it only for fixed values of the parameter $o$ (which is the only one with this property). So our workaround is the following: The computations for some fixed value $o=o_0$ give us polynomials with coefficients $c_i(o_0)$. We do it for several different values $o_0$, then use this data to "guess" the polynomials $p_i(o)$. This is a linear algebra problem. We start by defining some auxiliary Magma functions.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Let $p(x)$ be a univariate polynomial and $e$ be the list obtained by evaluating $p$ at some list $pts$ of rational numbers. The function 'RecPoly' below recovers the polynomial $p$ from the data $(x,pts,e).$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>function RecPoly(x,pts,e)
  M:=Matrix([[BaseRing(Parent(x))!q^n:n in [0..#pts-1]]:q in pts]);
  A:=(M^-1)*Matrix(BaseRing(Parent(x)),#e,1,e);
  return &amp;+[A[i][1]*x^(i-1):i in [1..#pts]];
end function;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now we give an analogous function that, instead of the list $e$, takes a list of multivariate polynomials and recover their coefficients as univariate polynomials on some new variable $x$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>function RecPolyList(x,pts,list)
  RR:=Universe(list);
  mon:=Setseq(&amp;join[Seqset(Monomials(RR!list[y])):y in [1..#list]]);
  F:=0;
  for h in [1..#mon] do
    E:=[MonomialCoefficient(list[j],mon[h]):j in [1..#list]];
    F:=F+RecPoly(x,pts,E)*mon[h];
  end for;
  return F;
end function;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Let $p$ be a matrix and $H$ be a vector, both with entries in a multivariate polynomial ring. One can use the Magma function 'Solution' to compute $N$ such that $pN=H.$ But in the case we are interested in, this computation seems unattainable, so we define a Magma function that does it several times by evaluating a selected parameter $x$ at a list $pts$ of points, then uses the previous functions to recover the coefficients of the computed polynomials as polynomials on the parameter $x$.</p>
<p>Since we are fixing one of the parameters, it can happen that this value appears in some denominator of a rational coefficient of the solution. To overcome this, we have included an input polynomial 'correction': after each computation of $N$ for $x=x_0\in pts,$ the solution is multiplied by that polynomial evaluated at $x_0$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>function RecSolution(p,x,pts,H,correction)
  M:=[];
  for xx in pts do
    pe:=Matrix([[Evaluate(p[i,j],x,xx):j in [1..NumberOfColumns(p)]]:i in [1..NumberOfRows(p)]]);
    He:=[Evaluate(q,x,xx):q in H];
    sol:=Solution(Transpose(pe),Vector(He));
    Append(~M,[Evaluate(Parent(x)!correction,x,xx)*sol[i]:i in [1..12]]);
  end for;
  return [RecPolyList(x,pts,[M[i][j]:i in [1..#M]]):j in [1..12]];
end function;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We can now proceed to the computation of the maps $N_1$ and $N_2$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We start by defining the linear maps $p_1,p_2,p_3$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>KK:=RationalField();
//KK:=FiniteField(397);
RR&lt;o, l1,l2,l3,l4,l5,l6, x,x1,x2,x3,x4, y1,y2,y3,y4, z1,z2,z3,z4, t&gt; := PolynomialRing(KK,[0, 0,0,0,0,0,0, 1,1,1,1,1, 2,2,2,2, 3,3,3,3, 4]);

s2:=(1-o^2)*x1;
s4:=o*x1^2+o^2*x4^2;
s5:=o*(o^2-1)*x1*x4;
t2:=(1-o^2)*x4;
t4:=o*(o^2-1)*x1*x4;
t5:=o^2*x1^2+o*x4^2;

f:=y1+o*y3;g:=o*y1+y3;

By2:=Matrix(RR,4,4,[
-y2,   x2*y1,   x3*y3,-2*x3*x4*y1-2*x1*x2*y3,
 x2,     -y2,-2*x3*x4,      x3*y3+4*x1*x2*x4,
 x3,-2*x1*x2,     -y2,      x2*y1+4*x1*x3*x4,
  0,      x3,      x2,                   -y2]);

Bz1:=Matrix(RR,4,4,[
     z1,-(y1*(f+s4)-2*x1*s2*y3),-(y3*s5-2*x4*y1*s2),-(-2*x1*y3*(f+s4)-2*x4*s5*y1+s2*y1*y3),
-(f+s4),          z1-4*x1*x4*s2,   -(y3*s2-2*x4*s5),    -(4*x1*x4*(f+s4)+y3*s5-2*y1*s2*x4),
    -s5,   -(y1*s2-2*x1*(f+s4)),      z1-4*x1*x4*s2,    -(4*x1*x4*s5+y1*(f+s4)-2*y3*s2*x1),
    -s2,                    -s5,            -(f+s4),                        z1-4*x1*x4*s2]);

Bz2:=Matrix(RR,4,4,[
     z2,-(y1*t4-2*x1*y3*t2),-(y3*(g+t5)-2*x4*y1*t2),-(y1*y3*t2-2*x1*y3*t4-2*x4*y1*(g+t5)),
    -t4,      z2-4*x1*x4*t2,   -(y3*t2-2*x4*(g+t5)),   -(y3*(g+t5)+4*x1*x4*t4-2*y1*x4*t2),
-(g+t5),   -(y1*t2-2*x1*t4),          z2-4*x1*x4*t2,   -(y1*t4+4*x1*x4*(g+t5)-2*x1*y3*t2),
    -t2,            -(g+t5),                    -t4,                       z2-4*x1*x4*t2]);

p1:=HorizontalJoin([By2,Bz1,Bz2]);

Z:=ZeroMatrix(RR,4,4);
p2:=BlockMatrix(3,3,[Z,Bz2,-Bz1, -Bz2,Z,By2, Bz1,-By2,Z]);

p3:=VerticalJoin([By2,Bz1,Bz2]);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The degree $6$ polynomials $C_1,C_2,Q_1,Q_2,Q_3,Q_4$ that were obtained using Singular (see Section 3.2):</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>C1:=z1^2-y1^3+3*x1^2*y1*y3-2*o*y1^2*y3-6*x1^2*x4*z1+2*x1^3*z2+2*o*x1*y1*z2-2*o*x1^2*y1^2+4*o*x1^2*y3^2-o^2*y1*y3^2+2*o^2*x1*y3*z2-4*o*x1^2*x4^2*y1-2*o^2*x4^2*y1^2+4*o*x1^4*y3-4*o^2*x1^2*y1*y3+6*o^2*x1^2*x4*z1-o^2*x1^4*y1+3*o^2*x1^2*x4^2*y3-2*o^3*x4^2*y1*y3-4*o^3*x1^2*y3^2+2*o^3*x1*x4^2*z2+6*o^3*x1^2*x4^2*y1-4*o^3*x1^4*y3-o^4*x1^2*y1*y3-o^4*x4^4*y1-2*o^4*x1^2*x4^2*y3-4*o^5*x1^2*x4^2*y1-o^6*x1^2*x4^2*y3;

C2:=z2^2-y3^3+3*x4^2*y1*y3-2*o*y1*y3^2+2*x4^3*z1+2*o*x4*y3*z1-6*x1*x4^2*z2+4*o*x4^2*y1^2-o^2*y1^2*y3-2*o*x4^2*y3^2+2*o^2*x4*y1*z1+4*o*x4^4*y1-4*o*x1^2*x4^2*y3-4*o^2*x4^2*y1*y3-2*o^2*x1^2*y3^2+6*o^2*x1*x4^2*z2+3*o^2*x1^2*x4^2*y1-4*o^3*x4^2*y1^2-o^2*x4^4*y3-2*o^3*x1^2*y1*y3+2*o^3*x1^2*x4*z1-4*o^3*x4^4*y1+6*o^3*x1^2*x4^2*y3-o^4*x4^2*y1*y3-2*o^4*x1^2*x4^2*y1-o^4*x1^4*y3-4*o^5*x1^2*x4^2*y3-o^6*x1^2*x4^2*y1;

Q1:=(y1+o*y3)*y2^2-2*x2*y2*z1+x2^2*y1^2-x3^2*y1*y3+2*x1*x3*y2*y3+2*x3^2*x4*z1-2*x1*x3^2*z2-4*x1*x2*x3*x4*y1+8*x1^2*x2*x4*y2+2*o*x1*x3*y1*y2+2*o*x1^2*y2^2-4*x1^2*x2^2*y3+o*x2^2*y1*y3-o*x3^2*y3^2-2*o*x1*x2*x3*z1-2*o*x1*x2^2*z2+4*o*x1*x3*x4^2*y2+o^2*x4^2*y2^2-2*o*x1^2*x3^2*y3-2*o*x1*x2*x3*x4*y3+4*o^2*x1*x2*x3*x4*y1+o^2*x2^2*x4^2*y1+2*o^2*x1^3*x3*y2-10*o^2*x1^2*x2*x4*y2-o^3*x1^2*y2^2+4*o^2*x1^2*x2^2*y3-o^2*x3^2*x4^2*y3+o^3*x1^2*x2^2*y1-2*o^3*x1*x3*x4^2*y2+o^3*x1^2*x3^2*y3+2*o^3*x1*x2*x3*x4*y3+2*o^4*x1^2*x2*x4*y2;

Q2:=y2^3-3*x2^2*y1*y2-3*x3^2*y2*y3+2*x2^3*z1+2*x3^3*z2+6*x2*x3^2*x4*y1-12*x1*x2*x3*x4*y2-2*o*x3^2*y1*y2-o*x1*x3*y2^2-o*x2*x4*y2^2-o^2*y2^3+6*x1*x2^2*x3*y3-2*o*x2^2*y2*y3+2*o*x2*x3^2*z1+2*o*x2^2*x3*z2+o*x1*x2^2*x3*y1+o*x2^3*x4*y1-2*o*x1^2*x2^2*y2-2*o*x3^2*x4^2*y2+o^2*x2^2*y1*y2+o*x1*x3^3*y3+o*x2*x3^2*x4*y3+o^2*x3^2*y2*y3-6*o^2*x2*x3^2*x4*y1-2*o^2*x1^2*x3^2*y2+14*o^2*x1*x2*x3*x4*y2-2*o^2*x2^2*x4^2*y2+o^3*x1*x3*y2^2+o^3*x2*x4*y2^2-6*o^2*x1*x2^2*x3*y3-o^3*x1*x2^2*x3*y1-o^3*x2^3*x4*y1-o^3*x1*x3^3*y3-o^3*x2*x3^2*x4*y3-2*o^4*x1*x2*x3*x4*y2;

Q3:=y2*(o*y1+y3)*(y1+o*y3)+x4*y2*z1-x2*y3*z1-x3*y1*z2+x1*y2*z2-x2*x4*y1^2-x1*x3*y3^2-o*x2*y1*z1-o*x3*y3*z2+4*x1*x3*x4^2*y1-8*x1^2*x4^2*y2+o*x4^2*y1*y2+4*x1^2*x2*x4*y3-o*x1*x3*y1*y3-o*x2*x4*y1*y3+o*x1^2*y2*y3+o*x1*x3*x4*z1-o*x2*x4^2*z1-o^2*x4*y2*z1-o*x1^2*x3*z2+o*x1*x2*x4*z2-o^2*x1*y2*z2+o^2*x2*x4*y1^2+2*o^2*x1^2*y1*y2+2*o^2*x4^2*y2*y3+o^2*x1*x3*y3^2-o^2*x1^2*x2*z1-o^2*x3*x4^2*z2-8*o^2*x1*x3*x4^2*y1-o^2*x2*x4^3*y1+18*o^2*x1^2*x4^2*y2+o^3*x4^2*y1*y2-o^2*x1^3*x3*y3-8*o^2*x1^2*x2*x4*y3+o^3*x1*x3*y1*y3+o^3*x2*x4*y1*y3+o^3*x1^2*y2*y3-o^3*x1*x3*x4*z1-o^3*x1*x2*x4*z2-o^3*x1^2*x2*x4*y1+o^3*x1^4*y2+o^3*x4^4*y2-o^3*x1*x3*x4^2*y3+4*o^4*x1*x3*x4^2*y1+o^4*x2*x4^3*y1-9*o^4*x1^2*x4^2*y2+o^4*x1^3*x3*y3+4*o^4*x1^2*x2*x4*y3+o^5*x1^2*x2*x4*y1+o^5*x1*x3*x4^2*y3+o^6*x1^2*x4^2*y2;

Q4:=(o*y1+y3)*y2^2-2*x3*y2*z2+2*x2*x4*y1*y2-x2^2*y1*y3+x3^2*y3^2-2*x2^2*x4*z1+2*x1*x2^2*z2-4*x3^2*x4^2*y1-o*x2^2*y1^2+8*x1*x3*x4^2*y2+2*o*x4^2*y2^2-4*x1*x2*x3*x4*y3+o*x3^2*y1*y3+2*o*x2*x4*y2*y3-2*o*x3^2*x4*z1-2*o*x2*x3*x4*z2-2*o*x1*x2*x3*x4*y1-2*o*x2^2*x4^2*y1+4*o*x1^2*x2*x4*y2+o^2*x1^2*y2^2-o^2*x1^2*x2^2*y1+4*o^2*x3^2*x4^2*y1-10*o^2*x1*x3*x4^2*y2+2*o^2*x2*x4^3*y2-o^3*x4^2*y2^2+o^2*x1^2*x3^2*y3+4*o^2*x1*x2*x3*x4*y3+2*o^3*x1*x2*x3*x4*y1+o^3*x2^2*x4^2*y1-2*o^3*x1^2*x2*x4*y2+o^3*x3^2*x4^2*y3+2*o^4*x1*x3*x4^2*y2;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We use our Magma function 'RecSolution' to compute the map $N_1:$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[6]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>F:=C1+l1*Q1+l2*Q2+l4*Q3+l3*Q4;
G:=C2+l3*Q1-l2*Q2-l4*Q3+l1*Q4;

time NF:=Matrix(12,1,RecSolution(p1,o,[3..10],[F,0,0,0],1));
time NG:=Matrix(12,1,RecSolution(p1,o,[3..10],[G,0,0,0],1));

N1:=HorizontalJoin(NF,NG);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Time: 1424.860
Time: 1478.570
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The map $N_1q_2$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[7]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>N1q2:=N1*Matrix(RR,2,1,[-G,F]);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now we change the monomial order to 'lex', which gives a faster computation for $N_2$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[8]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>RR&lt;o, l1,l2,l3,l4,l5,l6, x,x1,x2,x3,x4, y1,y2,y3,y4, z1,z2,z3,z4, t&gt;, h:=ChangeOrder(RR,&quot;lex&quot;);
p2:=Matrix([[h(p2[i,j]):j in [1..12]]:i in [1..12]]);
N1q2:=[h(N1q2[i,1]):i in [1..12]];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Finally we compute the map $N_2$. We note that when computing $N_2$ for a fixed value $o=o_0$, we see rational coefficients with $2o_0^4$ in the denominator. To overcome this we include the 'correction' $2o^4$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[9]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>N2prime:=RecSolution(p2,o,[101..150],N1q2,2*o^4);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Because of the previous 'correction', we have $N_2'=2o^4N_2+p_3L$, for some $L$. We can freely add vectors in the image of $p_3$, the kernel of $p_2$. To remove the $p_3L$ part, we search in the first 4 rows the entries that are multiple of $y_2$ and remove the column of $p_3$ that contains $y_2$ in that entry.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[10]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>p3:=Matrix([[h(p3[i,j]):j in [1..4]]:i in [1..12]]);
for h in [1,2] do
  for j in [1..4] do
    cf:=Coefficients(N2prime[j],y2);
    if #cf ge 2 then
     a0:=Coefficients(N2prime[j],y2)[#cf]*y2^(#cf-2);
     for i in [1..12] do N2prime[i]:=N2prime[i]+a0*p3[i][j];end for;
    end if;
  end for;
end for;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We can now divide by $2o^4:$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[11]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>N2:=[q div (2*o^4):q in N2prime];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The linear equations are given by:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[12]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>mts:=p3*Matrix(4,1,[t,z4,z3,y4])-Matrix(12,1,N2);
LinearEqs:=[h(F),h(G)] cat [mts[i,1]:i in [1..12]];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Since we are only interested on surfaces invariant for the Godeaux involution, we can take parameters $x_2=x_1,$ $x_3=-x_1,$ $x_4=x_1$ (as explained in Section 3.1), and $y_4=l_5(y_1-y_3)+l_6y_2$. We use the notation $x_1=x$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[13]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>LinearEqs:=[Evaluate(q,[o, l1,l2,l3,l4,l5,l6, x,x,x,-x,x, y1,y2,y3,l5*(y1-y3)+l6*y2, z1,z2,z3,z4, t]):q in LinearEqs];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now it remains to compute the six equations that are quadratic in the variables $y_4,z_3,z_4,t$. We will find them as equations $f=0$ with $xf$ in the ideal generated by the linear equations.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We look to the equations obtained by evaluating the parameters $o,l_1,\ldots,l_7$ at some distinct prime numbers.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[14]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>R&lt;Y1,Y2,Y3,Z1,Z2,Z3,Z4,T&gt;:=PolynomialRing(KK,[2,2,2, 3,3,3,3, 4]);
j:=hom&lt;RR-&gt;R|[13,17,19,23,29,31,37,0,0,0,0,0,Y1,Y2,Y3,0,Z1,Z2,Z3,Z4,T]&gt;;
E:=[j(q):q in LinearEqs];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We want to know the relations among these equations in $E$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[15]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>S:=Rows(SyzygyMatrix(E)); 
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>One of these lines is, for instance:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[16]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>[S[1][i]:i in [1..14]];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[
0,
0,
0,
-31/13*Y1 - 37/13*Y2 + 31/13*Y3,
0,
1/13*Z4,
0,
0,
0,
0,
0,
0,
0,
-1/13*Y1 - Y3
]
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Naturally we guess that the numbers $13$ and $31$ above correspond to the parameters $o$ and $l_6$.
Proceeding like this we find several equations that are divisible by $x$. The following gives five of the six quadratic equations as described in Section 3.2.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[17]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>s:=[
[0,0,0,l5*y1+l6*y2-l5*y3,0,-z4,0,0,0,0,0,0,0,y1+o*y3],
[0,0,0,0,l5*y1+l6*y2-l5*y3,-z3,0,0,0,o*y1+y3,0,0,0,0],
[0,0,l6*y2+(-o*l5-l5)*y3,l5*z1,0,-t,0,o*y1+l5*y2+y3,0,0,0,0,0,z1],
[0,0,0,z3,-z4,0,0,-o*y1-y3,0,0,0,0,y1+o*y3,0],
[0,0,z3,0,-t,0,0,0,0,0,0,0,z1,0]
];
NewEqs:=[(&amp;+[s[i][j]*LinearEqs[j]:j in [1..14]]) div x:i in [1..#s]];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>So, we are missing one equation only. We will find it as $f=0$ with $y_2f$ in the ideal generated by the defining polynomials of the linear equations. We proceed as before, now with $y_2=0$ instead of $x=0.$ But in this case we cannot guess what the coefficients are. Instead, by substituting them by new variables, we get a system that is linear on these (66) variables. We have solved it by using the software Singular. The result is:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[18]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>s:=[
2*o^10*x^2+o^9*l4*x^2-2*o^9*x^2-5*o^8*l4^2*x^2+11*o^8*l4*x^2-8*o^8*x^2+4*o^7*l1*x^2+5*o^7*l4^2*x^2-13*o^7*l4*x^2+8*o^7*x^2-10*o^6*l1*l4*x^2-4*o^6*l1*x^2+15*o^6*l4^2*x^2-31*o^6*l4*x^2+12*o^6*x^2+10*o^5*l1*l4*x^2-12*o^5*l1*x^2-15*o^5*l4^2*x^2+33*o^5*l4*x^2-12*o^5*x^2+20*o^4*l1*l4*x^2+12*o^4*l1*x^2-15*o^4*l4^2*x^2+27*o^4*l4*x^2-8*o^4*x^2-20*o^3*l1*l4*x^2+12*o^3*l1*x^2+15*o^3*l4^2*x^2-31*o^3*l4*x^2+8*o^3*x^2-10*o^2*l1*l4*x^2-12*o^2*l1*x^2+5*o^2*l4^2*x^2-5*o^2*l4*x^2+2*o^2*x^2+10*o*l1*l4*x^2-4*o*l1*x^2-5*o*l4^2*x^2+10*o*l4*x^2-2*o*x^2+4*l1*x^2-2*l4*x^2,
-4*o^10*x^2-7*o^9*l4*x^2+6*o^9*x^2-5*o^8*l4^2*x^2+19*o^8*l4*x^2+16*o^8*x^2-8*o^7*l1*x^2-4*o^7*l2*x^2+4*o^7*l3*x^2+5*o^7*l4^2*x^2+19*o^7*l4*x^2-24*o^7*x^2-10*o^6*l1*l4*x^2+8*o^6*l1*x^2+4*o^6*l2*x^2-4*o^6*l3*x^2+15*o^6*l4^2*x^2-63*o^6*l4*x^2-24*o^6*x^2+10*o^5*l1*l4*x^2+24*o^5*l1*x^2+12*o^5*l2*x^2-12*o^5*l3*x^2-15*o^5*l4^2*x^2-15*o^5*l4*x^2+36*o^5*x^2+20*o^4*l1*l4*x^2-24*o^4*l1*x^2-12*o^4*l2*x^2+12*o^4*l3*x^2-15*o^4*l4^2*x^2+75*o^4*l4*x^2+16*o^4*x^2-20*o^3*l1*l4*x^2-24*o^3*l1*x^2-12*o^3*l2*x^2+12*o^3*l3*x^2+15*o^3*l4^2*x^2+o^3*l4*x^2-24*o^3*x^2-10*o^2*l1*l4*x^2+24*o^2*l1*x^2+12*o^2*l2*x^2-12*o^2*l3*x^2+5*o^2*l4^2*x^2-37*o^2*l4*x^2-4*o^2*x^2+10*o*l1*l4*x^2+8*o*l1*x^2+4*o*l2*x^2-4*o*l3*x^2-5*o*l4^2*x^2+2*o*l4*x^2+6*o*x^2-8*l1*x^2-4*l2*x^2+4*l3*x^2+6*l4*x^2,
4*o^8*y1-2*o^8*y3-6*o^7*y1+6*o^7*y3-10*o^6*y1+2*o^6*y3-2*o^5*l5*y1+2*o^5*l5*y3+18*o^5*y1-18*o^5*y3+2*o^4*l5*y1-2*o^4*l5*y3+6*o^4*y1+6*o^4*y3+4*o^3*l5*y1-4*o^3*l5*y3-18*o^3*y1+18*o^3*y3-4*o^2*l5*y1+4*o^2*l5*y3+2*o^2*y1-10*o^2*y3-2*o*l5*y1+2*o*l5*y3+6*o*y1-6*o*y3+2*l5*y1-2*l5*y3-2*y1+4*y3,
4*o^10*l4*x^3-8*o^10*x^3-8*o^9*l4*x^3+18*o^9*x^3-4*o^9*x*y1+8*o^8*l1*x^3+8*o^8*l2*x^3-8*o^8*l3*x^3-16*o^8*l4*x^3-4*o^8*l4*x*y1+26*o^8*x^3+6*o^8*x*y1-8*o^7*l1*l4*x^3-8*o^7*l3*l4*x^3+32*o^7*l4*x^3+4*o^7*l4*x*y1-4*o^7*l4*x*y3-70*o^7*x^3+16*o^7*x*y1+2*o^7*x*y3+2*o^7*z1+8*o^6*l1*l4*x^3-32*o^6*l1*x^3-32*o^6*l2*x^3+8*o^6*l3*l4*x^3+32*o^6*l3*x^3+24*o^6*l4*x^3+12*o^6*l4*x*y1+4*o^6*l4*x*y3-22*o^6*x^3-22*o^6*x*y1-2*o^6*z1-8*o^5*l1^2*x^3+24*o^5*l1*l4*x^3+8*o^5*l3^2*x^3+24*o^5*l3*l4*x^3-48*o^5*l4*x^3-12*o^5*l4*x*y1+12*o^5*l4*x*y3+4*o^5*l5*x*y1-4*o^5*l5*x*y3+102*o^5*x^3-24*o^5*x*y1-6*o^5*x*y3-6*o^5*z1+2*o^5*z3+8*o^4*l1^2*x^3-24*o^4*l1*l4*x^3+48*o^4*l1*x^3+48*o^4*l2*x^3-8*o^4*l3^2*x^3-24*o^4*l3*l4*x^3-48*o^4*l3*x^3-16*o^4*l4*x^3-12*o^4*l4*x*y1-12*o^4*l4*x*y3-4*o^4*l5*x*y1+4*o^4*l5*x*y3-10*o^4*x^3+30*o^4*x*y1+6*o^4*z1-2*o^4*z3+16*o^3*l1^2*x^3-24*o^3*l1*l4*x^3-16*o^3*l3^2*x^3-24*o^3*l3*l4*x^3+32*o^3*l4*x^3+12*o^3*l4*x*y1-12*o^3*l4*x*y3-8*o^3*l5*x*y1+8*o^3*l5*x*y3-66*o^3*x^3+16*o^3*x*y1+6*o^3*x*y3+6*o^3*z1-4*o^3*z3-16*o^2*l1^2*x^3+24*o^2*l1*l4*x^3-32*o^2*l1*x^3-32*o^2*l2*x^3+16*o^2*l3^2*x^3+24*o^2*l3*l4*x^3+32*o^2*l3*x^3+4*o^2*l4*x^3+4*o^2*l4*x*y1+12*o^2*l4*x*y3+8*o^2*l5*x*y1-8*o^2*l5*x*y3+22*o^2*x^3-18*o^2*x*y1-6*o^2*z1+4*o^2*z3-8*o*l1^2*x^3+8*o*l1*l4*x^3+8*o*l3^2*x^3+8*o*l3*l4*x^3-8*o*l4*x^3-4*o*l4*x*y1+4*o*l4*x*y3+4*o*l5*x*y1-4*o*l5*x*y3+16*o*x^3-4*o*x*y1-2*o*x*y3-2*o*z1+2*o*z3+8*l1^2*x^3-8*l1*l4*x^3+8*l1*x^3+8*l2*x^3-8*l3^2*x^3-8*l3*l4*x^3-8*l3*x^3-4*l4*x*y3-4*l5*x*y1+4*l5*x*y3-8*x^3+4*x*y1+2*z1-2*z3,
-4*o^10*l4*x^3+6*o^10*x^3+8*o^9*l4*x^3-20*o^9*x^3+2*o^9*x*y3-8*o^8*l1*x^3-8*o^8*l2*x^3+8*o^8*l3*x^3+16*o^8*l4*x^3+4*o^8*l4*x*y3-8*o^8*x^3-2*o^8*x*y3+8*o^7*l1*l4*x^3+8*o^7*l3*l4*x^3-32*o^7*l4*x^3+4*o^7*l4*x*y1-4*o^7*l4*x*y3+80*o^7*x^3-8*o^7*x*y3-4*o^7*z2-8*o^6*l1*l4*x^3+32*o^6*l1*x^3+32*o^6*l2*x^3-8*o^6*l3*l4*x^3-32*o^6*l3*x^3-24*o^6*l4*x^3-4*o^6*l4*x*y1-12*o^6*l4*x*y3-28*o^6*x^3+8*o^6*x*y3+4*o^6*z2+8*o^5*l1^2*x^3-24*o^5*l1*l4*x^3-8*o^5*l3^2*x^3-24*o^5*l3*l4*x^3+48*o^5*l4*x^3-12*o^5*l4*x*y1+12*o^5*l4*x*y3+4*o^5*l5*x*y1-4*o^5*l5*x*y3-120*o^5*x^3+12*o^5*x*y3+12*o^5*z2+2*o^5*z4-8*o^4*l1^2*x^3+24*o^4*l1*l4*x^3-48*o^4*l1*x^3-48*o^4*l2*x^3+8*o^4*l3^2*x^3+24*o^4*l3*l4*x^3+48*o^4*l3*x^3+16*o^4*l4*x^3+12*o^4*l4*x*y1+12*o^4*l4*x*y3-4*o^4*l5*x*y1+4*o^4*l5*x*y3+72*o^4*x^3-12*o^4*x*y3-12*o^4*z2-2*o^4*z4-16*o^3*l1^2*x^3+24*o^3*l1*l4*x^3+16*o^3*l3^2*x^3+24*o^3*l3*l4*x^3-32*o^3*l4*x^3+12*o^3*l4*x*y1-12*o^3*l4*x*y3-8*o^3*l5*x*y1+8*o^3*l5*x*y3+80*o^3*x^3-8*o^3*x*y3-12*o^3*z2-4*o^3*z4+16*o^2*l1^2*x^3-24*o^2*l1*l4*x^3+32*o^2*l1*x^3+32*o^2*l2*x^3-16*o^2*l3^2*x^3-24*o^2*l3*l4*x^3-32*o^2*l3*x^3-4*o^2*l4*x^3-12*o^2*l4*x*y1-4*o^2*l4*x*y3+8*o^2*l5*x*y1-8*o^2*l5*x*y3-58*o^2*x^3+8*o^2*x*y3+12*o^2*z2+4*o^2*z4+8*o*l1^2*x^3-8*o*l1*l4*x^3-8*o*l3^2*x^3-8*o*l3*l4*x^3+8*o*l4*x^3-4*o*l4*x*y1+4*o*l4*x*y3+4*o*l5*x*y1-4*o*l5*x*y3-20*o*x^3+2*o*x*y3+4*o*z2+2*o*z4-8*l1^2*x^3+8*l1*l4*x^3-8*l1*x^3-8*l2*x^3+8*l3^2*x^3+8*l3*l4*x^3+8*l3*x^3+4*l4*x*y1-4*l5*x*y1+4*l5*x*y3+16*x^3-2*x*y3-4*z2-2*z4,
4*o^10*x^2*y1-2*o^10*x^2*y3+4*o^9*l4*x^2*y1-4*o^9*l4*x^2*y3-8*o^9*x^2*y1+10*o^9*x^2*y3-8*o^8*l4*x^2*y1+8*o^8*l4*x^2*y3+4*o^8*x^2*y1-8*o^8*x^2*y3-8*o^7*l3*x^2*y1+8*o^7*l3*x^2*y3-8*o^7*l4*x^2*y1+8*o^7*l4*x^2*y3+8*o^7*x^2*y1-16*o^7*x^2*y3-2*o^7*x*z2-4*o^6*l1*l4*x^2*y1+4*o^6*l1*l4*x^2*y3-8*o^6*l1*x^2*y1+8*o^6*l1*x^2*y3-4*o^6*l3*l4*x^2*y1+4*o^6*l3*l4*x^2*y3+16*o^6*l3*x^2*y1-16*o^6*l3*x^2*y3+24*o^6*l4*x^2*y1-24*o^6*l4*x^2*y3-32*o^6*x^2*y1+28*o^6*x^2*y3+8*o^5*l1*l4*x^2*y1-8*o^5*l1*l4*x^2*y3+16*o^5*l1*x^2*y1-16*o^5*l1*x^2*y3+8*o^5*l3*l4*x^2*y1-8*o^5*l3*l4*x^2*y3+8*o^5*l3*x^2*y1-8*o^5*l3*x^2*y3-16*o^5*l5*x^2*y1+16*o^5*l5*x^2*y3+24*o^5*x^2*y1-12*o^5*x^2*y3+6*o^5*x*z2-4*o^5*x*z3-4*o^5*x*z4-2*o^5*t+4*o^4*l1*l4*x^2*y1-4*o^4*l1*l4*x^2*y3+8*o^4*l1*x^2*y1-8*o^4*l1*x^2*y3+4*o^4*l3*l4*x^2*y1-4*o^4*l3*l4*x^2*y3-32*o^4*l3*x^2*y1+32*o^4*l3*x^2*y3-24*o^4*l4*x^2*y1+24*o^4*l4*x^2*y3+16*o^4*l5*x^2*y1-16*o^4*l5*x^2*y3+32*o^4*x^2*y1-16*o^4*x^2*y3+4*o^4*x*z3+4*o^4*x*z4+2*o^4*t-16*o^3*l1*l4*x^2*y1+16*o^3*l1*l4*x^2*y3-32*o^3*l1*x^2*y1+32*o^3*l1*x^2*y3-16*o^3*l3*l4*x^2*y1+16*o^3*l3*l4*x^2*y3+8*o^3*l3*x^2*y1-8*o^3*l3*x^2*y3+8*o^3*l4*x^2*y1-8*o^3*l4*x^2*y3+32*o^3*l5*x^2*y1-32*o^3*l5*x^2*y3-40*o^3*x^2*y1+32*o^3*x^2*y3-6*o^3*x*z2+8*o^3*x*z3+8*o^3*x*z4+4*o^3*t+4*o^2*l1*l4*x^2*y1-4*o^2*l1*l4*x^2*y3+8*o^2*l1*x^2*y1-8*o^2*l1*x^2*y3+4*o^2*l3*l4*x^2*y1-4*o^2*l3*l4*x^2*y3+16*o^2*l3*x^2*y1-16*o^2*l3*x^2*y3+8*o^2*l4*x^2*y1-8*o^2*l4*x^2*y3-32*o^2*l5*x^2*y1+32*o^2*l5*x^2*y3-4*o^2*x^2*y1-10*o^2*x^2*y3-8*o^2*x*z3-8*o^2*x*z4-4*o^2*t+8*o*l1*l4*x^2*y1-8*o*l1*l4*x^2*y3+16*o*l1*x^2*y1-16*o*l1*x^2*y3+8*o*l3*l4*x^2*y1-8*o*l3*l4*x^2*y3-8*o*l3*x^2*y1+8*o*l3*x^2*y3-4*o*l4*x^2*y1+4*o*l4*x^2*y3-16*o*l5*x^2*y1+16*o*l5*x^2*y3+16*o*x^2*y1-14*o*x^2*y3+2*o*x*z2-4*o*x*z3-4*o*x*z4-2*o*t-4*l1*l4*x^2*y1+4*l1*l4*x^2*y3-8*l1*x^2*y1+8*l1*x^2*y3-4*l3*l4*x^2*y1+4*l3*l4*x^2*y3+16*l5*x^2*y1-16*l5*x^2*y3-4*x^2*y1+8*x^2*y3+4*x*z3+4*x*z4+2*t,
0,
-2*o^7*l4*x^2+6*o^7*x^2+2*o^6*l4*x^2-4*o^6*x^2+2*o^6*y1-4*o^5*l1*x^2+6*o^5*l4*x^2-18*o^5*x^2-2*o^5*y1+2*o^5*y3+4*o^4*l1*x^2-6*o^4*l4*x^2+12*o^4*x^2-4*o^4*y1-2*o^4*y3+8*o^3*l1*x^2-6*o^3*l4*x^2+18*o^3*x^2+4*o^3*y1-4*o^3*y3-8*o^2*l1*x^2+6*o^2*l4*x^2-12*o^2*x^2+2*o^2*y1+4*o^2*y3-4*o*l1*x^2+2*o*l4*x^2-6*o*x^2-2*o*y1+2*o*y3+4*l1*x^2-2*l4*x^2+4*x^2-2*y3,
2*o^8*x^2+2*o^7*l4*x^2-2*o^7*x^2-2*o^6*l4*x^2-6*o^6*x^2+4*o^5*l1*x^2-6*o^5*l4*x^2+6*o^5*x^2-4*o^4*l1*x^2+6*o^4*l4*x^2+6*o^4*x^2-8*o^3*l1*x^2+6*o^3*l4*x^2-6*o^3*x^2+8*o^2*l1*x^2-6*o^2*l4*x^2-2*o^2*x^2+4*o*l1*x^2-2*o*l4*x^2+2*o*x^2-4*l1*x^2+2*l4*x^2,
-2*o^8*l4*x^3+4*o^8*x^3+4*o^7*l4*x^3-4*o^7*x^3+2*o^7*x*y3-4*o^6*l1*x^3-4*o^6*l2*x^3+4*o^6*l3*x^3+6*o^6*l4*x^3+2*o^6*l4*x*y3-8*o^6*x^3+4*o^6*x*y1-2*o^6*x*y3-12*o^5*l4*x^3+2*o^5*l4*x*y1-2*o^5*l4*x*y3+12*o^5*x^3-4*o^5*x*y1-2*o^5*x*y3-2*o^5*z2+12*o^4*l1*x^3+12*o^4*l2*x^3-12*o^4*l3*x^3-6*o^4*l4*x^3-2*o^4*l4*x*y1-4*o^4*l4*x*y3-8*o^4*x*y1+2*o^4*x*y3+2*o^4*z2+12*o^3*l4*x^3-4*o^3*l4*x*y1+4*o^3*l4*x*y3-12*o^3*x^3+8*o^3*x*y1-2*o^3*x*y3+4*o^3*z2-12*o^2*l1*x^3-12*o^2*l2*x^3+12*o^2*l3*x^3+2*o^2*l4*x^3+4*o^2*l4*x*y1+2*o^2*l4*x*y3+8*o^2*x^3+4*o^2*x*y1+2*o^2*x*y3-4*o^2*z2-4*o*l4*x^3+2*o*l4*x*y1-2*o*l4*x*y3+4*o*x^3-4*o*x*y1+2*o*x*y3-2*o*z2+4*l1*x^3+4*l2*x^3-4*l3*x^3-2*l4*x*y1-4*x^3-2*x*y3+2*z2,
0,
2*o^7*l4*x^2-6*o^7*x^2-2*o^6*l4*x^2+4*o^6*x^2+4*o^5*l1*x^2-6*o^5*l4*x^2+18*o^5*x^2-4*o^4*l1*x^2+6*o^4*l4*x^2-12*o^4*x^2-8*o^3*l1*x^2+6*o^3*l4*x^2-18*o^3*x^2+8*o^2*l1*x^2-6*o^2*l4*x^2+12*o^2*x^2+4*o*l1*x^2-2*o*l4*x^2+6*o*x^2-4*l1*x^2+2*l4*x^2-4*x^2,
-2*o^7*l4*x^2+6*o^7*x^2+2*o^6*l4*x^2-4*o^6*x^2-4*o^5*l1*x^2+6*o^5*l4*x^2-18*o^5*x^2+4*o^4*l1*x^2-6*o^4*l4*x^2+12*o^4*x^2+8*o^3*l1*x^2-6*o^3*l4*x^2+18*o^3*x^2-8*o^2*l1*x^2+6*o^2*l4*x^2-12*o^2*x^2-4*o*l1*x^2+2*o*l4*x^2-6*o*x^2+4*l1*x^2-2*l4*x^2+4*x^2,
-2*o^8*l4*x^3+4*o^8*x^3+4*o^7*l4*x^3-4*o^7*x^3+4*o^7*x*y1-4*o^6*l1*x^3-4*o^6*l2*x^3+4*o^6*l3*x^3+6*o^6*l4*x^3+2*o^6*l4*x*y1-8*o^6*x^3-4*o^6*x*y1+4*o^6*x*y3-12*o^5*l4*x^3-2*o^5*l4*x*y1+2*o^5*l4*x*y3+12*o^5*x^3-8*o^5*x*y1-4*o^5*x*y3+12*o^4*l1*x^3+12*o^4*l2*x^3-12*o^4*l3*x^3-6*o^4*l4*x^3-4*o^4*l4*x*y1-2*o^4*l4*x*y3+8*o^4*x*y1-8*o^4*x*y3+12*o^3*l4*x^3+4*o^3*l4*x*y1-4*o^3*l4*x*y3-12*o^3*x^3+4*o^3*x*y1+8*o^3*x*y3-12*o^2*l1*x^3-12*o^2*l2*x^3+12*o^2*l3*x^3+2*o^2*l4*x^3+2*o^2*l4*x*y1+4*o^2*l4*x*y3+8*o^2*x^3-4*o^2*x*y1+4*o^2*x*y3-4*o*l4*x^3-2*o*l4*x*y1+2*o*l4*x*y3+4*o*x^3-4*o*x*y3+4*l1*x^3+4*l2*x^3-4*l3*x^3-2*l4*x*y3-4*x^3
];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[19]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>LastEq:=&amp;+[s[i]*LinearEqs[i]:i in [1..14]] div (y2*(o-1)^3*(o+1)^2);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The $20$ equations are:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[20]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Eqs20:=LinearEqs cat NewEqs cat [LastEq];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We save these equations in a file:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[21]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>PrintFile(&quot;/home/crito/Eqs20&quot;,&quot;Eqs20:=&quot;:Overwrite:=true);
PrintFile(&quot;/home/crito/Eqs20&quot;,Eqs20);
PrintFile(&quot;/home/crito/Eqs20&quot;,&quot;;\n&quot;);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
    </div>
  </div>
</body>

 


</html>


==> anc/D23.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<title>D23</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    color: #000 !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.2.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.2.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.2.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.2.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.2.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.2.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=1);
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2);
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=3);
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
@media (max-width: 991px) {
  #ipython_notebook {
    margin-left: 10px;
  }
}
[dir="rtl"] #ipython_notebook {
  float: right !important;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#login_widget {
  float: right;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  text-align: center;
  vertical-align: middle;
  display: inline;
  opacity: 0;
  z-index: 2;
  width: 12ex;
  margin-right: -12ex;
}
.alternate_upload .btn-upload {
  height: 22px;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
[dir="rtl"] #tabs li {
  float: right;
}
ul#tabs {
  margin-bottom: 4px;
}
[dir="rtl"] ul#tabs {
  margin-right: 0px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons {
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-right {
  padding-top: 1px;
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-left {
  float: right !important;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: baseline;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
#tree-selector {
  padding-right: 0px;
}
[dir="rtl"] #tree-selector a {
  float: right;
}
#button-select-all {
  min-width: 50px;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
[dir="rtl"] #new-menu {
  text-align: right;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
[dir="rtl"] #running .col-sm-8 {
  float: right !important;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI colors. */
.ansibold {
  font-weight: bold;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  border-left-width: 1px;
  padding-left: 5px;
  background: linear-gradient(to right, transparent -40px, transparent 1px, transparent 1px, transparent 100%);
}
div.cell.jupyter-soft-selected {
  border-left-color: #90CAF9;
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected {
  border-color: #ababab;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 5px, transparent 5px, transparent 100%);
}
@media print {
  div.cell.selected {
    border-color: transparent;
  }
}
div.cell.selected.jupyter-soft-selected {
  border-left-width: 0;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 7px, #E3F2FD 7px, #E3F2FD 100%);
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #66BB6A -40px, #66BB6A 5px, transparent 5px, transparent 100%);
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  padding: 0.4em;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. We need the 0 value because of how we size */
  /* .CodeMirror-lines */
  padding: 0;
  border: 0;
  border-radius: 0;
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul {
  list-style: disc;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ul ul {
  list-style: square;
  margin: 0em 2em;
}
.rendered_html ul ul ul {
  list-style: circle;
  margin: 0em 2em;
}
.rendered_html ol {
  list-style: decimal;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
  margin: 0em 2em;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  background-color: #fff;
  color: #000;
  font-size: 100%;
  padding: 0px;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: 1px solid black;
  border-collapse: collapse;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  border: 1px solid black;
  border-collapse: collapse;
  margin: 1em 2em;
}
.rendered_html td,
.rendered_html th {
  text-align: left;
  vertical-align: middle;
  padding: 4px;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget {
  float: right !important;
  float: right;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  margin-top: 6px;
}
span.save_widget span.filename {
  height: 1em;
  line-height: 1em;
  padding: 3px;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  display: none;
}
.command-shortcut:before {
  content: "(command)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Magma V2.24-7, JupyterLab 0.32.1</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In this file the letter $o$ stands for the parameter $\alpha$ in the paper (On degenerations of Z/2-Godeaux surfaces, by Dias-Rito-Urzúa).</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Denote by $Y$ an element of Coughlan's family of surfaces, whose general surface is the universal covering of a $\mathbb Z_2$-Godeaux surface.
Our computer experiments over finite fields say that there are values of the parameters for which the surface $Y\subset\mathbb P(1,2,2,2,3,3,3,3,4)$ contains a node, which is the only point that is fixed by the "Godeaux" involution. Moreover, the smooth minimal model of the quotient of $Y$ by that involution is a $D_{23}$ elliptic surface. The coordinates of that point satisfy
$y_2=y_3-y_1=z_2-z_1=z_4+z_3=0$.</p>
<p>Here we use this information to obtain a 6-dimensional family of $D_{23}$ elliptic surfaces as quotients of a codimension 1 subset of Coughlan's family of surfaces.</p>
<p>We load the $20$ equations that define Coughlan's family, and we impose $y_2=0$, $y_3=y_1$, $z_2=z_1$ $z_4=-z_3$.
(We fix $o=7$, but one can check that the relation we will get is independent of this choice.)</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=Rationals();
R&lt;t,z1,z3,y1,x,l1,l2,l3,l4,l5,l6&gt;:=PolynomialRing(K,11,&quot;grevlex&quot;);
o:=7;
y2:=0;y3:=y1;z2:=z1;z4:=-z3;
load &quot;Eqs20&quot;;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;Eqs20&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We eliminate all variables except the parameters.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>I:=EliminationIdeal(Ideal(Eqs20),4);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>This gives one single relation, that factors as:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Factorization(Basis(I)[1]);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[
    &lt;l1 + l3, 1&gt;,
    &lt;l1 + l2 - l3 + 48*l4 + 384, 2&gt;,
    &lt;x, 7&gt;,
    &lt;l1^2*l4^2 - 2*l1*l3*l4^2 + l3^2*l4^2 - 72*l2*l4^3 - 1/4*l1^3 + 3/4*l1^2*l3 
        - 3/4*l1*l3^2 + 1/4*l3^3 + 14*l1*l2*l4 - 14*l2*l3*l4 - 8*l2^2, 1&gt;
]
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Let's concentrate on the relation $l_1+l_3=0$.</p>
<p>We pick an arbitrary surface on this family and show that its quotient by the "Godeaux" involution is indeed a $D_{23}$ elliptic surface with a $(-4)$-curve.</p>
<p>To speed up computations, we work over a finite field.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=FiniteField(37);
R&lt;x,y1,y2,y3,z1,z2,z3,z4,t&gt;:=PolynomialRing(K,[1,2,2,2,3,3,3,3,4]);
P:=ProjectiveSpace(R);
o:=3;l1:=2;l2:=5;l3:=-2;l4:=7;l5:=6;l6:=8;
load &quot;Eqs20&quot;;
Y:=Scheme(P,Eqs20);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;Eqs20&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The subscheme of $Y$ that satisfy $y_2=y_3-y_1=z_2-z_1=z_4+z_3=0$ is a point, which is singular:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>pt:=PrimeComponents(Scheme(Y,[y2,y1-y3,z1-z2,z3+z4]))[1];
Dimension(pt);
Degree(pt);
p:=P![1,-13,0,-13,104,104,-320,320,0];
p in pt;
IsSingular(Y,p);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>0
1
true (1 : 24 : 0 : 24 : 30 : 30 : 13 : 24 : 0)
true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now we compute the linear system of the curves of degree 5 that contain this point and are preserved by the "Godeaux" involution.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[6]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>s:=Sections(LinearSystem(P,5));
for i in [1..#s] do s[i]:=s[i]+Evaluate(s[i],[-x,y3,-y2,y1,-z2,-z1,z4,z3,-t]);end for;
ss:=[];for q in s do if q ne 0 then Append(~ss,q);end if;end for;s:=ss;
L:=LinearSystem(P,s);
L:=LinearSystemTrace(L,Y);
pt eq (Y meet BaseScheme(L));
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>This system defines a map $\phi$ to $\mathbb P^{10}:$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[7]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>s:=Sections(L);
#s eq 11;
P10&lt;a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11&gt;:=ProjectiveSpace(K,10);
phi:=map&lt;P-&gt;P10|s&gt;;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>This map resolves the singularity of $Y$, and is of degree 2 onto a surface. We verify that this surface is a $D_{23}$ elliptic surface, with a $(-4)$-curve that is the image of the node of $Y$.</p>
<p>The direct computation of $\phi(Y)$ seems unattainable, so we compute the image of several points and then the linear systems $L_2,$ $L_3$ of surfaces of degree 2, 3 through these points.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[8]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>L3:=LinearSystem(P,3);
PTS:=[];
while #PTS lt 20 do 
  PTS:=PTS cat [phi(Scheme(Y,[Random(L3),Random(L3)]))];
end while;

L2:=LinearSystem(P10,2);
L3:=LinearSystem(P10,3);
for q in PTS do
  L2:=LinearSystem(L2,q);
  L3:=LinearSystem(L3,q);
end for;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>These quadrics and cubics define an irreducible surface:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[9]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>s:=MinimalBasis(Sections(L2) cat Sections(L3));
G:=Surface(P10,s);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In order to show that $G$ is smooth, and to avoid the computation of all $8\times 8$ minors of matrices of partial derivatives, we random such minors until they define an empty subscheme of $G$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[10]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>per8:=Permutations({1..11},8);

dim:=2;det:=[];
repeat
  s8:={};
  repeat
    s8:=s8 join {Random(s)};
  until #s8 eq 8;
  M:=Matrix([[Derivative(q,j):j in Random(per8)]:q in s8]);
  Append(~det,Determinant(M));
  dim:=Dimension(Scheme(G,det));
until dim eq -1;
dim;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>-1
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The canonical divisor of $G$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[11]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>KD:=CanonicalDivisor(G);
SelfIntersection(KD);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>0
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The system $2K_Y$ is given by the pullback of $2K_G+C,$ where $C$ is the $(-4)$-curve corresponding to the node of $Y$.
This means that there exists an invariant bicanonical curve through the node of $Y$.
Its quotient in $G$ is $H:=F_3+C$, where $3F_3$ is an elliptic fibre:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[12]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>l:=LinearSystem(LinearSystem(P,[x^2,y1+y3]),pt);
H:=G meet phi(Scheme(P,Sections(l)));
pc:=PrimeComponents(H);
pc:=[Curve(P10,DefiningEquations(q)):q in pc];
[IsAbsolutelyIrreducible(q):q in pc];
[ArithmeticGenus(q):q in pc];
F3:=Divisor(G,pc[1]);C:=Divisor(G,pc[2]);
SelfIntersection(F3);SelfIntersection(C);
RiemannRochSpace(F3);
RiemannRochSpace(3*F3);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[ true, true ]
[ 1, 0 ]
0
-4
Full Vector space of degree 1 over GF(37)
Mapping from: Full Vector space of degree 1 over GF(37) to Function Field of P10
given by a rule
Full Vector space of degree 2 over GF(37)
Mapping from: Full Vector space of degree 2 over GF(37) to Function Field of P10
given by a rule
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now we compute the double elliptic fibre $2F_2:$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[13]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>t,F2:=IsLinearSystemNonEmpty(F3+KD);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>And do some checkings:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[14]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>SelfIntersection(F2);
RiemannRochSpace(2*F2);
C2:=Curve(P10,Basis(Ideal(F2)));
IsAbsolutelyIrreducible(C2);
Genus(C2);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>0
Full Vector space of degree 2 over GF(37)
Mapping from: Full Vector space of degree 2 over GF(37) to Function Field of P10
given by a rule
true
1
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The invariants of $G$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[15]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>GeometricGenus(G);
Irregularity(G);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>0
0
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Finally we check that $CF_3=4$ and $C$ is the image of the node of $Y$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[16]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>IntersectionNumber(C,F3);
pb:=Y meet Pullback(phi,pc[2]);
[pt] eq PrimeComponents(pb);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>4
true
</pre>
</div>
</div>

</div>
</div>

</div>
    </div>
  </div>
</body>

 


</html>


==> anc/D24.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<title>D24</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    color: #000 !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.2.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.2.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.2.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.2.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.2.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.2.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=1);
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2);
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=3);
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
@media (max-width: 991px) {
  #ipython_notebook {
    margin-left: 10px;
  }
}
[dir="rtl"] #ipython_notebook {
  float: right !important;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#login_widget {
  float: right;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  text-align: center;
  vertical-align: middle;
  display: inline;
  opacity: 0;
  z-index: 2;
  width: 12ex;
  margin-right: -12ex;
}
.alternate_upload .btn-upload {
  height: 22px;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
[dir="rtl"] #tabs li {
  float: right;
}
ul#tabs {
  margin-bottom: 4px;
}
[dir="rtl"] ul#tabs {
  margin-right: 0px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons {
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-right {
  padding-top: 1px;
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-left {
  float: right !important;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: baseline;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
#tree-selector {
  padding-right: 0px;
}
[dir="rtl"] #tree-selector a {
  float: right;
}
#button-select-all {
  min-width: 50px;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
[dir="rtl"] #new-menu {
  text-align: right;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
[dir="rtl"] #running .col-sm-8 {
  float: right !important;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI colors. */
.ansibold {
  font-weight: bold;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  border-left-width: 1px;
  padding-left: 5px;
  background: linear-gradient(to right, transparent -40px, transparent 1px, transparent 1px, transparent 100%);
}
div.cell.jupyter-soft-selected {
  border-left-color: #90CAF9;
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected {
  border-color: #ababab;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 5px, transparent 5px, transparent 100%);
}
@media print {
  div.cell.selected {
    border-color: transparent;
  }
}
div.cell.selected.jupyter-soft-selected {
  border-left-width: 0;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 7px, #E3F2FD 7px, #E3F2FD 100%);
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #66BB6A -40px, #66BB6A 5px, transparent 5px, transparent 100%);
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  padding: 0.4em;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. We need the 0 value because of how we size */
  /* .CodeMirror-lines */
  padding: 0;
  border: 0;
  border-radius: 0;
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul {
  list-style: disc;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ul ul {
  list-style: square;
  margin: 0em 2em;
}
.rendered_html ul ul ul {
  list-style: circle;
  margin: 0em 2em;
}
.rendered_html ol {
  list-style: decimal;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
  margin: 0em 2em;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  background-color: #fff;
  color: #000;
  font-size: 100%;
  padding: 0px;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: 1px solid black;
  border-collapse: collapse;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  border: 1px solid black;
  border-collapse: collapse;
  margin: 1em 2em;
}
.rendered_html td,
.rendered_html th {
  text-align: left;
  vertical-align: middle;
  padding: 4px;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget {
  float: right !important;
  float: right;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  margin-top: 6px;
}
span.save_widget span.filename {
  height: 1em;
  line-height: 1em;
  padding: 3px;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  display: none;
}
.command-shortcut:before {
  content: "(command)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Magma V2.24-7, JupyterLab 0.32.1</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In this file the letter $o$ stands for the parameter $\alpha$ in the paper (On degenerations of Z/2-Godeaux surfaces, by Dias-Rito-Urzúa).</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Denote by $Y$ an element of Coughlan's family of surfaces, whose general surface is an étale double covering of a $\mathbb Z_2$-Godeaux surface.
Our computer experiments over finite fields say that there are values of the parameters for which the surface $Y\hookrightarrow P^7$
splits as the union of a degree 16 surface $Y'$ with two planes, and the quotient of $Y'$ by the "Godeaux" involution is a $D_{24}$ elliptic surface.
That two planes correspond to two base points of the map $\mathbb P(1,2,2,2,3,3,3,3,4)\rightarrow\mathbb P^7$,
and the coordinates of these satisfy $x=z_1=z_2=z_3=z_4=t=0$.</p>
<p>Here we use this information to obtain a 6-dimensional family of $D_{24}$ elliptic surfaces as quotients of a codimension 1 subset of Coughlan's family of surfaces.</p>
<p>We load the $20$ equations that define Coughlan's family, evaluated at $x=z_1=z_2=z_3=z_4=t=0$.
Then we impose $y_1+y_3\neq 0$ and eliminate all variables except the parameters.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=Rationals();
R&lt;n,y1,y2,y3,o,l1,l2,l3,l4,l5,l6&gt;:=PolynomialRing(K,11,&quot;grevlex&quot;);
x:=0;z1:=0;z2:=0;z3:=0;z4:=0;t:=0;
load &quot;Eqs20&quot;;
I:=Ideal(Eqs20 cat [1+n*(y1+y3)]);
E:=EliminationIdeal(EliminationIdeal(I,1),4);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;Eqs20&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We get one single relation on the parameters, see $f=0$ below.</p>
<p>We compute a random point in this set of parameters as follows. To speed up the computations, we work over a finite field.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=FiniteField(37,4);
A&lt;o,l1,l2,l3,l4,l5,l6&gt;:=AffineSpace(K,7);

o:=5;l2:=7;l3:=11;l4:=13;l5:=17;l6:=23;

f:=o^10*l2^2+2*o^9*l2^2+o^8*l1*l3^2+o^8*l3^3+o^8*l2*l3*l5-2*o^7*l1*l3*l4*l5-2*o^7*l3^2*l4*l5-o^7*l2*l4*l5^2+o^6*l1*l4^2*l5^2+o^6*l3*l4^2*l5^2+2*o^8*l2*l4*l6-3*o^8*l2^2+2*o^7*l1*l3^2+2*o^7*l3^3+2*o^7*l1*l2*l5+4*o^7*l2*l3*l5-6*o^6*l1*l3*l4*l5-6*o^6*l3^2*l4*l5-3*o^6*l2*l4*l5^2+4*o^5*l1*l4^2*l5^2+4*o^5*l3*l4^2*l5^2+o^7*l3^2*l6+4*o^7*l2*l4*l6-o^6*l3*l4*l5*l6+o^6*l4^2*l6^2-8*o^7*l2^2-2*o^6*l1*l3^2-2*o^6*l3^3+6*o^6*l1*l2*l5+4*o^6*l2*l3*l5-2*o^5*l1*l3*l4*l5-2*o^5*l3^2*l4*l5-o^5*l1*l3*l5^2-o^5*l3^2*l5^2-o^5*l2*l4*l5^2+5*o^4*l1*l4^2*l5^2+5*o^4*l3*l4^2*l5^2-o^5*l2*l5^3+o^4*l1*l4*l5^3+o^4*l3*l4*l5^3+2*o^6*l1*l3*l6+3*o^6*l3^2*l6-4*o^6*l2*l4*l6+3*o^6*l2*l5*l6-2*o^5*l3*l4*l5*l6+2*o^5*l4^2*l6^2+2*o^6*l2^2-6*o^5*l1*l3^2-6*o^5*l3^3+2*o^5*l1*l2*l5-4*o^5*l2*l3*l5+10*o^4*l1*l3*l4*l5+10*o^4*l3^2*l4*l5+o^4*l1^2*l5^2-o^4*l1*l3*l5^2-2*o^4*l3^2*l5^2+5*o^4*l2*l4*l5^2-3*o^4*l2*l5^3+4*o^3*l1*l4*l5^3+4*o^3*l3*l4*l5^3+4*o^5*l1*l3*l6+o^5*l3^2*l6-12*o^5*l2*l4*l6+6*o^5*l2*l5*l6+o^4*l3*l4*l5*l6-o^4*l3*l5^2*l6+2*o^5*l3*l6^2-o^4*l4^2*l6^2+o^4*l4*l5*l6^2+12*o^5*l2^2-10*o^4*l1*l2*l5-10*o^4*l2*l3*l5+10*o^3*l1*l3*l4*l5+10*o^3*l3^2*l4*l5+4*o^3*l1^2*l5^2+6*o^3*l1*l3*l5^2+2*o^3*l3^2*l5^2+5*o^3*l2*l4*l5^2-5*o^2*l1*l4^2*l5^2-5*o^2*l3*l4^2*l5^2-2*o^3*l2*l5^3+6*o^2*l1*l4*l5^3+6*o^2*l3*l4*l5^3-2*o^4*l1*l3*l6-5*o^4*l3^2*l6-3*o^4*l2*l5*l6+4*o^3*l3*l4*l5*l6+o^3*l1*l5^2*l6-o^3*l3*l5^2*l6+o^4*l1*l6^2+3*o^4*l3*l6^2-4*o^3*l4^2*l6^2+2*o^3*l4*l5*l6^2+2*o^4*l2^2+6*o^3*l1*l3^2+6*o^3*l3^3-10*o^3*l1*l2*l5-4*o^3*l2*l3*l5-2*o^2*l1*l3*l4*l5-2*o^2*l3^2*l4*l5+6*o^2*l1^2*l5^2+14*o^2*l1*l3*l5^2+8*o^2*l3^2*l5^2-o^2*l2*l4*l5^2-4*o*l1*l4^2*l5^2-4*o*l3*l4^2*l5^2+2*o^2*l2*l5^3+4*o*l1*l4*l5^3+4*o*l3*l4*l5^3-8*o^3*l1*l3*l6-5*o^3*l3^2*l6+12*o^3*l2*l4*l6-12*o^3*l2*l5*l6+o^2*l3*l4*l5*l6+3*o^2*l1*l5^2*l6+3*o^2*l3*l5^2*l6+2*o^3*l1*l6^2-2*o^3*l3*l6^2-o^2*l4^2*l6^2+o^3*l6^3-8*o^3*l2^2+2*o^2*l1*l3^2+2*o^2*l3^3+2*o^2*l1*l2*l5+4*o^2*l2*l3*l5-6*o*l1*l3*l4*l5-6*o*l3^2*l4*l5+4*o*l1^2*l5^2+11*o*l1*l3*l5^2+7*o*l3^2*l5^2-3*o*l2*l4*l5^2-l1*l4^2*l5^2-l3*l4^2*l5^2+3*o*l2*l5^3+l1*l4*l5^3+l3*l4*l5^3-2*o^2*l1*l3*l6+o^2*l3^2*l6+4*o^2*l2*l4*l6-3*o^2*l2*l5*l6-2*o*l3*l4*l5*l6+3*o*l1*l5^2*l6+5*o*l3*l5^2*l6-4*o^2*l3*l6^2+2*o*l4^2*l6^2-2*o*l4*l5*l6^2+o^2*l6^3-3*o^2*l2^2-2*o*l1*l3^2-2*o*l3^3+6*o*l1*l2*l5+4*o*l2*l3*l5-2*l1*l3*l4*l5-2*l3^2*l4*l5+l1^2*l5^2+3*l1*l3*l5^2+2*l3^2*l5^2-l2*l4*l5^2+l2*l5^3+4*o*l1*l3*l6+3*o*l3^2*l6-4*o*l2*l4*l6+6*o*l2*l5*l6-l3*l4*l5*l6+l1*l5^2*l6+2*l3*l5^2*l6-2*o*l1*l6^2+l4^2*l6^2-l4*l5*l6^2-o*l6^3+2*o*l2^2-l1*l3^2-l3^3+2*l1*l2*l5+l2*l3*l5+2*l1*l3*l6+l3^2*l6-2*l2*l4*l6+3*l2*l5*l6-l1*l6^2+l3*l6^2-l6^3+l2^2;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>A value for the remaining parameter $l_1$ is given by:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Factorization(f);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[
    &lt;l1 + 25*K.1^3 + 35*K.1^2 + 26*K.1 + 26, 1&gt;,
    &lt;l1 + 12*K.1^3 + 2*K.1^2 + 11*K.1 + 26, 1&gt;
]
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now we show that the quotient of the surface corresponding to these values of the parameters is indeed a $D_{24}$ elliptic surface with a $(-4)$-curve.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>P7&lt;X0,X1,X2,X3,X4,X5,X6,X7&gt;:=ProjectiveSpace(K,7);
o:=5;l1:=-(12*K.1^3 + 2*K.1^2 + 11*K.1 + 26);l2:=7;l3:=11;l4:=13;l5:=17;l6:=23;
load &quot;Eqs19InP7&quot;;
S:=Scheme(P7,Eqs19InP7);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;Eqs19InP7&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>As noted in Section 4.1, the set of equations in $\mathbb P^7$ is not complete, we need to remove the component $X_0=0.$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Y:=Complement(S,Scheme(S,X0));
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>(Here $Y$ is the $Y'$ in the paper.)</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In order to compute the singular subscheme of $Y$, we need first to reduce the number of its defining equations. We wrote an algorithm for that.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[6]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>load &quot;RedEqs&quot;;
Y:=RedEqs(Y);
Y:=Surface(P7,DefiningEquations(Y));
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;RedEqs&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We can now show that $Y$ is smooth.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[7]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>SY:=SingularSubscheme(Y);
Dimension(SY);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>-1
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The "Godeaux" involution acts freely on $Y$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[8]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Dimension(Scheme(Y,[X0,X1+X3,X4+X5,X6-X7]));
Dimension(Scheme(Y,[X2,X1-X3,X4-X5,X6+X7]));
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>-1
-1
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We check that $X_0=0$ cuts $Y$ at the union of the canonical divisor of $Y$ with two disjoint $(-4)$-curves.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[9]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>pc:=PrimeComponents(Scheme(Y,X0));
C:=[Curve(P7,DefiningEquations(q)):q in pc];
[Dimension(SingularSubscheme(q)):q in pc];
[IsAbsolutelyIrreducible(q):q in C];
[Genus(q):q in C];
D:=[Divisor(Y,q):q in C];
[SelfIntersection(q):q in D];
KY:=CanonicalDivisor(Y);
IsLinearlyEquivalent(KY,D[1]);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[ -1, -1, -1 ]
[ true, true, true ]
[ 1, 0, 0 ]
[ 0, -4, -4 ]
true 1
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The invariants of $Y$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[10]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>GeometricGenus(Y);
Irregularity(Y);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>1
0
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The linear system $|2K_Y|$ is a pencil:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[11]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>RiemannRochBasis(2*KY);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[
    1,
    ($.2 + (29*K.1^3 + 11*K.1^2 + 5*K.1 + 1)*$.3 + 36*$.4)/$.1
]
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We analyse one element of this pencil:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[12]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>T:=Scheme(Y,X1 + (29*K.1^3 + 11*K.1^2 + 5*K.1 + 1)*X2 + 36*X3);
pc:=PrimeComponents(T);
C:=[Curve(P7,DefiningEquations(q)):q in pc];
[Genus(q):q in C];
[IsAbsolutelyIrreducible(q):q in C];
D:=[Divisor(Y,q):q in C];
[SelfIntersection(q):q in D];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[ 1, 1, 0, 0 ]
[ true, true, true, true ]
[ 0, 0, -4, -4 ]
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We have elliptic curves $D_1$, $D_2$ such that $D_1\equiv 2D_2$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[13]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>IsLinearlyEquivalent(D[1],2*D[2]);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true ($.2 + (29*K.1^3 + 11*K.1^2 + 5*K.1 + 1)*$.3 + 36*$.4)/$.1
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Finally we see that these two curves are fixed by the (fixed point free) "Godeaux" involution, while the $(-4)$-curves are identified by it:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[14]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>mu:=map&lt;P7-&gt;P7|[X0,X3,-X2,X1,X5,X4,-X7,-X6]&gt;;
pc[1] eq mu(pc[1]);             
pc[2] eq mu(pc[2]);
pc[3] eq mu(pc[4]);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
true
true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>This shows that the quotient of $Y$ by the involution is a $D_{24}$ elliptic surface with one $(-4)$-curve.</p>

</div>
</div>
</div>
    </div>
  </div>
</body>

 


</html>


==> anc/Eqs19InP7 <==

// In this file the letter o stands for the parameter \alpha in the paper (On degenerations of Z/2-Godeaux surfaces, by Dias-Rito-Urzúa).

// Here we give equations for Coughlan's family of surfaces,
// the universal coverings of Z/2-Godeaux surfaces,
// embedded in P^7 by the tricanonical system.
// To obtain them, we have eliminated the degree 4 variable t from the equations in \P(1,2,2,2,3,3,3,3,4),
// but we had to do it "by hand", and this has introduced an extra component X0=0.
// This is not a problem because, for each surface, we can remove it
// by doing S:=Complement(S,Scheme(S,X0)); 

Eqs19InP7:=
[
    o^6*l4*X0^2*X2 + o^5*l4*X0^2*X1 - o^6*X0^2*X3 - o^5*l4*X0^2*X3 - 4*o^5*X0^2*X1 - 3*o^4*l4*X0^2*X1 + 2*o^4*l1*X0^2*X2 + 2*o^4*l2*X0^2*X2 - 2*o^4*l3*X0^2*X2 - 9*o^4*l4*X0^2*X2 + 3*o^4*l4*X0^2*X3 - o^4*X0^2*X1 + 
        o^3*l1*X0^2*X1 - o^3*l3*X0^2*X1 - o^3*l4*X0^2*X1 + 2*o^3*l1*X0^2*X2 - 2*o^3*l3*X0^2*X2 + 2*o^3*l4*X0^2*X2 - 2*o^4*X0^2*X3 - o^3*l1*X0^2*X3 + o^3*l3*X0^2*X3 + o^3*l4*X0^2*X3 + 6*o^3*X0^2*X1 - 3*o^2*l1*X0^2*X1 
        - 6*o^2*l2*X0^2*X1 + 3*o^2*l3*X0^2*X1 + 7*o^2*l4*X0^2*X1 - 12*o^2*l1*X0^2*X2 - 18*o^2*l2*X0^2*X2 + 12*o^2*l3*X0^2*X2 + 18*o^2*l4*X0^2*X2 + o^3*l4*X0*X1*X2 - o^3*l1*X0*X2^2 - o^3*l3*X0*X2^2 - 
        4*o^3*X0^2*X3 + 3*o^2*l1*X0^2*X3 + 6*o^2*l2*X0^2*X3 - 3*o^2*l3*X0^2*X3 - 7*o^2*l4*X0^2*X3 - o^4*X0*X1*X3 + o^3*l4*X0*X2*X3 + o^3*l4*X0^2*X4 - o^3*l4*X0^2*X5 - o^2*X0^2*X1 + o^2*l4*X0*X1^2 - 
        4*o*l1*X0^2*X2 - 4*o*l2*X0^2*X2 + 4*o*l3*X0^2*X2 + o^2*l2*X0*X1*X2 + 2*o^2*l4*X0*X1*X2 + o^2*l1*X0*X2^2 + o^2*l3*X0*X2^2 + 3*o^2*X0^2*X3 - 2*o^3*X0*X1*X3 + o^2*l2*X0*X2*X3 + 2*o^2*l4*X0*X2*X3 -
        4*o^3*X0*X3^2 - o^2*l4*X0*X3^2 - o^2*l4*X0^2*X4 + 2*o^3*X0^2*X5 + o^2*l4*X0^2*X5 - 4*o*X0^2*X1 + 4*l1*X0^2*X1 + 6*l2*X0^2*X1 - 4*l3*X0^2*X1 - 4*l4*X0^2*X1 - 2*o^2*X0*X1^2 - o*l3*X0*X1^2 + 8*l1*X0^2*X2 
        + 12*l2*X0^2*X2 - 8*l3*X0^2*X2 - 8*l4*X0^2*X2 - 2*o*l1*X0*X1*X2 - 2*o*l2*X0*X1*X2 + o*l4*X0*X1*X2 + 2*o*l1*X0*X2^2 + 2*o*l3*X0*X2^2 - o^2*l2*X2^3 + 4*o*X0^2*X3 - 4*l1*X0^2*X3 - 6*l2*X0^2*X3 + 
        4*l3*X0^2*X3 + 4*l4*X0^2*X3 - 4*o^2*X0*X1*X3 + o*l1*X0*X1*X3 + o*l3*X0*X1*X3 - 2*o*l2*X0*X2*X3 + 2*o*l3*X0*X2*X3 + o*l4*X0*X2*X3 + o^2*l4*X1*X2*X3 - o*l1*X0*X3^2 + 6*o^2*X0^2*X4 + 
        2*o*l1*X0^2*X4 + 2*o*l2*X0^2*X4 - 2*o*l3*X0^2*X4 - 2*o*l4*X0^2*X4 - o^2*l4*X0*X2*X4 - 2*o*l1*X0^2*X5 - 2*o*l2*X0^2*X5 + 2*o*l3*X0^2*X5 + 2*o*l4*X0^2*X5 - o^2*l4*X0*X2*X5 - 2*o*X0*X1^2 + l1*X0*X1^2 - 
        l4*X0*X1^2 - 3*l2*X0*X1*X2 + 2*l3*X0*X1*X2 + o*l4*X1^2*X2 + o*l3*X1*X2^2 - l1*X0*X1*X3 - l3*X0*X1*X3 - 2*l1*X0*X2*X3 - 3*l2*X0*X2*X3 + o*l1*X2^2*X3 + 4*o*X0*X3^2 + l3*X0*X3^2 
        + l4*X0*X3^2 - o^2*X1*X3^2 + o*l4*X2*X3^2 + 2*l1*X0^2*X4 + 2*l2*X0^2*X4 - 2*l3*X0^2*X4 - o*l4*X0*X1*X4 - 2*l1*X0^2*X5 - 2*l2*X0^2*X5 + 2*l3*X0^2*X5 + 2*o^2*X0*X3*X5 + o*l4*X0*X3*X5 + 
        l1*X1*X2^2 + l2*X2^3 + 3*X0*X1*X3 - 2*o*X1^2*X3 + l4*X1*X2*X3 + l3*X2^2*X3 - 6*X0^2*X4 - 2*l1*X0*X2*X4 + l4*X0*X2*X4 - l4*X0*X3*X4 + 2*X0^2*X5 + 2*o*X0*X1*X5 + l4*X0*X1*X5 
        + 2*l3*X0*X2*X5 + l4*X0*X2*X5 - X1^3 + X0*X4^2,
    o^11*l4*X0^3 + 4/3*o^10*l4^2*X0^3 - 1/3*o^10*l4*X0^3 + 2*o^9*l1*X0^3 + 2*o^9*l2*X0^3 - 2*o^9*l3*X0^3 - 34/3*o^9*l4*X0^3 + 4*o^8*l1*l4*X0^3 + 4*o^8*l2*l4*X0^3 - 4*o^8*l3*l4*X0^3 - 44/3*o^8*l4^2*X0^3 - 
        8/3*o^7*l1*l4^2*X0^3 - 8/3*o^7*l3*l4^2*X0^3 + 7/3*o^8*l1*X0^3 - 10/3*o^8*l2*X0^3 - 1/3*o^8*l3*X0^3 + 16/3*o^8*l4*X0^3 + 28/3*o^7*l1*l4*X0^3 - 16/3*o^7*l2*l4*X0^3 + 4*o^7*l3*l4*X0^3 + 8/3*o^7*l4^2*X0^3 + 
        8/3*o^6*l1*l4^2*X0^3 + 8/3*o^6*l3*l4^2*X0^3 - 2/3*o^9*l4*X0^2*X1 + 1/3*o^9*l4*X0^2*X3 - 55/3*o^7*l1*X0^3 + 10/3*o^6*l1^2*X0^3 - 14*o^7*l2*X0^3 + 8*o^6*l1*l2*X0^3 + 8/3*o^6*l2^2*X0^3 + 49/3*o^7*l3*X0^3 - 
        20/3*o^6*l1*l3*X0^3 - 8/3*o^6*l2*l3*X0^3 + 2/3*o^6*l3^2*X0^3 + 119/3*o^7*l4*X0^3 - 128/3*o^6*l1*l4*X0^3 - 8*o^5*l1^2*l4*X0^3 - 128/3*o^6*l2*l4*X0^3 + 8/3*o^5*l1*l2*l4*X0^3 + 80/3*o^6*l3*l4*X0^3 - 
        16/3*o^5*l1*l3*l4*X0^3 + 8/3*o^5*l2*l3*l4*X0^3 + 8/3*o^5*l3^2*l4*X0^3 + 148/3*o^6*l4^2*X0^3 + 32/3*o^5*l1*l4^2*X0^3 + 32/3*o^5*l3*l4^2*X0^3 + 4/3*o^7*l4^2*X0^2*X1 + 1/3*o^8*l1*X0^2*X2 + 1/3*o^8*l3*X0^2*X2 
        + 2/3*o^7*l1*l4*X0^2*X2 + 2/3*o^7*l3*l4*X0^2*X2 + o^8*l4*X0^2*X3 + 4/3*o^7*l4^2*X0^2*X3 - 29/3*o^6*l1*X0^3 + 40/3*o^5*l1^2*X0^3 + 68/3*o^6*l2*X0^3 - 40/3*o^5*l1*l2*X0^3 - 5/3*o^6*l3*X0^3 - 
        8/3*o^5*l1*l3*X0^3 - 8*o^5*l2*l3*X0^3 - 16/3*o^5*l3^2*X0^3 - 41/3*o^6*l4*X0^3 - 32*o^5*l1*l4*X0^3 + 8*o^4*l1^2*l4*X0^3 + 8*o^5*l2*l4*X0^3 - 8/3*o^4*l1*l2*l4*X0^3 - 16*o^5*l3*l4*X0^3 + 16/3*o^4*l1*l3*l4*X0^3
        - 8/3*o^4*l2*l3*l4*X0^3 - 8/3*o^4*l3^2*l4*X0^3 - 16/3*o^5*l4^2*X0^3 - 16/3*o^4*l1*l4^2*X0^3 - 16/3*o^4*l3*l4^2*X0^3 - 4/3*o^6*l6*X0^3 - 4/3*o^7*l1*X0^2*X1 - 4/3*o^7*l2*X0^2*X1 + 4/3*o^7*l3*X0^2*X1 + 
        19/3*o^7*l4*X0^2*X1 + o^6*l1*l4*X0^2*X1 - 4/3*o^6*l2*l4*X0^2*X1 + o^6*l3*l4*X0^2*X1 + 8/3*o^6*l4^2*X0^2*X1 + 4/3*o^5*l1*l4^2*X0^2*X1 + 4/3*o^5*l3*l4^2*X0^2*X1 + 2/3*o^6*l4*l5*X0^2*X1 - 2/3*o^7*l1*X0^2*X2 +
        1/3*o^7*l2*X0^2*X2 - 2/3*o^7*l3*X0^2*X2 - 2/3*o^6*l1*l4*X0^2*X2 - 2/3*o^6*l3*l4*X0^2*X2 + 1/3*o^6*l4*l6*X0^2*X2 + 1/3*o^7*l1*X0^2*X3 + 2/3*o^7*l2*X0^2*X3 - o^7*l3*X0^2*X3 - 5/3*o^7*l4*X0^2*X3 + 
        1/3*o^6*l1*l4*X0^2*X3 - 4/3*o^6*l2*l4*X0^2*X3 + 1/3*o^6*l3*l4*X0^2*X3 + 8/3*o^6*l4^2*X0^2*X3 + 4/3*o^5*l1*l4^2*X0^2*X3 + 4/3*o^5*l3*l4^2*X0^2*X3 - 2/3*o^6*l4*l5*X0^2*X3 + 127/3*o^5*l1*X0^3 - 
        94/3*o^4*l1^2*X0^3 - 16/3*o^3*l1^3*X0^3 + 146/3*o^5*l2*X0^3 - 72*o^4*l1*l2*X0^3 + 16/3*o^3*l1^2*l2*X0^3 - 56/3*o^4*l2^2*X0^3 + 16/3*o^3*l1*l2^2*X0^3 - 39*o^5*l3*X0^3 + 124/3*o^4*l1*l3*X0^3 + 
        56/3*o^4*l2*l3*X0^3 + 16/3*o^3*l2^2*l3*X0^3 - 2*o^4*l3^2*X0^3 + 16/3*o^3*l1*l3^2*X0^3 - 16/3*o^3*l2*l3^2*X0^3 - 184/3*o^5*l4*X0^3 + 100*o^4*l1*l4*X0^3 + 24*o^3*l1^2*l4*X0^3 + 292/3*o^4*l2*l4*X0^3 - 
        8*o^3*l1*l2*l4*X0^3 - 188/3*o^4*l3*l4*X0^3 + 16*o^3*l1*l3*l4*X0^3 - 8*o^3*l2*l3*l4*X0^3 - 8*o^3*l3^2*l4*X0^3 - 212/3*o^4*l4^2*X0^3 - 40/3*o^3*l1*l4^2*X0^3 - 40/3*o^3*l3*l4^2*X0^3 - 19/3*o^6*l1*X0^2*X1 + 
        4/3*o^6*l2*X0^2*X1 + 2*o^6*l3*X0^2*X1 + 8/3*o^6*l4*X0^2*X1 - 22/3*o^5*l1*l4*X0^2*X1 - 4*o^5*l2*l4*X0^2*X1 - 22/3*o^5*l3*l4*X0^2*X1 - 4/3*o^5*l4^2*X0^2*X1 + 4/3*o^4*l1*l4^2*X0^2*X1 + 4/3*o^4*l3*l4^2*X0^2*X1
        + 4/3*o^5*l4*l5*X0^2*X1 - 1/3*o^5*l4*l6*X0^2*X1 - 2/3*o^7*l4*X0*X1^2 - 4/3*o^6*l1*X0^2*X2 + 2/3*o^5*l1^2*X0^2*X2 + 4/3*o^6*l2*X0^2*X2 - 4/3*o^6*l3*X0^2*X2 - 2/3*o^5*l3^2*X0^2*X2 - 8/3*o^5*l1*l4*X0^2*X2 -
        8/3*o^5*l3*l4*X0^2*X2 + 2/3*o^5*l4*l6*X0^2*X2 - o^7*l2*X0*X2^2 - 4/3*o^6*l2*l4*X0*X2^2 - 4/3*o^6*l1*X0^2*X3 + 2*o^6*l2*X0^2*X3 - 1/3*o^6*l3*X0^2*X3 - 4/3*o^6*l4*X0^2*X3 + 2/3*o^5*l1*l4*X0^2*X3 - 
        4*o^5*l2*l4*X0^2*X3 + 2/3*o^5*l3*l4*X0^2*X3 - 4/3*o^5*l4^2*X0^2*X3 + 4/3*o^4*l1*l4^2*X0^2*X3 + 4/3*o^4*l3*l4^2*X0^2*X3 - 4/3*o^5*l4*l5*X0^2*X3 - 1/3*o^5*l4*l6*X0^2*X3 + 2/3*o^8*X0*X1*X3 + 
        2*o^7*l4*X0*X1*X3 + 4/3*o^6*l4^2*X0*X1*X3 - 1/3*o^8*X0*X3^2 - 1/3*o^7*l4*X0*X3^2 - o^7*l4*X0^2*X4 - 4/3*o^6*l4^2*X0^2*X4 - o^7*l4*X0^2*X5 - 4/3*o^6*l4^2*X0^2*X5 + 50/3*o^4*l1*X0^3 - 
        116/3*o^3*l1^2*X0^3 + 16/3*o^2*l1^3*X0^3 - 70/3*o^4*l2*X0^3 - 8/3*o^3*l1*l2*X0^3 + 16/3*o^2*l1^2*l2*X0^3 - 16/3*o^3*l2^2*X0^3 + 16/3*o^2*l1*l2^2*X0^3 + 6*o^4*l3*X0^3 + 32/3*o^3*l1*l3*X0^3 + 
        40/3*o^3*l2*l3*X0^3 + 16/3*o^2*l2^2*l3*X0^3 + 52/3*o^3*l3^2*X0^3 - 16/3*o^2*l1*l3^2*X0^3 - 16/3*o^2*l2*l3^2*X0^3 + 34/3*o^4*l4*X0^3 + 36*o^3*l1*l4*X0^3 - 8*o^2*l1^2*l4*X0^3 + 8/3*o^3*l2*l4*X0^3 + 
        8/3*o^2*l1*l2*l4*X0^3 + 44/3*o^3*l3*l4*X0^3 - 16/3*o^2*l1*l3*l4*X0^3 + 8/3*o^2*l2*l3*l4*X0^3 + 8/3*o^2*l3^2*l4*X0^3 + 8/3*o^3*l4^2*X0^3 + 8/3*o^2*l1*l4^2*X0^3 + 8/3*o^2*l3*l4^2*X0^3 + 12*o^4*l6*X0^3 + 
        16/3*o^3*l2*l6*X0^3 - 16/3*o^3*l3*l6*X0^3 - 32/3*o^2*l1*l4*l6*X0^3 - 32/3*o^2*l3*l4*l6*X0^3 + 11/3*o^5*l1*X0^2*X1 + 4/3*o^4*l1^2*X0^2*X1 + 8*o^5*l2*X0^2*X1 - 6*o^4*l1*l2*X0^2*X1 - 8/3*o^5*l3*X0^2*X1 + 
        4/3*o^4*l1*l3*X0^2*X1 - 10/3*o^4*l2*l3*X0^2*X1 - 38/3*o^5*l4*X0^2*X1 - 2*o^4*l1*l4*X0^2*X1 + 4*o^3*l1^2*l4*X0^2*X1 + 4/3*o^4*l2*l4*X0^2*X1 - 4/3*o^3*l1*l2*l4*X0^2*X1 - 14/3*o^4*l3*l4*X0^2*X1 + 
        8/3*o^3*l1*l3*l4*X0^2*X1 - 4/3*o^3*l2*l3*l4*X0^2*X1 - 4/3*o^3*l3^2*l4*X0^2*X1 - 16/3*o^4*l4^2*X0^2*X1 - 8/3*o^3*l1*l4^2*X0^2*X1 - 8/3*o^3*l3*l4^2*X0^2*X1 + 4/3*o^4*l1*l5*X0^2*X1 + 4/3*o^4*l2*l5*X0^2*X1 - 
        4/3*o^4*l3*l5*X0^2*X1 - 10/3*o^4*l4*l5*X0^2*X1 - 1/3*o^5*l6*X0^2*X1 + 1/3*o^4*l4*l6*X0^2*X1 + 8/3*o^7*X0*X1^2 + 10/3*o^6*l4*X0*X1^2 + 4/3*o^5*l4^2*X0*X1^2 + 2*o^5*l1*X0^2*X2 - 2/3*o^4*l1^2*X0^2*X2 + 
        2/3*o^5*l2*X0^2*X2 - 8/3*o^4*l1*l2*X0^2*X2 + 2*o^5*l3*X0^2*X2 - 8/3*o^4*l2*l3*X0^2*X2 + 2/3*o^4*l3^2*X0^2*X2 + 4/3*o^4*l1*l4*X0^2*X2 + 4/3*o^4*l3*l4*X0^2*X2 + 2/3*o^4*l1*l6*X0^2*X2 + 2/3*o^4*l2*l6*X0^2*X2 
        - 2/3*o^4*l3*l6*X0^2*X2 - 5/3*o^4*l4*l6*X0^2*X2 - 2/3*o^6*l1*X0*X1*X2 + 4/3*o^6*l2*X0*X1*X2 + 1/3*o^6*l3*X0*X1*X2 - o^5*l1*l4*X0*X1*X2 + 2/3*o^5*l2*l4*X0*X1*X2 + 1/3*o^5*l3*l4*X0*X1*X2 + 
        1/3*o^6*l2*X0*X2^2 - 19/3*o^5*l1*X0^2*X3 + 4/3*o^4*l1^2*X0^2*X3 + 4*o^5*l2*X0^2*X3 - 14/3*o^4*l1*l2*X0^2*X3 + 16/3*o^5*l3*X0^2*X3 + 4/3*o^4*l1*l3*X0^2*X3 - 2*o^4*l2*l3*X0^2*X3 + 13/3*o^5*l4*X0^2*X3 - 
        22/3*o^4*l1*l4*X0^2*X3 + 4*o^3*l1^2*l4*X0^2*X3 + 4/3*o^4*l2*l4*X0^2*X3 - 4/3*o^3*l1*l2*l4*X0^2*X3 - 10*o^4*l3*l4*X0^2*X3 + 8/3*o^3*l1*l3*l4*X0^2*X3 - 4/3*o^3*l2*l3*l4*X0^2*X3 - 4/3*o^3*l3^2*l4*X0^2*X3 - 
        16/3*o^4*l4^2*X0^2*X3 - 8/3*o^3*l1*l4^2*X0^2*X3 - 8/3*o^3*l3*l4^2*X0^2*X3 - 4/3*o^4*l1*l5*X0^2*X3 - 4/3*o^4*l2*l5*X0^2*X3 + 4/3*o^4*l3*l5*X0^2*X3 + 10/3*o^4*l4*l5*X0^2*X3 - 1/3*o^5*l6*X0^2*X3 + 
        1/3*o^4*l4*l6*X0^2*X3 - o^7*X0*X1*X3 - 5/3*o^6*l4*X0*X1*X3 + 1/3*o^6*l1*X0*X2*X3 - 1/3*o^6*l2*X0*X2*X3 - 2/3*o^6*l3*X0*X2*X3 + 1/3*o^5*l1*l4*X0*X2*X3 - 2/3*o^5*l2*l4*X0*X2*X3 - 
        o^5*l3*l4*X0*X2*X3 + 1/3*o^7*X0*X3^2 + 4/3*o^6*l4*X0*X3^2 + 4/3*o^5*l4^2*X0*X3^2 + 1/3*o^6*l4*X0^2*X4 + 1/3*o^6*l4*X0^2*X5 - 98/3*o^3*l1*X0^3 + 112/3*o^2*l1^2*X0^3 + 32/3*o*l1^3*X0^3 - 
        154/3*o^3*l2*X0^3 + 272/3*o^2*l1*l2*X0^3 - 16/3*o*l1^2*l2*X0^3 + 24*o^2*l2^2*X0^3 - 16/3*o*l1*l2^2*X0^3 + 118/3*o^3*l3*X0^3 - 176/3*o^2*l1*l3*X0^3 - 32*o^2*l2*l3*X0^3 - 16/3*o*l2^2*l3*X0^3 + 
        32/3*o^2*l3^2*X0^3 - 32/3*o*l1*l3^2*X0^3 + 16/3*o*l2*l3^2*X0^3 + 128/3*o^3*l4*X0^3 - 88*o^2*l1*l4*X0^3 - 16*o*l1^2*l4*X0^3 - 80*o^2*l2*l4*X0^3 + 16/3*o*l1*l2*l4*X0^3 + 56*o^2*l3*l4*X0^3 - 
        32/3*o*l1*l3*l4*X0^3 + 16/3*o*l2*l3*l4*X0^3 + 16/3*o*l3^2*l4*X0^3 + 136/3*o^2*l4^2*X0^3 + 16/3*o*l1*l4^2*X0^3 + 16/3*o*l3*l4^2*X0^3 - 8/3*o^3*l6*X0^3 + 32/3*o^2*l1*l6*X0^3 + 16/3*o^2*l2*l6*X0^3 - 
        16/3*o^2*l3*l6*X0^3 + 47/3*o^4*l1*X0^2*X1 - 12*o^3*l1^2*X0^2*X1 + 14/3*o^4*l2*X0^2*X1 - 44/3*o^3*l1*l2*X0^2*X1 - 8/3*o^3*l2^2*X0^2*X1 - 4/3*o^4*l3*X0^2*X1 + 8/3*o^3*l1*l3*X0^2*X1 - 4/3*o^3*l2*l3*X0^2*X1 + 
        28/3*o^3*l3^2*X0^2*X1 - 6*o^4*l4*X0^2*X1 + 16*o^3*l1*l4*X0^2*X1 + 4*o^2*l1^2*l4*X0^2*X1 + 32/3*o^3*l2*l4*X0^2*X1 - 4/3*o^2*l1*l2*l4*X0^2*X1 + 32/3*o^3*l3*l4*X0^2*X1 + 8/3*o^2*l1*l3*l4*X0^2*X1 - 
        4/3*o^2*l2*l3*l4*X0^2*X1 - 4/3*o^2*l3^2*l4*X0^2*X1 - 4/3*o^3*l4^2*X0^2*X1 - 8/3*o^2*l1*l4^2*X0^2*X1 - 8/3*o^2*l3*l4^2*X0^2*X1 + 16/3*o^3*l1*l5*X0^2*X1 + 8/3*o^3*l2*l5*X0^2*X1 - 8/3*o^3*l3*l5*X0^2*X1 - 
        16/3*o^3*l4*l5*X0^2*X1 + 16/3*o^2*l1*l4*l5*X0^2*X1 + 16/3*o^2*l3*l4*l5*X0^2*X1 - 3*o^4*l6*X0^2*X1 - 2/3*o^3*l1*l6*X0^2*X1 - 4/3*o^3*l2*l6*X0^2*X1 + 4/3*o^3*l3*l6*X0^2*X1 + o^3*l4*l6*X0^2*X1 + 
        4/3*o^2*l1*l4*l6*X0^2*X1 + 4/3*o^2*l3*l4*l6*X0^2*X1 - 4/3*o^6*X0*X1^2 + 2/3*o^5*l1*X0*X1^2 + 2*o^5*l3*X0*X1^2 + 4/3*o^5*l4*X0*X1^2 + 4/3*o^4*l1*l4*X0*X1^2 + 2/3*o^4*l3*l4*X0*X1^2 - 
        2/3*o^5*l5*X0*X1^2 + 7/3*o^4*l1*X0^2*X2 - 2*o^3*l1^2*X0^2*X2 - 2*o^4*l2*X0^2*X2 - 4/3*o^3*l1*l2*X0^2*X2 + 7/3*o^4*l3*X0^2*X2 - 4/3*o^3*l2*l3*X0^2*X2 + 2*o^3*l3^2*X0^2*X2 + 10/3*o^3*l1*l4*X0^2*X2 + 
        10/3*o^3*l3*l4*X0^2*X2 + 8/3*o^3*l1*l6*X0^2*X2 + 4/3*o^3*l2*l6*X0^2*X2 - 4/3*o^3*l3*l6*X0^2*X2 - 8/3*o^3*l4*l6*X0^2*X2 + 8/3*o^2*l1*l4*l6*X0^2*X2 + 8/3*o^2*l3*l4*l6*X0^2*X2 + 2/3*o^5*l1*X0*X1*X2 - 
        2/3*o^5*l2*X0*X1*X2 - 2/3*o^5*l3*X0*X1*X2 + 1/3*o^4*l1*l4*X0*X1*X2 - 2/3*o^4*l2*l4*X0*X1*X2 - o^4*l3*l4*X0*X1*X2 - 2/3*o^5*l6*X0*X1*X2 - 1/3*o^4*l4*l6*X0*X1*X2 + 10/3*o^5*l2*X0*X2^2 - 
        2*o^4*l1*l2*X0*X2^2 - 2/3*o^4*l2^2*X0*X2^2 + 2/3*o^4*l2*l3*X0*X2^2 + 4*o^4*l2*l4*X0*X2^2 + 17/3*o^4*l1*X0^2*X3 - 8/3*o^3*l1^2*X0^2*X3 + 8/3*o^4*l2*X0^2*X3 - 44/3*o^3*l1*l2*X0^2*X3 - 
        8/3*o^3*l2^2*X0^2*X3 + 4*o^4*l3*X0^2*X3 + 8/3*o^3*l1*l3*X0^2*X3 - 4/3*o^3*l2*l3*X0^2*X3 - o^4*l4*X0^2*X3 + 4*o^2*l1^2*l4*X0^2*X3 + 32/3*o^3*l2*l4*X0^2*X3 - 4/3*o^2*l1*l2*l4*X0^2*X3 - 16/3*o^3*l3*l4*X0^2*X3
        + 8/3*o^2*l1*l3*l4*X0^2*X3 - 4/3*o^2*l2*l3*l4*X0^2*X3 - 4/3*o^2*l3^2*l4*X0^2*X3 - 4/3*o^3*l4^2*X0^2*X3 - 8/3*o^2*l1*l4^2*X0^2*X3 - 8/3*o^2*l3*l4^2*X0^2*X3 - 16/3*o^3*l1*l5*X0^2*X3 - 8/3*o^3*l2*l5*X0^2*X3 
        + 8/3*o^3*l3*l5*X0^2*X3 + 16/3*o^3*l4*l5*X0^2*X3 - 16/3*o^2*l1*l4*l5*X0^2*X3 - 16/3*o^2*l3*l4*l5*X0^2*X3 - 3*o^4*l6*X0^2*X3 - 2/3*o^3*l1*l6*X0^2*X3 - 4/3*o^3*l2*l6*X0^2*X3 + 4/3*o^3*l3*l6*X0^2*X3 + 
        o^3*l4*l6*X0^2*X3 + 4/3*o^2*l1*l4*l6*X0^2*X3 + 4/3*o^2*l3*l4*l6*X0^2*X3 + o^6*X0*X1*X3 - 2*o^5*l1*X0*X1*X3 + 2/3*o^5*l2*X0*X1*X3 - 5/3*o^5*l3*X0*X1*X3 + 1/3*o^5*l4*X0*X1*X3 - o^4*l1*l4*X0*X1*X3
        + 4/3*o^4*l2*l4*X0*X1*X3 - 7/3*o^4*l3*l4*X0*X1*X3 - 4/3*o^4*l4^2*X0*X1*X3 + 1/3*o^5*l5*X0*X1*X3 - 2/3*o^5*l1*X0*X2*X3 + 7/3*o^5*l2*X0*X2*X3 + 2/3*o^5*l3*X0*X2*X3 - o^4*l1*l4*X0*X2*X3 + 
        2/3*o^4*l2*l4*X0*X2*X3 + 1/3*o^4*l3*l4*X0*X2*X3 + 1/3*o^4*l4*l6*X0*X2*X3 + 4/3*o^6*X0*X3^2 + o^5*l1*X0*X3^2 + 2/3*o^5*l2*X0*X3^2 + 2/3*o^5*l3*X0*X3^2 - 1/3*o^5*l4*X0*X3^2 + 
        o^4*l1*l4*X0*X3^2 + 1/3*o^4*l3*l4*X0*X3^2 + 1/3*o^5*l5*X0*X3^2 - 2/3*o^5*l1*X0^2*X4 + 4/3*o^5*l3*X0^2*X4 + 10/3*o^5*l4*X0^2*X4 - 8/3*o^4*l1*l4*X0^2*X4 - 4/3*o^4*l2*l4*X0^2*X4 + 8/3*o^4*l3*l4*X0^2*X4 
        + 4*o^4*l4^2*X0^2*X4 - o^5*l1*X0^2*X5 + o^5*l3*X0^2*X5 + 10/3*o^5*l4*X0^2*X5 - 4*o^4*l1*l4*X0^2*X5 - 4/3*o^4*l2*l4*X0^2*X5 + 4/3*o^4*l3*l4*X0^2*X5 + 4*o^4*l4^2*X0^2*X5 + 2/3*o^5*l4*X0^2*X6 - 
        2/3*o^5*l4*X0^2*X7 - 8*o^2*l1*X0^3 + 56/3*o*l1^2*X0^3 + 4*o^2*l2*X0^3 + 16*o*l1*l2*X0^3 - 16/3*l1^2*l2*X0^3 + 16/3*o*l2^2*X0^3 - 16/3*l1*l2^2*X0^3 - 8/3*o^2*l3*X0^3 - 32/3*o*l1*l3*X0^3 - 16/3*o*l2*l3*X0^3 - 
        16/3*l2^2*l3*X0^3 - 8*o*l3^2*X0^3 + 16/3*l2*l3^2*X0^3 - 8/3*o^2*l4*X0^3 - 40/3*o*l1*l4*X0^3 - 16/3*o*l2*l4*X0^3 - 8/3*o*l3*l4*X0^3 - 24*o^2*l6*X0^3 + 16/3*o*l1*l6*X0^3 - 32/3*l1^2*l6*X0^3 - 16/3*o*l2*l6*X0^3
        + 16/3*o*l3*l6*X0^3 + 32/3*l3^2*l6*X0^3 + 32/3*l1*l4*l6*X0^3 + 32/3*l3*l4*l6*X0^3 + o^3*l1*X0^2*X1 - 26/3*o^2*l1^2*X0^2*X1 + 8/3*o*l1^3*X0^2*X1 - 14/3*o^3*l2*X0^2*X1 - 8/3*o^2*l1*l2*X0^2*X1 - 
        8/3*o^2*l2^2*X0^2*X1 + 16/3*o^3*l3*X0^2*X1 - 4/3*o^2*l1*l3*X0^2*X1 + 16/3*o^2*l2*l3*X0^2*X1 + 2*o^2*l3^2*X0^2*X1 - 8/3*o*l1*l3^2*X0^2*X1 + 25/3*o^3*l4*X0^2*X1 + 7/3*o^2*l1*l4*X0^2*X1 - 4*o*l1^2*l4*X0^2*X1 
        + 4*o^2*l2*l4*X0^2*X1 + 4/3*o*l1*l2*l4*X0^2*X1 + 7/3*o^2*l3*l4*X0^2*X1 - 8/3*o*l1*l3*l4*X0^2*X1 + 4/3*o*l2*l3*l4*X0^2*X1 + 4/3*o*l3^2*l4*X0^2*X1 + 8/3*o^2*l4^2*X0^2*X1 + 4/3*o*l1*l4^2*X0^2*X1 + 
        4/3*o*l3*l4^2*X0^2*X1 - 4/3*o^2*l1*l5*X0^2*X1 + 4/3*o^2*l2*l5*X0^2*X1 - 4/3*o^2*l3*l5*X0^2*X1 + 4/3*o^2*l4*l5*X0^2*X1 - o^3*l6*X0^2*X1 - 2*o^2*l1*l6*X0^2*X1 - 4/3*o^2*l2*l6*X0^2*X1 + 4/3*o^2*l3*l6*X0^2*X1 
        - 1/3*o^2*l4*l6*X0^2*X1 - 8*o^5*X0*X1^2 + 2/3*o^4*l1*X0*X1^2 + 4/3*o^4*l2*X0*X1^2 - 4/3*o^4*l3*X0*X1^2 - 19/3*o^4*l4*X0*X1^2 - o^3*l1*l4*X0*X1^2 + 4/3*o^3*l2*l4*X0*X1^2 - 
        7/3*o^3*l3*l4*X0*X1^2 - 8/3*o^3*l4^2*X0*X1^2 - 2*o^4*l5*X0*X1^2 - 4/3*o^3*l4*l5*X0*X1^2 - 4/3*o^3*l1*X0^2*X2 + 2/3*o^2*l1^2*X0^2*X2 - 5/3*o^3*l2*X0^2*X2 + 4*o^2*l1*l2*X0^2*X2 - 4/3*o^3*l3*X0^2*X2 +
        4*o^2*l2*l3*X0^2*X2 - 2/3*o^2*l3^2*X0^2*X2 - 2/3*o^2*l1*l4*X0^2*X2 - 2/3*o^2*l3*l4*X0^2*X2 - 2/3*o^2*l1*l6*X0^2*X2 + 2/3*o^2*l2*l6*X0^2*X2 - 2/3*o^2*l3*l6*X0^2*X2 + 2/3*o^2*l4*l6*X0^2*X2 + 
        5/3*o^4*l1*X0*X1*X2 - 4/3*o^3*l1^2*X0*X1*X2 - 5/3*o^4*l2*X0*X1*X2 + 2/3*o^3*l1*l2*X0*X1*X2 - 1/3*o^4*l3*X0*X1*X2 + 4/3*o^3*l1*l3*X0*X1*X2 + 2/3*o^3*l2*l3*X0*X1*X2 + 2*o^3*l1*l4*X0*X1*X2 - 
        4/3*o^3*l2*l4*X0*X1*X2 - 2/3*o^3*l3*l4*X0*X1*X2 - 2/3*o^4*l6*X0*X1*X2 - 1/3*o^3*l4*l6*X0*X1*X2 - 2/3*o^4*l2*X0*X2^2 + 16*o^3*l1*X0^2*X3 - 50/3*o^2*l1^2*X0^2*X3 + 8/3*o*l1^3*X0^2*X3 - 
        8/3*o^3*l2*X0^2*X3 - 16/3*o^2*l1*l2*X0^2*X3 - 8/3*o^2*l2^2*X0^2*X3 - 3*o^3*l3*X0^2*X3 - 4/3*o^2*l1*l3*X0^2*X3 + 8/3*o^2*l2*l3*X0^2*X3 + 10*o^2*l3^2*X0^2*X3 - 8/3*o*l1*l3^2*X0^2*X3 - 17/3*o^3*l4*X0^2*X3 + 
        15*o^2*l1*l4*X0^2*X3 - 4*o*l1^2*l4*X0^2*X3 + 4*o^2*l2*l4*X0^2*X3 + 4/3*o*l1*l2*l4*X0^2*X3 + 15*o^2*l3*l4*X0^2*X3 - 8/3*o*l1*l3*l4*X0^2*X3 + 4/3*o*l2*l3*l4*X0^2*X3 + 4/3*o*l3^2*l4*X0^2*X3 + 
        8/3*o^2*l4^2*X0^2*X3 + 4/3*o*l1*l4^2*X0^2*X3 + 4/3*o*l3*l4^2*X0^2*X3 + 4/3*o^2*l1*l5*X0^2*X3 - 4/3*o^2*l2*l5*X0^2*X3 + 4/3*o^2*l3*l5*X0^2*X3 - 4/3*o^2*l4*l5*X0^2*X3 - o^3*l6*X0^2*X3 - 2*o^2*l1*l6*X0^2*X3 -
        4/3*o^2*l2*l6*X0^2*X3 + 4/3*o^2*l3*l6*X0^2*X3 - 1/3*o^2*l4*l6*X0^2*X3 + 10/3*o^5*X0*X1*X3 + 2*o^4*l1*X0*X1*X3 + 20/3*o^4*l3*X0*X1*X3 + 10/3*o^4*l4*X0*X1*X3 + 14/3*o^3*l1*l4*X0*X1*X3 + 
        2*o^3*l3*l4*X0*X1*X3 + 1/3*o^4*l6*X0*X1*X3 + 2/3*o^3*l4*l6*X0*X1*X3 + 2/3*o^6*X1^2*X3 - 1/3*o^4*l1*X0*X2*X3 + 2/3*o^3*l1^2*X0*X2*X3 + 2/3*o^4*l2*X0*X2*X3 - 2/3*o^3*l1*l2*X0*X2*X3 + 
        5/3*o^4*l3*X0*X2*X3 - 4/3*o^3*l1*l3*X0*X2*X3 - 2/3*o^3*l2*l3*X0*X2*X3 + 2/3*o^3*l3^2*X0*X2*X3 - 2/3*o^3*l1*l4*X0*X2*X3 + 4/3*o^3*l2*l4*X0*X2*X3 + 2*o^3*l3*l4*X0*X2*X3 - 5/3*o^4*l6*X0*X2*X3
        - o^3*l4*l6*X0*X2*X3 - 2/3*o^5*X0*X3^2 - 4/3*o^4*l1*X0*X3^2 + 4/3*o^4*l2*X0*X3^2 - 4/3*o^4*l3*X0*X3^2 - o^4*l4*X0*X3^2 - o^3*l1*l4*X0*X3^2 + 4/3*o^3*l2*l4*X0*X3^2 - 7/3*o^3*l3*l4*X0*X3^2 
        - 8/3*o^3*l4^2*X0*X3^2 + 2*o^4*l5*X0*X3^2 + 4/3*o^3*l4*l5*X0*X3^2 - 1/3*o^6*X1*X3^2 + 2/3*o^5*l4*X1*X3^2 - 1/3*o^5*l4*X3^3 + 2*o^4*l2*X0^2*X4 - 2/3*o^4*l3*X0^2*X4 - 2/3*o^4*l4*X0^2*X4 
        - 1/3*o^3*l4*l6*X0^2*X4 - 2/3*o^6*X0*X1*X4 - 2/3*o^5*l4*X0*X1*X4 + 1/3*o^6*X0*X3*X4 + 1/3*o^5*l4*X0*X3*X4 + 1/3*o^4*l1*X0^2*X5 + 2/3*o^4*l2*X0^2*X5 - 1/3*o^4*l3*X0^2*X5 - 2/3*o^4*l4*X0^2*X5 - 
        1/3*o^3*l4*l6*X0^2*X5 + 2/3*o^5*l4*X0*X1*X5 - 1/3*o^5*l4*X0*X3*X5 - o^5*X0^2*X6 - 2/3*o^4*l4*X0^2*X6 + 4/3*o^5*X0^2*X7 + 2/3*o^4*l4*X0^2*X7 + 8*o*l1*X0^3 - 16*l1^2*X0^3 + 44/3*o*l2*X0^3 - 80/3*l1*l2*X0^3
        - 8*l2^2*X0^3 - 40/3*o*l3*X0^3 + 64/3*l1*l3*X0^3 + 16*l2*l3*X0^3 - 16/3*l3^2*X0^3 - 32/3*o*l4*X0^3 + 80/3*l1*l4*X0^3 + 64/3*l2*l4*X0^3 - 16*l3*l4*X0^3 - 32/3*l4^2*X0^3 - 16/3*l1*l6*X0^3 - 16/3*l2*l6*X0^3 + 
        16/3*l3*l6*X0^3 - 22/3*o^2*l1*X0^2*X1 + 20/3*o*l1^2*X0^2*X1 + 8/3*l1^3*X0^2*X1 - 6*o^2*l2*X0^2*X1 + 44/3*o*l1*l2*X0^2*X1 + 8/3*o*l2^2*X0^2*X1 + 4/3*o^2*l3*X0^2*X1 - 16/3*o*l1*l3*X0^2*X1 + 
        4/3*o*l2*l3*X0^2*X1 - 20/3*o*l3^2*X0^2*X1 - 8/3*l1*l3^2*X0^2*X1 + 10/3*o^2*l4*X0^2*X1 - 26/3*o*l1*l4*X0^2*X1 - 4*l1^2*l4*X0^2*X1 - 20/3*o*l2*l4*X0^2*X1 + 4/3*l1*l2*l4*X0^2*X1 - 10/3*o*l3*l4*X0^2*X1 - 
        8/3*l1*l3*l4*X0^2*X1 + 4/3*l2*l3*l4*X0^2*X1 + 4/3*l3^2*l4*X0^2*X1 + 4/3*o*l4^2*X0^2*X1 + 4/3*l1*l4^2*X0^2*X1 + 4/3*l3*l4^2*X0^2*X1 - 16/3*o*l1*l5*X0^2*X1 + 16/3*l1^2*l5*X0^2*X1 - 16/3*l3^2*l5*X0^2*X1 + 
        8/3*o*l4*l5*X0^2*X1 - 16/3*l1*l4*l5*X0^2*X1 - 16/3*l3*l4*l5*X0^2*X1 + 3*o^2*l6*X0^2*X1 + 8/3*o*l1*l6*X0^2*X1 + 4/3*l1^2*l6*X0^2*X1 + 4/3*o*l2*l6*X0^2*X1 - 4/3*o*l3*l6*X0^2*X1 - 4/3*l3^2*l6*X0^2*X1 - 
        2/3*o*l4*l6*X0^2*X1 - 4/3*l1*l4*l6*X0^2*X1 - 4/3*l3*l4*l6*X0^2*X1 + 4*o^4*X0*X1^2 - o^3*l1*X0*X1^2 - 2/3*o^3*l2*X0*X1^2 - 2/3*o^2*l1*l3*X0*X1^2 - 1/3*o^3*l4*X0*X1^2 - 1/3*o^2*l1*l4*X0*X1^2 - 
        1/3*o^2*l3*l4*X0*X1^2 + 4/3*o^3*l5*X0*X1^2 - 4/3*o^2*l3*l5*X0*X1^2 - 4/3*o^2*l4*l5*X0*X1^2 - 2/3*o*l1*l4*l5*X0*X1^2 - 2/3*o*l3*l4*l5*X0*X1^2 + 1/3*o^3*l6*X0*X1^2 + 1/3*o^2*l4*l6*X0*X1^2 - 
        4/3*o^2*l1*X0^2*X2 + 4/3*o*l1^2*X0^2*X2 + 2/3*o^2*l2*X0^2*X2 + 4/3*o*l1*l2*X0^2*X2 - 4/3*o^2*l3*X0^2*X2 + 4/3*o*l2*l3*X0^2*X2 - 4/3*o*l3^2*X0^2*X2 - 4/3*o*l1*l4*X0^2*X2 - 4/3*o*l3*l4*X0^2*X2 - 
        8/3*o*l1*l6*X0^2*X2 + 8/3*l1^2*l6*X0^2*X2 - 8/3*l3^2*l6*X0^2*X2 + 4/3*o*l4*l6*X0^2*X2 - 8/3*l1*l4*l6*X0^2*X2 - 8/3*l3*l4*l6*X0^2*X2 - o^3*l1*X0*X1*X2 + 2/3*o^2*l1^2*X0*X1*X2 + 5/3*o^3*l2*X0*X1*X2 - 
        2/3*o^2*l1*l2*X0*X1*X2 + 5/3*o^3*l3*X0*X1*X2 - 4/3*o^2*l1*l3*X0*X1*X2 - 2/3*o^2*l2*l3*X0*X1*X2 + 2/3*o^2*l3^2*X0*X1*X2 - 2/3*o^2*l1*l4*X0*X1*X2 + 4/3*o^2*l2*l4*X0*X1*X2 + 
        2*o^2*l3*l4*X0*X1*X2 + 4/3*o^3*l6*X0*X1*X2 - 1/3*o^2*l4*l6*X0*X1*X2 - 11/3*o^3*l2*X0*X2^2 + 4*o^2*l1*l2*X0*X2^2 + 4/3*o^2*l2^2*X0*X2^2 - 4/3*o^2*l2*l3*X0*X2^2 - 4*o^2*l2*l4*X0*X2^2 - 
        7/3*o^2*l1*X0^2*X3 - 8/3*o*l1^2*X0^2*X3 + 8/3*l1^3*X0^2*X3 - 4*o^2*l2*X0^2*X3 + 44/3*o*l1*l2*X0^2*X3 + 8/3*o*l2^2*X0^2*X3 - 5/3*o^2*l3*X0^2*X3 - 16/3*o*l1*l3*X0^2*X3 + 4/3*o*l2*l3*X0^2*X3 + 
        8/3*o*l3^2*X0^2*X3 - 8/3*l1*l3^2*X0^2*X3 + 4/3*o^2*l4*X0^2*X3 - 2/3*o*l1*l4*X0^2*X3 - 4*l1^2*l4*X0^2*X3 - 20/3*o*l2*l4*X0^2*X3 + 4/3*l1*l2*l4*X0^2*X3 + 14/3*o*l3*l4*X0^2*X3 - 8/3*l1*l3*l4*X0^2*X3 + 
        4/3*l2*l3*l4*X0^2*X3 + 4/3*l3^2*l4*X0^2*X3 + 4/3*o*l4^2*X0^2*X3 + 4/3*l1*l4^2*X0^2*X3 + 4/3*l3*l4^2*X0^2*X3 + 16/3*o*l1*l5*X0^2*X3 - 16/3*l1^2*l5*X0^2*X3 + 16/3*l3^2*l5*X0^2*X3 - 8/3*o*l4*l5*X0^2*X3 + 
        16/3*l1*l4*l5*X0^2*X3 + 16/3*l3*l4*l5*X0^2*X3 + 3*o^2*l6*X0^2*X3 + 8/3*o*l1*l6*X0^2*X3 + 4/3*l1^2*l6*X0^2*X3 + 4/3*o*l2*l6*X0^2*X3 - 4/3*o*l3*l6*X0^2*X3 - 4/3*l3^2*l6*X0^2*X3 - 2/3*o*l4*l6*X0^2*X3 - 
        4/3*l1*l4*l6*X0^2*X3 - 4/3*l3*l4*l6*X0^2*X3 - 20/3*o^4*X0*X1*X3 + 7*o^3*l1*X0*X1*X3 - 2*o^2*l1^2*X0*X1*X3 + 8/3*o^3*l2*X0*X1*X3 + 4/3*o^3*l3*X0*X1*X3 + 2/3*o^2*l3^2*X0*X1*X3 - 
        6*o^3*l4*X0*X1*X3 - 4/3*o^2*l4^2*X0*X1*X3 - 4/3*o^3*l5*X0*X1*X3 + 4/3*o^2*l1*l5*X0*X1*X3 + 4/3*o^2*l2*l5*X0*X1*X3 + 4/3*o^2*l3*l5*X0*X1*X3 - 4/3*o^2*l4*l5*X0*X1*X3 + 
        4/3*o*l1*l4*l5*X0*X1*X3 + 4/3*o*l3*l4*l5*X0*X1*X3 - 4/3*o^3*l6*X0*X1*X3 - 1/3*o^5*X1^2*X3 + 4/3*o^4*l4*X1^2*X3 + 5/3*o^3*l1*X0*X2*X3 - 4/3*o^2*l1^2*X0*X2*X3 - 13/3*o^3*l2*X0*X2*X3 + 
        2/3*o^2*l1*l2*X0*X2*X3 - o^3*l3*X0*X2*X3 + 4/3*o^2*l1*l3*X0*X2*X3 + 2/3*o^2*l2*l3*X0*X2*X3 + 2*o^2*l1*l4*X0*X2*X3 - 4/3*o^2*l2*l4*X0*X2*X3 - 2/3*o^2*l3*l4*X0*X2*X3 - 1/3*o^3*l6*X0*X2*X3 + 
        2/3*o^2*l1*l6*X0*X2*X3 + 2/3*o^2*l2*l6*X0*X2*X3 - 2/3*o^2*l3*l6*X0*X2*X3 - 5/3*o^2*l4*l6*X0*X2*X3 - 5/3*o^4*X0*X3^2 - 5/3*o^3*l1*X0*X3^2 - 2*o^3*l2*X0*X3^2 + 3*o^3*l3*X0*X3^2 - 
        2/3*o^2*l1*l3*X0*X3^2 + 2*o^3*l4*X0*X3^2 + 1/3*o^2*l1*l4*X0*X3^2 + 1/3*o^2*l3*l4*X0*X3^2 - 4/3*o^2*l1*l5*X0*X3^2 - 4/3*o^2*l2*l5*X0*X3^2 + 8/3*o^2*l4*l5*X0*X3^2 - 2/3*o*l1*l4*l5*X0*X3^2 - 
        2/3*o*l3*l4*l5*X0*X3^2 + 1/3*o^3*l6*X0*X3^2 + 1/3*o^2*l4*l6*X0*X3^2 + 4/3*o^5*X1*X3^2 - o^4*l4*X1*X3^2 - 1/3*o^5*X3^3 + 2/3*o^4*l4*X3^3 + 4/3*o^3*l1*X0^2*X4 - 4/3*o^2*l1^2*X0^2*X4
        + 2/3*o^3*l2*X0^2*X4 - 4/3*o^2*l1*l2*X0^2*X4 - 10/3*o^3*l3*X0^2*X4 + 8/3*o^2*l1*l3*X0^2*X4 + 4/3*o^2*l2*l3*X0^2*X4 - 4/3*o^2*l3^2*X0^2*X4 - 11/3*o^3*l4*X0^2*X4 + 16/3*o^2*l1*l4*X0^2*X4 + 
        8/3*o^2*l2*l4*X0^2*X4 - 16/3*o^2*l3*l4*X0^2*X4 - 4*o^2*l4^2*X0^2*X4 + 2/3*o^3*l6*X0^2*X4 + 1/3*o^2*l4*l6*X0^2*X4 + 1/3*o^5*X0*X1*X4 + 1/3*o^4*l4*X0*X1*X4 - 2/3*o^5*X0*X3*X4 - 2/3*o^4*l4*X0*X3*X4 + 
        7/3*o^3*l1*X0^2*X5 - 8/3*o^2*l1^2*X0^2*X5 - 4/3*o^2*l1*l2*X0^2*X5 - 7/3*o^3*l3*X0^2*X5 + 8/3*o^2*l1*l3*X0^2*X5 + 4/3*o^2*l2*l3*X0^2*X5 - 11/3*o^3*l4*X0^2*X5 + 8*o^2*l1*l4*X0^2*X5 + 8/3*o^2*l2*l4*X0^2*X5 - 
        8/3*o^2*l3*l4*X0^2*X5 - 4*o^2*l4^2*X0^2*X5 + 2/3*o^3*l6*X0^2*X5 + 1/3*o^2*l4*l6*X0^2*X5 - 2/3*o^5*X0*X1*X5 - 1/3*o^4*l4*X0*X1*X5 + 1/3*o^4*l2*X0*X2*X5 + 1/3*o^5*X0*X3*X5 + 2/3*o^4*l4*X0*X3*X5 + 
        7/3*o^4*X0^2*X6 + 4/3*o^3*l1*X0^2*X6 + 4/3*o^3*l2*X0^2*X6 - 4/3*o^3*l3*X0^2*X6 - 2*o^3*l4*X0^2*X6 - 4/3*o^2*l1*l4*X0^2*X6 - 4/3*o^2*l3*l4*X0^2*X6 - 5/3*o^4*X0^2*X7 - 4/3*o^3*l1*X0^2*X7 - 4/3*o^3*l2*X0^2*X7 
        + 4/3*o^3*l3*X0^2*X7 + 2*o^3*l4*X0^2*X7 + 4/3*o^2*l1*l4*X0^2*X7 + 4/3*o^2*l3*l4*X0^2*X7 + 32/3*l6*X0^3 - 2*o*l1*X0^2*X1 + 2*l1^2*X0^2*X1 - 2*o*l2*X0^2*X1 + 26/3*l1*l2*X0^2*X1 + 8/3*l2^2*X0^2*X1 - 
        8/3*o*l3*X0^2*X1 - 8/3*l1*l3*X0^2*X1 - 2*l2*l3*X0^2*X1 + 2/3*l3^2*X0^2*X1 - 4/3*o*l4*X0^2*X1 - 4/3*l1*l4*X0^2*X1 - 4*l2*l4*X0^2*X1 + 4/3*l3*l4*X0^2*X1 - 4/3*o*l6*X0^2*X1 + 4*l1*l6*X0^2*X1 + 4/3*l2*l6*X0^2*X1
        - 4/3*l3*l6*X0^2*X1 + 8*o^3*X0*X1^2 + 1/3*o^2*l1*X0*X1^2 - 2*o*l1^2*X0*X1^2 - 2/3*o^2*l2*X0*X1^2 + 5/3*o^2*l3*X0*X1^2 + 2/3*o*l3^2*X0*X1^2 + 3*o^2*l4*X0*X1^2 + o*l1*l4*X0*X1^2 - 
        4/3*o*l2*l4*X0*X1^2 + 7/3*o*l3*l4*X0*X1^2 + 4/3*o*l4^2*X0*X1^2 + 4*o^2*l5*X0*X1^2 + 4/3*o*l2*l5*X0*X1^2 + 2/3*l1*l4*l5*X0*X1^2 + 2/3*l3*l4*l5*X0*X1^2 - 2/3*o^2*l6*X0*X1^2 + 
        2/3*o^3*l4*X1^3 + 2/3*o*l2*X0^2*X2 - 4/3*l1*l2*X0^2*X2 - 4/3*l2*l3*X0^2*X2 - o^2*l1*X0*X1*X2 + 4/3*o*l1^2*X0*X1*X2 - 1/3*o^2*l2*X0*X1*X2 - 2/3*o*l1*l2*X0*X1*X2 - 4/3*o*l1*l3*X0*X1*X2 - 
        2/3*o*l2*l3*X0*X1*X2 - o*l1*l4*X0*X1*X2 + 2/3*o*l2*l4*X0*X1*X2 + 1/3*o*l3*l4*X0*X1*X2 + 4/3*o^2*l6*X0*X1*X2 + 2/3*o*l1*l6*X0*X1*X2 + 2/3*o*l2*l6*X0*X1*X2 - 2/3*o*l3*l6*X0*X1*X2 - 
        1/3*o*l4*l6*X0*X1*X2 + 1/3*o^2*l2*X0*X2^2 - 26/3*o*l1*X0^2*X3 + 10*l1^2*X0^2*X3 - 2*o*l2*X0^2*X3 + 10*l1*l2*X0^2*X3 + 8/3*l2^2*X0^2*X3 - 8/3*l1*l3*X0^2*X3 - 2/3*l2*l3*X0^2*X3 - 22/3*l3^2*X0^2*X3 + 
        8/3*o*l4*X0^2*X3 - 8*l1*l4*X0^2*X3 - 4*l2*l4*X0^2*X3 - 16/3*l3*l4*X0^2*X3 - 4/3*o*l6*X0^2*X3 + 4*l1*l6*X0^2*X3 + 4/3*l2*l6*X0^2*X3 - 4/3*l3*l6*X0^2*X3 - 11/3*o^3*X0*X1*X3 - 3*o^2*l1*X0*X1*X3 - 
        4/3*o^2*l2*X0*X1*X3 - 14/3*o^2*l3*X0*X1*X3 - 8/3*o*l1*l3*X0*X1*X3 - o^2*l4*X0*X1*X3 - 14/3*o*l1*l4*X0*X1*X3 - 2*o*l3*l4*X0*X1*X3 - 2/3*o^2*l5*X0*X1*X3 - 8/3*o*l3*l5*X0*X1*X3 - 
        4/3*l1*l4*l5*X0*X1*X3 - 4/3*l3*l4*l5*X0*X1*X3 - 4/3*o^2*l6*X0*X1*X3 - 4/3*o*l1*l6*X0*X1*X3 - 2/3*o*l4*l6*X0*X1*X3 - 4/3*o^4*X1^2*X3 - o^3*l4*X1^2*X3 - 4/3*o^3*l5*X1^2*X3 - 
        2/3*o*l1^2*X0*X2*X3 + 2/3*o*l1*l2*X0*X2*X3 - o^2*l3*X0*X2*X3 + 4/3*o*l1*l3*X0*X2*X3 + 2/3*o*l2*l3*X0*X2*X3 - 2/3*o*l3^2*X0*X2*X3 + 1/3*o*l1*l4*X0*X2*X3 - 2/3*o*l2*l4*X0*X2*X3 - 
        o*l3*l4*X0*X2*X3 + 3*o^2*l6*X0*X2*X3 - 2/3*o*l1*l6*X0*X2*X3 + 2/3*o*l2*l6*X0*X2*X3 - 2/3*o*l3*l6*X0*X2*X3 + 1/3*o*l4*l6*X0*X2*X3 - o^3*l6*X1*X2*X3 + 1/3*o^3*X0*X3^2 + 
        13/3*o^2*l1*X0*X3^2 - 2*o*l1^2*X0*X3^2 - 2/3*o^2*l2*X0*X3^2 + 2*o^2*l3*X0*X3^2 + 2/3*o*l3^2*X0*X3^2 - 5/3*o^2*l4*X0*X3^2 + o*l1*l4*X0*X3^2 - 4/3*o*l2*l4*X0*X3^2 + 7/3*o*l3*l4*X0*X3^2 + 
        4/3*o*l4^2*X0*X3^2 - 10/3*o^2*l5*X0*X3^2 - 4/3*o*l2*l5*X0*X3^2 + 8/3*o*l3*l5*X0*X3^2 + 2/3*l1*l4*l5*X0*X3^2 + 2/3*l3*l4*l5*X0*X3^2 - 2/3*o^2*l6*X0*X3^2 + 1/3*o^4*X1*X3^2 + 
        2/3*o^3*l4*X1*X3^2 + 5/3*o^3*l5*X1*X3^2 - 2/3*o^2*l4*l5*X1*X3^2 + 1/3*o^3*l6*X2*X3^2 - 1/3*o^2*l4*l6*X2*X3^2 + 2/3*o^4*X3^3 + 1/3*o^3*l4*X3^3 - 1/3*o^3*l5*X3^3 + 
        2/3*o^2*l4*l5*X3^3 - 10/3*o^2*l2*X0^2*X4 + 2/3*o^2*l3*X0^2*X4 + 1/3*o^2*l4*X0^2*X4 + 4/3*o^2*l6*X0^2*X4 - 2/3*o*l1*l6*X0^2*X4 - 2/3*o*l2*l6*X0^2*X4 + 2/3*o*l3*l6*X0^2*X4 + 2/3*o*l4*l6*X0^2*X4 + 
        4/3*o^4*X0*X1*X4 - 4/3*o^3*l1*X0*X1*X4 + 4/3*o^3*l4*X0*X1*X4 + 2/3*o^3*l5*X0*X1*X4 + 2/3*o^2*l4*l5*X0*X1*X4 + 1/3*o^3*l6*X0*X2*X4 + 1/3*o^2*l4*l6*X0*X2*X4 - 2/3*o^4*X0*X3*X4 + 
        2/3*o^3*l1*X0*X3*X4 - 2/3*o^3*l4*X0*X3*X4 - 2/3*o^3*l5*X0*X3*X4 - 2/3*o^2*l4*l5*X0*X3*X4 - 1/3*o^2*l1*X0^2*X5 - 4/3*o^2*l2*X0^2*X5 + 1/3*o^2*l3*X0^2*X5 + 1/3*o^2*l4*X0^2*X5 + 4/3*o^2*l6*X0^2*X5 - 
        2/3*o*l1*l6*X0^2*X5 - 2/3*o*l2*l6*X0^2*X5 + 2/3*o*l3*l6*X0^2*X5 + 2/3*o*l4*l6*X0^2*X5 - 1/3*o^4*X0*X1*X5 + 4/3*o^3*l1*X0*X1*X5 - 1/3*o^3*l3*X0*X1*X5 - 4/3*o^3*l4*X0*X1*X5 - 2/3*o^2*l4*l5*X0*X1*X5
        - 1/3*o^2*l4*l6*X0*X2*X5 - 1/3*o^4*X0*X3*X5 - o^3*l1*X0*X3*X5 + 2/3*o^3*l4*X0*X3*X5 + 2/3*o^2*l4*l5*X0*X3*X5 + 5/3*o^3*X0^2*X6 + 4/3*o^2*l1*X0^2*X6 + 4/3*o^2*l2*X0^2*X6 - 4/3*o^2*l3*X0^2*X6 + 
        2/3*o^2*l4*X0^2*X6 - 1/3*o^4*X0*X3*X6 - 2/3*o^3*l4*X0*X3*X6 - 10/3*o^3*X0^2*X7 - 4/3*o^2*l1*X0^2*X7 - 4/3*o^2*l2*X0^2*X7 + 4/3*o^2*l3*X0^2*X7 - 2/3*o^2*l4*X0^2*X7 + 2/3*o^4*X0*X1*X7 + 
        2/3*o^3*l4*X0*X1*X7 - 2/3*l1*X0^2*X1 - 2/3*l3*X0^2*X1 - 8/3*l6*X0^2*X1 - 4*o^2*X0*X1^2 + 2/3*o*l1*X0*X1^2 + 2/3*o*l2*X0*X1^2 - 5/3*o*l3*X0*X1^2 - 2/3*l1*l3*X0*X1^2 - 1/3*o*l4*X0*X1^2 - 
        l1*l4*X0*X1^2 - 1/3*l3*l4*X0*X1^2 - 2/3*o*l5*X0*X1^2 + 4/3*l2*l5*X0*X1^2 - 4/3*l3*l5*X0*X1^2 - 5/3*o*l6*X0*X1^2 - 2/3*l1*l6*X0*X1^2 - 1/3*l4*l6*X0*X1^2 - 1/3*o^2*l4*X1^3 + 
        1/3*o*l1*X0*X1*X2 - 2/3*l1^2*X0*X1*X2 - o*l2*X0*X1*X2 + 2/3*l1*l2*X0*X1*X2 - o*l3*X0*X1*X2 + 4/3*l1*l3*X0*X1*X2 + 2/3*l2*l3*X0*X1*X2 - 2/3*l3^2*X0*X1*X2 + 1/3*l1*l4*X0*X1*X2 - 
        2/3*l2*l4*X0*X1*X2 - l3*l4*X0*X1*X2 - 2/3*o*l6*X0*X1*X2 - 2/3*l1*l6*X0*X1*X2 + 2/3*l2*l6*X0*X1*X2 - 2/3*l3*l6*X0*X1*X2 - 4/3*l5*l6*X0*X1*X2 + 4/3*o*l2*X0*X2^2 - 2*l1*l2*X0*X2^2 - 
        2/3*l2^2*X0*X2^2 + 2/3*l2*l3*X0*X2^2 + 4/3*l2*l4*X0*X2^2 - 4/3*l6^2*X0*X2^2 - 2/3*l1*X0^2*X3 - 2/3*l2*X0^2*X3 - 2/3*l3*X0^2*X3 - 8/3*l6*X0^2*X3 + 23/3*o^2*X0*X1*X3 - 13/3*o*l1*X0*X1*X3 - 
        2*l1^2*X0*X1*X3 - 10/3*o*l2*X0*X1*X3 + o*l3*X0*X1*X3 + 2/3*l3^2*X0*X1*X3 + 11/3*o*l4*X0*X1*X3 + l1*l4*X0*X1*X3 - 4/3*l2*l4*X0*X1*X3 + 7/3*l3*l4*X0*X1*X3 + 4/3*l4^2*X0*X1*X3 + 
        o*l5*X0*X1*X3 - 4/3*l1*l5*X0*X1*X3 - 4/3*l2*l5*X0*X1*X3 + 4/3*l3*l5*X0*X1*X3 + 4/3*l4*l5*X0*X1*X3 + 4/3*o*l6*X0*X1*X3 + 2/3*o^3*X1^2*X3 - 2/3*o^2*l4*X1^2*X3 + 1/3*o^2*l5*X1^2*X3 
        - 4/3*o*l4*l5*X1^2*X3 - o*l1*X0*X2*X3 + 4/3*l1^2*X0*X2*X3 + 2*o*l2*X0*X2*X3 - 2/3*l1*l2*X0*X2*X3 + 1/3*o*l3*X0*X2*X3 - 4/3*l1*l3*X0*X2*X3 - 2/3*l2*l3*X0*X2*X3 - l1*l4*X0*X2*X3 + 
        2/3*l2*l4*X0*X2*X3 + 1/3*l3*l4*X0*X2*X3 + 1/3*o*l6*X0*X2*X3 + 2/3*l4*l6*X0*X2*X3 + 4/3*l5*l6*X0*X2*X3 + 1/3*o^2*l6*X1*X2*X3 - 2/3*o*l4*l6*X1*X2*X3 + 2/3*o^2*X0*X3^2 + o*l1*X0*X3^2 +
        4/3*o*l2*X0*X3^2 - 10/3*o*l3*X0*X3^2 - 2/3*l1*l3*X0*X3^2 - 4/3*o*l4*X0*X3^2 - 4/3*l1*l4*X0*X3^2 - 2/3*l3*l4*X0*X3^2 - 1/3*o*l5*X0*X3^2 + 4/3*l1*l5*X0*X3^2 - 4/3*l4*l5*X0*X3^2 - 
        5/3*o*l6*X0*X3^2 - 2/3*l1*l6*X0*X3^2 - 1/3*l4*l6*X0*X3^2 - 8/3*o^3*X1*X3^2 + o^2*l4*X1*X3^2 - 5/3*o^2*l5*X1*X3^2 + 4/3*o*l4*l5*X1*X3^2 - o^2*l6*X2*X3^2 + 2/3*o^3*X3^3 - 
        2/3*o^2*l4*X3^3 + 4/3*o^2*l5*X3^3 - 2/3*o*l1*X0^2*X4 + 4/3*l1^2*X0^2*X4 - 2/3*o*l2*X0^2*X4 + 4/3*l1*l2*X0^2*X4 + 2*o*l3*X0^2*X4 - 8/3*l1*l3*X0^2*X4 - 4/3*l2*l3*X0^2*X4 + 4/3*l3^2*X0^2*X4 + 
        4/3*o*l4*X0^2*X4 - 8/3*l1*l4*X0^2*X4 - 4/3*l2*l4*X0^2*X4 + 8/3*l3*l4*X0^2*X4 + 4/3*l4^2*X0^2*X4 - 2/3*l1*l6*X0^2*X4 - 2/3*l2*l6*X0^2*X4 + 2/3*l3*l6*X0^2*X4 - 2/3*o^3*X0*X1*X4 + 2/3*o^2*l1*X0*X1*X4 - 
        2/3*o^2*l4*X0*X1*X4 + 4/3*o^3*X0*X3*X4 - 4/3*o^2*l1*X0*X3*X4 + 4/3*o^2*l4*X0*X3*X4 + 1/3*o*l4*l6*X0*X3*X4 - 4/3*o*l1*X0^2*X5 + 8/3*l1^2*X0^2*X5 + 4/3*l1*l2*X0^2*X5 + 4/3*o*l3*X0^2*X5 - 
        8/3*l1*l3*X0^2*X5 - 4/3*l2*l3*X0^2*X5 + 4/3*o*l4*X0^2*X5 - 4*l1*l4*X0^2*X5 - 4/3*l2*l4*X0^2*X5 + 4/3*l3*l4*X0^2*X5 + 4/3*l4^2*X0^2*X5 - 2/3*l1*l6*X0^2*X5 - 2/3*l2*l6*X0^2*X5 + 2/3*l3*l6*X0^2*X5 + 
        o^3*X0*X1*X5 - o^2*l1*X0*X1*X5 + 2/3*o^2*l4*X0*X1*X5 + o^2*l5*X0*X1*X5 + 1/3*o*l4*l6*X0*X1*X5 - 2/3*o^2*l2*X0*X2*X5 + 2/3*o^2*l6*X0*X2*X5 - o^3*X0*X3*X5 + 4/3*o^2*l1*X0*X3*X5 - 
        1/3*o^2*l3*X0*X3*X5 - 4/3*o^2*l4*X0*X3*X5 - o^2*l5*X0*X3*X5 - 2/3*o^4*X1*X3*X5 + 1/3*o^4*X3^2*X5 - 5*o^2*X0^2*X6 - 4/3*o*l1*X0^2*X6 - 4/3*l1^2*X0^2*X6 - 4/3*o*l2*X0^2*X6 + 4/3*o*l3*X0^2*X6 +
        4/3*l3^2*X0^2*X6 + 4/3*o*l4*X0^2*X6 + 4/3*l1*l4*X0^2*X6 + 4/3*l3*l4*X0^2*X6 + 4/3*o^3*X0*X1*X6 - 2/3*o^2*l4*X0*X1*X6 - 2/3*o^3*X0*X3*X6 + 7/3*o^2*X0^2*X7 + 4/3*o*l1*X0^2*X7 + 4/3*l1^2*X0^2*X7 + 
        4/3*o*l2*X0^2*X7 - 4/3*o*l3*X0^2*X7 - 4/3*l3^2*X0^2*X7 - 4/3*o*l4*X0^2*X7 - 4/3*l1*l4*X0^2*X7 - 4/3*l3*l4*X0^2*X7 - 1/3*o^3*X0*X1*X7 + 2/3*o^2*l4*X0*X3*X7 - 8/3*o*X0*X1^2 - 2/3*l1*X0*X1^2 - 
        2/3*l2*X0*X1^2 - 2*l5*X0*X1^2 + 2/3*l6*X0*X1^2 - 2/3*o*l4*X1^3 - 2/3*l4*l5*X1^3 + 2/3*l2*X0*X1*X2 - 2/3*l6*X0*X1*X2 - 1/3*l4*l6*X1^2*X2 + 4/3*o*X0*X1*X3 + 5/3*l1*X0*X1*X3 + 
        4/3*l2*X0*X1*X3 - 4/3*l3*X0*X1*X3 - 2/3*l4*X0*X1*X3 + 2/3*l5*X0*X1*X3 - 5/3*l6*X0*X1*X3 + 2/3*o^2*X1^2*X3 + o*l4*X1^2*X3 + 4/3*o*l5*X1^2*X3 + 2/3*l4*l5*X1^2*X3 + 
        2/3*l5^2*X1^2*X3 - 1/3*l2*X0*X2*X3 - 4/3*l6*X0*X2*X3 + o*l6*X1*X2*X3 + l5*l6*X1*X2*X3 + 1/3*l6^2*X2^2*X3 - 8/3*l1*X0*X3^2 - 2/3*l2*X0*X3^2 - 1/3*l3*X0*X3^2 + 4/3*l4*X0*X3^2 +
        4/3*l5*X0*X3^2 + 2/3*l6*X0*X3^2 + 1/3*o^2*X1*X3^2 - 4/3*o*l4*X1*X3^2 - 5/3*o*l5*X1*X3^2 - 4/3*l5^2*X1*X3^2 - 1/3*o*l6*X2*X3^2 - l5*l6*X2*X3^2 - 4/3*o^2*X3^3 + 
        1/3*o*l5*X3^3 + 2/3*l5^2*X3^3 + 4/3*l2*X0^2*X4 - 2/3*l6*X0^2*X4 - 2/3*o^2*X0*X1*X4 + 4/3*o*l1*X0*X1*X4 - 2/3*o*l4*X0*X1*X4 - 2/3*o*l5*X0*X1*X4 + 4/3*l1*l5*X0*X1*X4 - 2/3*l4*l5*X0*X1*X4
        + 2/3*o*l6*X0*X1*X4 + 1/3*l4*l6*X0*X1*X4 - 1/3*o*l6*X0*X2*X4 + 2/3*l1*l6*X0*X2*X4 - 1/3*l4*l6*X0*X2*X4 + 1/3*o^2*X0*X3*X4 - 2/3*o*l1*X0*X3*X4 + 1/3*o*l4*X0*X3*X4 + 2/3*o*l5*X0*X3*X4 - 
        4/3*l1*l5*X0*X3*X4 + 2/3*l4*l5*X0*X3*X4 + 2/3*l2*X0^2*X5 - 2/3*l6*X0^2*X5 + 1/3*o^2*X0*X1*X5 - 4/3*o*l1*X0*X1*X5 + 1/3*o*l3*X0*X1*X5 + 2/3*o*l4*X0*X1*X5 + o*l5*X0*X1*X5 - 4/3*l1*l5*X0*X1*X5 
        + 2/3*l4*l5*X0*X1*X5 - 2/3*o^3*X1^2*X5 + 2/3*o*l6*X0*X2*X5 - 2/3*l1*l6*X0*X2*X5 + 1/3*l4*l6*X0*X2*X5 + 1/3*o^2*X0*X3*X5 + o*l1*X0*X3*X5 - 1/3*o*l4*X0*X3*X5 - o*l5*X0*X3*X5 + 
        4/3*l1*l5*X0*X3*X5 - 2/3*l4*l5*X0*X3*X5 + 2/3*o*l6*X0*X3*X5 + 1/3*l4*l6*X0*X3*X5 + 2/3*o^3*X1*X3*X5 - 2/3*o^3*X3^2*X5 - 2/3*o*X0^2*X6 - 4/3*l1*X0^2*X6 - 4/3*l2*X0^2*X6 + 4/3*l3*X0^2*X6 + 
        4/3*l6*X0^2*X6 - 2/3*o^2*X0*X1*X6 + 2*o^2*X0*X3*X6 + 2/3*o*l4*X0*X3*X6 + 4/3*o*X0^2*X7 + 4/3*l1*X0^2*X7 + 4/3*l2*X0^2*X7 - 4/3*l3*X0^2*X7 - 4/3*l6*X0^2*X7 - 5/3*o^2*X0*X1*X7 - 2/3*o*l4*X0*X1*X7 - 
        2/3*o^3*X1*X2*X7 - 1/3*o^2*X0*X3*X7 + 1/3*o^3*X2*X3*X7 + 4/3*X0*X1^2 + 1/3*l4*X1^3 - 8/3*X0*X1*X3 - 1/3*o*X1^2*X3 - 2/3*l4*X1^2*X3 - 1/3*l5*X1^2*X3 - 1/3*l6*X1*X2*X3
        + 4/3*o*X1*X3^2 + 5/3*l5*X1*X3^2 + l6*X2*X3^2 - 1/3*o*X3^3 - 4/3*l5*X3^3 + 1/3*o*X0*X1*X4 - 2/3*l1*X0*X1*X4 + 1/3*l4*X0*X1*X4 - 2/3*o*X0*X3*X4 + 4/3*l1*X0*X3*X4 - 
        2/3*l4*X0*X3*X4 + 2/3*l6*X0*X3*X4 - 1/3*o*X0*X1*X5 + l1*X0*X1*X5 - 1/3*l4*X0*X1*X5 + 2/3*l6*X0*X1*X5 + 1/3*o^2*X1^2*X5 + 1/3*l2*X0*X2*X5 + 2/3*o*X0*X3*X5 - 4/3*l1*X0*X3*X5 + 
        1/3*l3*X0*X3*X5 + 2/3*l4*X0*X3*X5 + 2/3*o*l5*X1*X3*X5 + 1/3*o*l6*X2*X3*X5 - 1/3*o^2*X3^2*X5 - 2/3*o*l5*X3^2*X5 + 8/3*X0^2*X6 - 4/3*o*X0*X1*X6 + 2/3*l4*X0*X1*X6 - 
        4/3*l5*X0*X1*X6 + 2/3*o*X0*X3*X6 + 4/3*l5*X0*X3*X6 - 1/3*l6*X0*X3*X6 + 2/3*o^2*X0*X5*X6 - 4/3*X0^2*X7 + 1/3*l6*X0*X1*X7 + 2/3*l6*X0*X2*X7 + 1/3*o^2*X1*X2*X7 - 1/3*o*X0*X3*X7 - 
        2/3*l4*X0*X3*X7 - 2/3*o^2*X2*X3*X7 - 1/3*o^2*X0*X4*X7 - 1/3*X1*X3^2 + 2/3*X3^3 + 2/3*o*X1^2*X5 + 2/3*l5*X1^2*X5 + 1/3*l6*X1*X2*X5 - 2/3*o*X1*X3*X5 - 
        2/3*l5*X1*X3*X5 + 2/3*o*X3^2*X5 - 1/3*l6*X0*X4*X5 + 2/3*X0*X1*X6 - 5/3*X0*X3*X6 + 2/3*X0*X1*X7 + 2/3*o*X1*X2*X7 + 2/3*l5*X1*X2*X7 + 1/3*l6*X2^2*X7 - 1/3*o*X2*X3*X7 - 
        2/3*l5*X2*X3*X7 - 1/3*X1^2*X5 + 2/3*X1*X3*X5 - 2/3*X0*X5*X6 - 1/3*X1*X2*X7 + 2/3*X2*X3*X7 + 1/3*X0*X4*X7 - 2/3*X0*X6*X7,
    o^6*l4*X0^2*X2 + o^6*X0^2*X1 + o^5*l4*X0^2*X1 - o^5*l4*X0^2*X3 - 3*o^4*l4*X0^2*X1 + 2*o^4*l1*X0^2*X2 + 2*o^4*l2*X0^2*X2 - 2*o^4*l3*X0^2*X2 - 9*o^4*l4*X0^2*X2 + 4*o^5*X0^2*X3 + 3*o^4*l4*X0^2*X3 + 2*o^4*X0^2*X1 + 
        o^3*l1*X0^2*X1 - o^3*l3*X0^2*X1 - o^3*l4*X0^2*X1 + 2*o^3*l1*X0^2*X2 - 2*o^3*l3*X0^2*X2 + 2*o^3*l4*X0^2*X2 + o^4*X0^2*X3 - o^3*l1*X0^2*X3 + o^3*l3*X0^2*X3 + o^3*l4*X0^2*X3 + 4*o^3*X0^2*X1 - 3*o^2*l1*X0^2*X1 - 
        6*o^2*l2*X0^2*X1 + 3*o^2*l3*X0^2*X1 + 7*o^2*l4*X0^2*X1 - 12*o^2*l1*X0^2*X2 - 18*o^2*l2*X0^2*X2 + 12*o^2*l3*X0^2*X2 + 18*o^2*l4*X0^2*X2 + o^3*l4*X0*X1*X2 + o^3*l1*X0*X2^2 + o^3*l3*X0*X2^2 - 
        6*o^3*X0^2*X3 + 3*o^2*l1*X0^2*X3 + 6*o^2*l2*X0^2*X3 - 3*o^2*l3*X0^2*X3 - 7*o^2*l4*X0^2*X3 + o^4*X0*X1*X3 + o^3*l4*X0*X2*X3 + o^3*l4*X0^2*X4 - o^3*l4*X0^2*X5 - 3*o^2*X0^2*X1 + 4*o^3*X0*X1^2 + 
        o^2*l4*X0*X1^2 - 4*o*l1*X0^2*X2 - 4*o*l2*X0^2*X2 + 4*o*l3*X0^2*X2 + o^2*l2*X0*X1*X2 + 2*o^2*l4*X0*X1*X2 - o^2*l1*X0*X2^2 - o^2*l3*X0*X2^2 + o^2*X0^2*X3 + 2*o^3*X0*X1*X3 + o^2*l2*X0*X2*X3 + 
        2*o^2*l4*X0*X2*X3 - o^2*l4*X0*X3^2 - 2*o^3*X0^2*X4 - o^2*l4*X0^2*X4 + o^2*l4*X0^2*X5 - 4*o*X0^2*X1 + 4*l1*X0^2*X1 + 6*l2*X0^2*X1 - 4*l3*X0^2*X1 - 4*l4*X0^2*X1 + o*l1*X0*X1^2 + 8*l1*X0^2*X2 + 
        12*l2*X0^2*X2 - 8*l3*X0^2*X2 - 8*l4*X0^2*X2 - 2*o*l2*X0*X1*X2 + 2*o*l3*X0*X1*X2 + o*l4*X0*X1*X2 - 2*o*l1*X0*X2^2 - 2*o*l3*X0*X2^2 - o^2*l2*X2^3 + 4*o*X0^2*X3 - 4*l1*X0^2*X3 - 6*l2*X0^2*X3 + 
        4*l3*X0^2*X3 + 4*l4*X0^2*X3 + 4*o^2*X0*X1*X3 - o*l1*X0*X1*X3 - o*l3*X0*X1*X3 - 2*o*l1*X0*X2*X3 - 2*o*l2*X0*X2*X3 + o*l4*X0*X2*X3 + o^2*l4*X1*X2*X3 + 2*o^2*X0*X3^2 + o*l3*X0*X3^2 + 
        2*o*l1*X0^2*X4 + 2*o*l2*X0^2*X4 - 2*o*l3*X0^2*X4 - 2*o*l4*X0^2*X4 - o^2*l4*X0*X2*X4 - 6*o^2*X0^2*X5 - 2*o*l1*X0^2*X5 - 2*o*l2*X0^2*X5 + 2*o*l3*X0^2*X5 + 2*o*l4*X0^2*X5 - o^2*l4*X0*X2*X5 - 4*o*X0*X1^2 - 
        l3*X0*X1^2 - l4*X0*X1^2 - 2*l1*X0*X1*X2 - 3*l2*X0*X1*X2 + o*l4*X1^2*X2 - o*l1*X1*X2^2 + l1*X0*X1*X3 + l3*X0*X1*X3 + o^2*X1^2*X3 - 3*l2*X0*X2*X3 + 2*l3*X0*X2*X3 - 
        o*l3*X2^2*X3 + 2*o*X0*X3^2 - l1*X0*X3^2 + l4*X0*X3^2 + o*l4*X2*X3^2 + 2*l1*X0^2*X4 + 2*l2*X0^2*X4 - 2*l3*X0^2*X4 - 2*o^2*X0*X1*X4 - o*l4*X0*X1*X4 - 2*l1*X0^2*X5 - 2*l2*X0^2*X5 + 
        2*l3*X0^2*X5 + o*l4*X0*X3*X5 - l3*X1*X2^2 + l2*X2^3 - 3*X0*X1*X3 + l4*X1*X2*X3 - l1*X2^2*X3 + 2*o*X1*X3^2 - 2*X0^2*X4 + 2*l3*X0*X2*X4 + l4*X0*X2*X4 - 2*o*X0*X3*X4 - 
        l4*X0*X3*X4 + 6*X0^2*X5 + l4*X0*X1*X5 - 2*l1*X0*X2*X5 + l4*X0*X2*X5 + X3^3 - X0*X5^2,
    o^6*l4*X0^3 - o^6*X0^3 + 2*o^5*l4*X0^3 + 1/4*o^6*l4*X0^2*X2 + 2*o^4*l1*X0^3 + 2*o^4*l2*X0^3 - 2*o^4*l3*X0^3 - 5*o^4*l4*X0^3 + 1/4*o^5*l4*X0^2*X1 + 1/2*o^5*l4*X0^2*X2 + 1/4*o^5*l4*X0^2*X3 + 9*o^4*X0^3 + 
        8*o^3*l1*X0^3 + 8*o^3*l2*X0^3 - 8*o^3*l3*X0^3 - 8*o^3*l4*X0^3 - 1/4*o^5*X0^2*X1 - 1/4*o^4*l4*X0^2*X1 + 1/2*o^4*l1*X0^2*X2 + 1/2*o^4*l2*X0^2*X2 - 1/2*o^4*l3*X0^2*X2 - 5/4*o^4*l4*X0^2*X2 - 1/4*o^5*X0^2*X3 - 
        1/4*o^4*l4*X0^2*X3 - 2*o^3*X0^3 + 6*o^2*l1*X0^3 + 6*o^2*l2*X0^3 - 6*o^2*l3*X0^3 + 2*o^2*l4*X0^3 - 1/4*o^4*X0^2*X1 + 1/2*o^3*l1*X0^2*X1 + o^3*l2*X0^2*X1 - o^3*l3*X0^2*X1 - 11/4*o^3*l4*X0^2*X1 - 
        o^2*l1*l4*X0^2*X1 - o^2*l3*l4*X0^2*X1 + 2*o^3*l1*X0^2*X2 + o^3*l2*X0^2*X2 - o^3*l3*X0^2*X2 - 2*o^3*l4*X0^2*X2 + 2*o^2*l1*l4*X0^2*X2 + 2*o^2*l3*l4*X0^2*X2 + 1/4*o^4*l4*X0*X1*X2 - 1/4*o^4*X0^2*X3 + 
        1/2*o^3*l1*X0^2*X3 + o^3*l2*X0^2*X3 - o^3*l3*X0^2*X3 - 11/4*o^3*l4*X0^2*X3 - o^2*l1*l4*X0^2*X3 - o^2*l3*l4*X0^2*X3 - 1/4*o^5*X0*X2*X3 - 1/4*o^4*l4*X0*X2*X3 - 18*o^2*X0^3 - 4*o*l1*X0^3 - 4*o*l2*X0^3 + 
        4*o*l3*X0^3 + 4*o*l4*X0^3 - 3/4*o^3*X0^2*X1 + 5/2*o^2*l1*X0^2*X1 + 2*o^2*l2*X0^2*X1 - 2*o^2*l3*X0^2*X1 - 11/4*o^2*l4*X0^2*X1 - 1/2*o^2*l1*X0^2*X2 + 1/2*o^2*l2*X0^2*X2 - 1/2*o^2*l3*X0^2*X2 + 
        1/2*o^2*l4*X0^2*X2 - o^4*X0*X1*X2 - 3/4*o^3*l4*X0*X1*X2 - 3/4*o^3*X0^2*X3 + 5/2*o^2*l1*X0^2*X3 + 2*o^2*l2*X0^2*X3 - 2*o^2*l3*X0^2*X3 - 11/4*o^2*l4*X0^2*X3 - 1/4*o^4*X0*X1*X3 - 1/2*o^3*l4*X0*X1*X3 - 
        1/4*o^4*X0*X2*X3 - 1/4*o^3*l4*X0*X2*X3 + 1/4*o^3*l4*X0^2*X4 + 1/4*o^3*l4*X0^2*X5 - 4*l1*X0^3 - 4*l2*X0^3 + 4*l3*X0^3 - 7/4*o^2*X0^2*X1 + 2*o*l1*X0^2*X1 - l1^2*X0^2*X1 + o*l2*X0^2*X1 - o*l3*X0^2*X1 + 
        l3^2*X0^2*X1 + 1/2*o*l4*X0^2*X1 + l1*l4*X0^2*X1 + l3*l4*X0^2*X1 - 1/4*o^3*X0*X1^2 - 3/4*o^2*l4*X0*X1^2 - 2*o*l1*X0^2*X2 + 2*l1^2*X0^2*X2 - 2*l3^2*X0^2*X2 + o*l4*X0^2*X2 - 2*l1*l4*X0^2*X2 - 2*l3*l4*X0^2*X2
        - o^2*l3*X0*X1*X2 - 3/4*o^2*l4*X0*X1*X2 - 1/2*o*l1*l4*X0*X1*X2 - 1/2*o*l3*l4*X0*X1*X2 - 7/4*o^2*X0^2*X3 + 2*o*l1*X0^2*X3 - l1^2*X0^2*X3 + o*l2*X0^2*X3 - o*l3*X0^2*X3 + l3^2*X0^2*X3 + 1/2*o*l4*X0^2*X3
        + l1*l4*X0^2*X3 + l3*l4*X0^2*X3 + 1/4*o^3*X0*X2*X3 + 1/2*o^2*l1*X0*X2*X3 + 1/2*o^2*l2*X0*X2*X3 + 1/2*o^2*l3*X0*X2*X3 - 3/4*o^2*l4*X0*X2*X3 + 1/2*o*l1*l4*X0*X2*X3 + 1/2*o*l3*l4*X0*X2*X3 - 
        1/4*o^3*X0*X3^2 - 3/4*o^2*l4*X0*X3^2 - 1/4*o^2*l4*X0^2*X4 - 1/4*o^2*l4*X0^2*X5 + 8*X0^3 - o*X0^2*X1 + l4*X0^2*X1 + 2*o^2*X0*X1*X2 - 1/2*o*l1*X0*X1*X2 + 1/2*o*l2*X0*X1*X2 + 1/2*o*l3*X0*X1*X2 + 
        1/4*o*l4*X0*X1*X2 + 1/2*l1*l4*X0*X1*X2 + 1/2*l3*l4*X0*X1*X2 - o*X0^2*X3 + l4*X0^2*X3 - o^2*X0*X1*X3 + o*l1*X0*X1*X3 - 3/2*o*l4*X0*X1*X3 + 1/4*o^2*X0*X2*X3 + 1/2*o*l1*X0*X2*X3 + 
        1/2*o*l2*X0*X2*X3 - 3/2*o*l3*X0*X2*X3 - 1/4*o*l4*X0*X2*X3 - 1/2*l1*l4*X0*X2*X3 - 1/2*l3*l4*X0*X2*X3 - 1/4*o^3*X1*X2*X3 - 1/4*o^2*l4*X2*X3^2 + 3/2*o^2*X0^2*X4 + 1/2*o*l1*X0^2*X4 + 
        1/2*o*l2*X0^2*X4 - 1/2*o*l3*X0^2*X4 - 1/2*o*l4*X0^2*X4 + 1/4*o^3*X0*X2*X4 + 1/4*o^2*l4*X0*X2*X4 + 3/2*o^2*X0^2*X5 + 1/2*o*l1*X0^2*X5 + 1/2*o*l2*X0^2*X5 - 1/2*o*l3*X0^2*X5 - 1/2*o*l4*X0^2*X5 - 
        1/4*o^2*l4*X0*X2*X5 - 3/4*o*X0*X1^2 + 1/2*l1*X0*X1^2 - 1/4*l4*X0*X1^2 - 1/2*l5*X0*X1^2 + 1/2*l1*X0*X1*X2 + 1/2*l2*X0*X1*X2 - 1/2*l3*X0*X1*X2 - l5*X0*X1*X2 - 1/2*l6*X0*X1*X2 - l6*X0*X2^2
        + l5*X0*X1*X3 - l1*X0*X2*X3 + 1/2*l4*X0*X2*X3 + l5*X0*X2*X3 + 1/2*l6*X0*X2*X3 - 1/2*o*l4*X1*X2*X3 - 3/4*o*X0*X3^2 + 1/2*l1*X0*X3^2 - 1/4*l4*X0*X3^2 - 1/2*l5*X0*X3^2 - 
        1/4*o^2*X2*X3^2 + 1/2*l1*X0^2*X4 + 1/2*l2*X0^2*X4 - 1/2*l3*X0^2*X4 - 1/4*o*l4*X0*X3*X4 + 1/2*l1*X0^2*X5 + 1/2*l2*X0^2*X5 - 1/2*l3*X0^2*X5 - 1/4*o*l4*X0*X1*X5 + 1/4*o^2*X0*X2*X5 - X0*X1*X2 - 
        1/4*l4*X1^2*X2 - 3/4*X0*X1*X3 + 1/4*o*X1*X2*X3 + 1/4*l5*X1*X2*X3 + 1/4*l6*X2^2*X3 - 1/4*l5*X2*X3^2 - 3/2*X0^2*X4 - 1/4*l4*X0*X1*X4 - 1/4*o*X0*X2*X4 + 1/2*l1*X0*X2*X4 - 
        1/4*l4*X0*X2*X4 - 3/2*X0^2*X5 + 1/4*o*X0*X2*X5 - 1/2*l1*X0*X2*X5 + 1/4*l4*X0*X2*X5 - 1/4*l4*X0*X3*X5 + 1/4*X2*X3^2 + 1/4*o*X2*X3*X5 - 1/2*X0*X2*X6 + 1/4*X0*X3*X6 - 1/4*X0*X1*X7 + 
        1/4*X1*X2*X5 + 1/4*X0*X4*X5 + 1/4*X2^2*X7,
    o^6*l4*X0^2 + 2*o^5*l4*X0^2 + 2*o^4*l1*X0^2 + 2*o^4*l2*X0^2 - 2*o^4*l3*X0^2 - 5*o^4*l4*X0^2 + 8*o^3*l1*X0^2 + 4*o^3*l2*X0^2 - 4*o^3*l3*X0^2 - 8*o^3*l4*X0^2 + 8*o^2*l1*l4*X0^2 + 8*o^2*l3*l4*X0^2 - 1/2*o^5*X0*X1 -
        1/2*o^5*X0*X3 - 2*o^2*l1*X0^2 + 2*o^2*l2*X0^2 - 2*o^2*l3*X0^2 + 2*o^2*l4*X0^2 - 5/2*o^4*X0*X1 - 2*o^3*l4*X0*X1 - 5/2*o^4*X0*X3 - 2*o^3*l4*X0*X3 - 8*o*l1*X0^2 + 8*l1^2*X0^2 - 8*l3^2*X0^2 + 4*o*l4*X0^2
        - 8*l1*l4*X0^2 - 8*l3*l4*X0^2 + 1/2*o^3*X0*X1 + o^2*l1*X0*X1 + o^2*l2*X0*X1 - o^2*l3*X0*X1 - 3*o^2*l4*X0*X1 + 1/2*o^3*X0*X3 + o^2*l1*X0*X3 + o^2*l2*X0*X3 - o^2*l3*X0*X3 - 3*o^2*l4*X0*X3 + 
        9/2*o^2*X0*X1 + 2*o*l2*X0*X1 - 2*o*l3*X0*X1 - 1/2*o^2*l4*X1^2 + 9/2*o^2*X0*X3 + 2*o*l2*X0*X3 - 2*o*l3*X0*X3 - o^3*X1*X3 - 1/2*o^2*l4*X3^2 + 1/2*o^3*X0*X4 + 1/2*o^3*X0*X5 - 
        l1*X0*X1 + l2*X0*X1 - l3*X0*X1 + l4*X0*X1 - 1/2*o^2*X1^2 - l1*X0*X3 + l2*X0*X3 - l3*X0*X3 + l4*X0*X3 - 2*o*l4*X1*X3 - 1/2*o^2*X3^2 + 1/2*o^2*X0*X4 + 1/2*o^2*X0*X5 - 2*X0*X1 
        - 1/2*l4*X1^2 - 1/2*l5*X1^2 - 1/2*l6*X1*X2 - 2*X0*X3 + o*X1*X3 + l5*X1*X3 + 1/2*l6*X2*X3 - 1/2*l4*X3^2 - 1/2*l5*X3^2 + 1/2*X1^2 + 1/2*X3^2 + 1/2*o*X1*X4 
        + 1/2*o*X3*X5 - X0*X6 + X0*X7 + 1/2*X3*X4 + 1/2*X1*X5 + 1/2*X2*X6 + 1/2*X2*X7,
    o^6*X0^2 - 9*o^4*X0^2 - 4*o^3*l2*X0^2 + 4*o^3*l3*X0^2 + 8*o^2*l1*l4*X0^2 + 8*o^2*l3*l4*X0^2 + 2*o^3*X0^2 - 8*o^2*l1*X0^2 - 4*o^2*l2*X0^2 + 4*o^2*l3*X0^2 + 18*o^2*X0^2 - 4*o*l1*X0^2 + 8*l1^2*X0^2 + 4*o*l2*X0^2 - 
        4*o*l3*X0^2 - 8*l3^2*X0^2 - 8*l1*l4*X0^2 - 8*l3*l4*X0^2 + o^3*X0*X1 + o^3*X0*X3 + 4*l1*X0^2 + 4*l2*X0^2 - 4*l3*X0^2 + 2*o^2*X0*X1 - 2*o*l1*X0*X1 + 2*o^2*X0*X3 - 2*o*l1*X0*X3 - 8*X0^2 + o*X0*X1 - 
        2*l1*X0*X1 + o*X0*X3 - 2*l1*X0*X3 + o^2*X1*X3 - o^2*X0*X4 - o^2*X0*X5 + o*X1^2 + l5*X1*X2 + l6*X2^2 - l5*X2*X3 + o*X3^2 + X1*X3 + X0*X4 + X0*X5 - X0*X6 + 
        X0*X7,
    o^9*l4*X0^3 + 3*o^8*l4*X0^3 + 2*o^7*l1*X0^3 + 2*o^7*l2*X0^3 - 2*o^7*l3*X0^3 - 9*o^7*l4*X0^3 - 1/2*o^8*l4*X0^2*X1 + 1/2*o^8*l4*X0^2*X3 + 8*o^6*l1*X0^3 + 6*o^6*l2*X0^3 - 8*o^6*l3*X0^3 - 27*o^6*l4*X0^3 - 
        o^7*l4*X0^2*X1 - 2*o^7*l4*X0^2*X3 - 6*o^5*l1*X0^3 - 18*o^5*l2*X0^3 + 6*o^5*l3*X0^3 + 24*o^5*l4*X0^3 - 1/2*o^6*l1*X0^2*X1 + 1/2*o^6*l3*X0^2*X1 + o^6*l1*X0^2*X2 + o^6*l3*X0^2*X2 + 2*o^5*l1*l4*X0^2*X2 + 
        2*o^5*l3*l4*X0^2*X2 + o^6*l1*X0^2*X3 + 2*o^6*l2*X0^2*X3 - 2*o^6*l3*X0^2*X3 - 9*o^6*l4*X0^2*X3 - 2*o^5*l1*l4*X0^2*X3 - 2*o^5*l3*l4*X0^2*X3 - 44*o^4*l1*X0^3 - 62*o^4*l2*X0^3 + 44*o^4*l3*X0^3 + 72*o^4*l4*X0^3 -
        1/2*o^5*l1*X0^2*X1 + 3*o^5*l2*X0^2*X1 - 1/2*o^5*l3*X0^2*X1 - o^5*l4*X0^2*X1 - 3*o^4*l1*l4*X0^2*X1 - 3*o^4*l3*l4*X0^2*X1 - 4*o^5*l1*X0^2*X2 - 4*o^5*l3*X0^2*X2 - 6*o^4*l1*l4*X0^2*X2 - 6*o^4*l3*l4*X0^2*X2 - 
        o^5*l1*l4*X0*X2^2 - o^5*l3*l4*X0*X2^2 + 3/2*o^5*l1*X0^2*X3 - 2*o^5*l2*X0^2*X3 + 3/2*o^5*l3*X0^2*X3 + 10*o^5*l4*X0^2*X3 + 5*o^4*l1*l4*X0^2*X3 + 5*o^4*l3*l4*X0^2*X3 - o^6*l4*X0*X1*X3 - 
        1/2*o^6*l4*X0^2*X4 + 1/2*o^6*l4*X0^2*X5 - 8*o^3*l1*X0^3 + 8*o^3*l3*X0^3 - 12*o^3*l4*X0^3 + 3/2*o^4*l1*X0^2*X1 - 2*o^4*l2*X0^2*X1 + 5/2*o^4*l3*X0^2*X1 + 23/2*o^4*l4*X0^2*X1 + 4*o^3*l1*l4*X0^2*X1 + 
        4*o^3*l3*l4*X0^2*X1 - 2*o^5*l4*X0*X1^2 + o^4*l1*X0^2*X2 + 2*o^3*l1^2*X0^2*X2 + o^4*l3*X0^2*X2 - 2*o^3*l3^2*X0^2*X2 - 2*o^3*l1*l4*X0^2*X2 - 2*o^3*l3*l4*X0^2*X2 - 1/2*o^5*l2*X0*X1*X2 + 
        1/2*o^4*l1*l4*X0*X1*X2 + 1/2*o^4*l3*l4*X0*X1*X2 - o^5*l2*X0*X2^2 + o^4*l1*l4*X0*X2^2 + o^4*l3*l4*X0*X2^2 - 15*o^4*l1*X0^2*X3 - 2*o^3*l1^2*X0^2*X3 - 17*o^4*l2*X0^2*X3 + 14*o^4*l3*X0^2*X3 + 
        2*o^3*l3^2*X0^2*X3 + 55/2*o^4*l4*X0^2*X3 + 2*o^3*l1*l4*X0^2*X3 + 2*o^3*l3*l4*X0^2*X3 + o^5*l1*X0*X2*X3 + o^5*l3*X0*X2*X3 + 3/2*o^4*l1*l4*X0*X2*X3 + 3/2*o^4*l3*l4*X0*X2*X3 - o^5*l4*X0*X3^2 - 
        o^5*l4*X0^2*X4 + 48*o^2*l1*X0^3 + 72*o^2*l2*X0^3 - 48*o^2*l3*X0^3 - 60*o^2*l4*X0^3 - 35/2*o^3*l1*X0^2*X1 - 4*o^2*l1^2*X0^2*X1 - 30*o^3*l2*X0^2*X1 - 2*o^2*l1*l2*X0^2*X1 + 25/2*o^3*l3*X0^2*X1 - 
        2*o^2*l2*l3*X0^2*X1 + 4*o^2*l3^2*X0^2*X1 + 18*o^3*l4*X0^2*X1 + 7*o^2*l1*l4*X0^2*X1 + 7*o^2*l3*l4*X0^2*X1 + 1/2*o^4*l3*X0*X1^2 + o^4*l4*X0*X1^2 + 10*o^3*l1*X0^2*X2 - 6*o^2*l1^2*X0^2*X2 - 
        12*o^2*l1*l2*X0^2*X2 + 10*o^3*l3*X0^2*X2 - 12*o^2*l2*l3*X0^2*X2 + 6*o^2*l3^2*X0^2*X2 + 14*o^2*l1*l4*X0^2*X2 + 14*o^2*l3*l4*X0^2*X2 + o^4*l2*X0*X1*X2 + o^4*l3*X0*X1*X2 + o^3*l1*l4*X0*X1*X2 + 
        o^3*l3*l4*X0*X1*X2 - o^3*l1^2*X0*X2^2 - 3*o^4*l2*X0*X2^2 + o^3*l3^2*X0*X2^2 + 3*o^3*l1*l4*X0*X2^2 + 3*o^3*l3*l4*X0*X2^2 - 13/2*o^3*l1*X0^2*X3 + 6*o^2*l1^2*X0^2*X3 - 7*o^3*l2*X0^2*X3 + 
        2*o^2*l1*l2*X0^2*X3 + 15/2*o^3*l3*X0^2*X3 + 2*o^2*l2*l3*X0^2*X3 - 6*o^2*l3^2*X0^2*X3 - 9*o^2*l1*l4*X0^2*X3 - 9*o^2*l3*l4*X0^2*X3 - o^4*l2*X0*X1*X3 + 3/2*o^4*l3*X0*X1*X3 + 3*o^4*l4*X0*X1*X3 + 
        2*o^3*l1*l4*X0*X1*X3 + 2*o^3*l3*l4*X0*X1*X3 - o^4*l1*X0*X2*X3 - 1/2*o^4*l2*X0*X2*X3 - 2*o^4*l3*X0*X2*X3 + o^3*l1*l4*X0*X2*X3 + o^3*l3*l4*X0*X2*X3 + 2*o^4*l4*X0*X3^2 - o^4*l1*X0^2*X4 - 
        o^4*l2*X0^2*X4 + o^4*l3*X0^2*X4 + 5/2*o^4*l4*X0^2*X4 + o^4*l1*X0^2*X5 + o^4*l2*X0^2*X5 - o^4*l3*X0^2*X5 - 9/2*o^4*l4*X0^2*X5 + 8*o*l1*X0^3 + 8*o*l2*X0^3 - 8*o*l3*X0^3 - 5*o^2*l1*X0^2*X1 + 2*o*l1^2*X0^2*X1 - 
        12*o^2*l2*X0^2*X1 + 7*o^2*l3*X0^2*X1 - 2*o*l3^2*X0^2*X1 - 5*o^2*l4*X0^2*X1 - 4*o*l1*l4*X0^2*X1 - 4*o*l3*l4*X0^2*X1 + 1/2*o^3*l1*X0*X1^2 - 2*o^3*l2*X0*X1^2 + 3*o^3*l3*X0*X1^2 + 8*o^3*l4*X0*X1^2 + 
        2*o^2*l1*l4*X0*X1^2 + 2*o^2*l3*l4*X0*X1^2 - o^3*l5*X0*X1^2 - 4*o^2*l1*X0^2*X2 - 4*o^2*l3*X0^2*X2 - o^3*l1*X0*X1*X2 + o^2*l1^2*X0*X1*X2 + o^3*l2*X0*X1*X2 + o^2*l1*l2*X0*X1*X2 + 
        o^3*l3*X0*X1*X2 + o^2*l2*l3*X0*X1*X2 - o^2*l3^2*X0*X1*X2 + 1/2*o^2*l1*l4*X0*X1*X2 + 1/2*o^2*l3*l4*X0*X1*X2 - o^3*l6*X0*X1*X2 + o^2*l1^2*X0*X2^2 + o^3*l2*X0*X2^2 - o^2*l3^2*X0*X2^2 - 
        o^2*l1*l4*X0*X2^2 - o^2*l3*l4*X0*X2^2 + 1/2*o^3*l1*l4*X1*X2^2 + 1/2*o^3*l3*l4*X1*X2^2 + 3*o^2*l1*X0^2*X3 + 2*o*l1^2*X0^2*X3 + o^2*l2*X0^2*X3 - 9*o^2*l3*X0^2*X3 - 2*o*l3^2*X0^2*X3 - 
        13*o^2*l4*X0^2*X3 - 7/2*o^3*l1*X0*X1*X3 - o^3*l2*X0*X1*X3 + 9/2*o^3*l3*X0*X1*X3 + 6*o^3*l4*X0*X1*X3 + o^2*l1*l4*X0*X1*X3 + o^2*l3*l4*X0*X1*X3 + o^3*l5*X0*X1*X3 - 1/2*o^4*l4*X1^2*X3 + 
        o^2*l1^2*X0*X2*X3 + 1/2*o^3*l2*X0*X2*X3 + o^2*l1*l2*X0*X2*X3 - 2*o^3*l3*X0*X2*X3 + o^2*l2*l3*X0*X2*X3 - o^2*l3^2*X0*X2*X3 - 5/2*o^2*l1*l4*X0*X2*X3 - 5/2*o^2*l3*l4*X0*X2*X3 - 
        o^4*l2*X2^2*X3 + 1/2*o^3*l1*l4*X2^2*X3 + 1/2*o^3*l3*l4*X2^2*X3 - 5*o^3*l1*X0*X3^2 - 2*o^3*l2*X0*X3^2 + 1/2*o^3*l3*X0*X3^2 + 7*o^3*l4*X0*X3^2 - o^2*l1*l4*X0*X3^2 - 
        o^2*l3*l4*X0*X3^2 + 1/2*o^4*l4*X1*X3^2 - 4*o^3*l1*X0^2*X4 - 2*o^3*l2*X0^2*X4 + 2*o^3*l3*X0^2*X4 + 4*o^3*l4*X0^2*X4 - 4*o^2*l1*l4*X0^2*X4 - 4*o^2*l3*l4*X0^2*X4 + 1/2*o^4*l4*X0*X1*X4 + 
        1/2*o^5*X0*X3*X4 - 1/2*o^4*l4*X0*X3*X4 + o^3*l1*X0^2*X5 - o^3*l3*X0^2*X5 + o^3*l4*X0^2*X5 - 16*l1*X0^3 - 24*l2*X0^3 + 16*l3*X0^3 + 16*l4*X0^3 + 12*o*l1*X0^2*X1 + 6*l1^2*X0^2*X1 + 19*o*l2*X0^2*X1 + 
        2*l1*l2*X0^2*X1 - 8*o*l3*X0^2*X1 + 2*l2*l3*X0^2*X1 - 6*l3^2*X0^2*X1 - 10*o*l4*X0^2*X1 - 4*l1*l4*X0^2*X1 - 4*l3*l4*X0^2*X1 - 3*o^2*l1*X0*X1^2 - 2*o^2*l2*X0*X1^2 + 3/2*o^2*l3*X0*X1^2 + 2*o^2*l4*X0*X1^2
        + o*l1*l4*X0*X1^2 + o*l3*l4*X0*X1^2 - 8*o*l1*X0^2*X2 + 8*l1^2*X0^2*X2 + 12*l1*l2*X0^2*X2 - 8*o*l3*X0^2*X2 + 12*l2*l3*X0^2*X2 - 8*l3^2*X0^2*X2 - 8*l1*l4*X0^2*X2 - 8*l3*l4*X0^2*X2 + o^2*l1*X0*X1*X2 - 
        2*o^2*l2*X0*X1*X2 - 2*o^2*l3*X0*X1*X2 - o*l1*l4*X0*X1*X2 - o*l3*l4*X0*X1*X2 + 2*o*l1^2*X0*X2^2 + 5*o^2*l2*X0*X2^2 - 2*o*l3^2*X0*X2^2 - 2*o*l1*l4*X0*X2^2 - 2*o*l3*l4*X0*X2^2 - 
        o^3*l2*X1*X2^2 + 1/2*o^2*l1*l4*X1*X2^2 + 1/2*o^2*l3*l4*X1*X2^2 - o^2*l1*l2*X2^3 - o^2*l2*l3*X2^3 - 6*l1^2*X0^2*X3 + o*l2*X0^2*X3 - 2*l1*l2*X0^2*X3 - 4*o*l3*X0^2*X3 - 2*l2*l3*X0^2*X3
        + 6*l3^2*X0^2*X3 - 2*o*l4*X0^2*X3 + 4*l1*l4*X0^2*X3 + 4*l3*l4*X0^2*X3 - 9*o^2*l1*X0*X1*X3 + 2*o*l1^2*X0*X1*X3 - 4*o^2*l2*X0*X1*X3 + 3/2*o^2*l3*X0*X1*X3 - 2*o*l3^2*X0*X1*X3 + 9*o^2*l4*X0*X1*X3 - 
        4*o*l1*l4*X0*X1*X3 - 4*o*l3*l4*X0*X1*X3 - o^2*l5*X0*X1*X3 + o^3*l4*X1^2*X3 + 2*o*l1^2*X0*X2*X3 + 3/2*o^2*l2*X0*X2*X3 + 3*o^2*l3*X0*X2*X3 - 2*o*l3^2*X0*X2*X3 - o*l1*l4*X0*X2*X3 - 
        o*l3*l4*X0*X2*X3 - o^2*l6*X0*X2*X3 - o^3*l1*X1*X2*X3 + 1/2*o^3*l2*X1*X2*X3 + 1/2*o^2*l1*l4*X1*X2*X3 + 1/2*o^2*l3*l4*X1*X2*X3 + 1/2*o^2*l1*l4*X2^2*X3 + 
        1/2*o^2*l3*l4*X2^2*X3 - o^2*l1*X0*X3^2 - o^2*l2*X0*X3^2 + 4*o^2*l3*X0*X3^2 + o^2*l4*X0*X3^2 + o*l1*l4*X0*X3^2 + o*l3*l4*X0*X3^2 + o^2*l5*X0*X3^2 - o^3*l4*X1*X3^2 - 
        o^3*l3*X2*X3^2 - 1/2*o^2*l1*l4*X2*X3^2 - 1/2*o^2*l3*l4*X2*X3^2 + o^3*l4*X3^3 + o^2*l1*X0^2*X4 - o^2*l2*X0^2*X4 + o^2*l3*X0^2*X4 - o^2*l4*X0^2*X4 + 2*o^4*X0*X1*X4 + 
        1/2*o^3*l4*X0*X1*X4 - 2*o^2*l1*l4*X0*X2*X4 - 2*o^2*l3*l4*X0*X2*X4 + 1/2*o^4*X0*X3*X4 + 3/2*o^3*l4*X0*X3*X4 - 6*o^2*l1*X0^2*X5 - 9*o^2*l2*X0^2*X5 + 6*o^2*l3*X0^2*X5 + 9*o^2*l4*X0^2*X5 + 
        1/2*o^3*l4*X0*X1*X5 - 1/2*o^3*l1*X0*X2*X5 - 1/2*o^3*l3*X0*X2*X5 + 1/2*o^3*l4*X0*X3*X5 - 2*l1*X0^2*X1 + 6*l2*X0^2*X1 - 6*l3*X0^2*X1 - 9/2*o*l1*X0*X1^2 + 2*l1^2*X0*X1^2 - 3*o*l3*X0*X1^2 - 
        2*l3^2*X0*X1^2 - 3*o*l4*X0*X1^2 - 3*l1*l4*X0*X1^2 - 3*l3*l4*X0*X1^2 + o*l5*X0*X1^2 + 1/2*o^2*l4*X1^3 - o*l1*X0*X1*X2 + l1^2*X0*X1*X2 - 1/2*o*l2*X0*X1*X2 - l1*l2*X0*X1*X2 - 
        3*o*l3*X0*X1*X2 - l2*l3*X0*X1*X2 - l3^2*X0*X1*X2 - l1*l4*X0*X1*X2 - l3*l4*X0*X1*X2 + o*l6*X0*X1*X2 - o^2*l1*X1^2*X2 + 1/2*o*l1*l4*X1^2*X2 + 1/2*o*l3*l4*X1^2*X2 - 
        1/2*o*l1*l4*X1*X2^2 - 1/2*o*l3*l4*X1*X2^2 + 6*l1*X0^2*X3 + 6*l2*X0^2*X3 + 2*l3*X0^2*X3 + 1/2*o*l1*X0*X1*X3 - 3*o*l2*X0*X1*X3 + 1/2*o*l3*X0*X1*X3 + l1*l4*X0*X1*X3 + l3*l4*X0*X1*X3 - 
        2*o*l5*X0*X1*X3 + 1/2*o^2*l3*X1^2*X3 + 1/2*o^2*l4*X1^2*X3 - 1/2*o^2*l5*X1^2*X3 - 3*o*l1*X0*X2*X3 - l1^2*X0*X2*X3 - 1/2*o*l2*X0*X2*X3 - l1*l2*X0*X2*X3 - o*l3*X0*X2*X3 - 
        l2*l3*X0*X2*X3 + l3^2*X0*X2*X3 + l1*l4*X0*X2*X3 + l3*l4*X0*X2*X3 - o*l6*X0*X2*X3 - 2*o^2*l3*X1*X2*X3 - o*l1*l4*X1*X2*X3 - o*l3*l4*X1*X2*X3 - 1/2*o^2*l6*X1*X2*X3 + 
        o*l1^2*X2^2*X3 + o^2*l2*X2^2*X3 - o*l3^2*X2^2*X3 - 1/2*o*l1*l4*X2^2*X3 - 1/2*o*l3*l4*X2^2*X3 + 2*o*l1*X0*X3^2 + 1/2*o*l3*X0*X3^2 - 3*o*l4*X0*X3^2 + o*l5*X0*X3^2 - 
        3/2*o^2*l1*X1*X3^2 + 5/2*o^2*l4*X1*X3^2 + 1/2*o^2*l5*X1*X3^2 - o^2*l1*X2*X3^2 + 1/2*o^2*l2*X2*X3^2 + 1/2*o*l1*l4*X2*X3^2 + 1/2*o*l3*l4*X2*X3^2 - 1/2*o^2*l4*X3^3 + 
        4*o*l1*X0^2*X4 - 4*l1^2*X0^2*X4 + 4*l3^2*X0^2*X4 - 2*o*l4*X0^2*X4 + 4*l1*l4*X0^2*X4 + 4*l3*l4*X0^2*X4 + 1/2*o^2*l4*X0*X1*X4 - 1/2*o^3*X0*X3*X4 - o^2*l1*X0*X3*X4 - o^2*l2*X0*X3*X4 + o^2*l3*X0*X3*X4 
        + 5/2*o^2*l4*X0*X3*X4 - 2*o*l1*X0^2*X5 - 2*o*l2*X0^2*X5 + 2*o*l3*X0^2*X5 + o^2*l4*X0*X1*X5 + 1/2*o^2*l1*X0*X2*X5 + 1/2*o^2*l3*X0*X2*X5 + o^2*l4*X0*X3*X5 + 1/2*o^3*X0*X3*X6 + l1*X0*X1^2 - 
        3*l1*X0*X1*X2 + l2*X0*X1*X2 - l3*X0*X1*X2 - o*l3*X1^2*X2 - 1/2*l1*l4*X1^2*X2 - 1/2*l3*l4*X1^2*X2 - 2*l2*X0*X2^2 + l1^2*X1*X2^2 + o*l2*X1*X2^2 - l3^2*X1*X2^2 - 
        1/2*l1*l4*X1*X2^2 - 1/2*l3*l4*X1*X2^2 + l1*l2*X2^3 + l2*l3*X2^3 + 2*l1*X0*X1*X3 + l2*X0*X1*X3 - 2*l3*X0*X1*X3 - 5*l4*X0*X1*X3 - 5/2*o*l1*X1^2*X3 + 2*o*l4*X1^2*X3 - 
        l1*X0*X2*X3 - l2*X0*X2*X3 - 3*l3*X0*X2*X3 - o*l1*X1*X2*X3 - 1/2*o*l2*X1*X2*X3 + 1/2*l1*l4*X1*X2*X3 + 1/2*l3*l4*X1*X2*X3 - 1/2*l1*l4*X2^2*X3 - 1/2*l3*l4*X2^2*X3 - 
        l2*X0*X3^2 - l3*X0*X3^2 + o*l3*X1*X3^2 + o*l4*X1*X3^2 - o*l5*X1*X3^2 - o*l6*X2*X3^2 - 1/2*o*l1*X3^3 + o*l5*X3^3 - 4*o^2*X0*X1*X4 + o*l1*X0*X1*X4 - o*l2*X0*X1*X4 + 
        o*l3*X0*X1*X4 + 1/2*o*l4*X0*X1*X4 - 2*l1^2*X0*X2*X4 + 2*l3^2*X0*X2*X4 + 2*l1*l4*X0*X2*X4 + 2*l3*l4*X0*X2*X4 - 1/2*o^2*X0*X3*X4 - o*l1*X0*X3*X4 - o*l2*X0*X3*X4 + o*l3*X0*X3*X4 - 
        1/2*o*l4*X0*X3*X4 + 1/2*o^3*X1*X3*X4 + 1/2*o^2*l4*X3^2*X4 - 1/2*o^3*X0*X4^2 + 4*l1*X0^2*X5 + 6*l2*X0^2*X5 - 4*l3*X0^2*X5 - 4*l4*X0^2*X5 - o*l1*X0*X1*X5 - o*l2*X0*X1*X5 + 1/2*o*l4*X0*X1*X5
        + o*l1*X0*X2*X5 + o*l3*X0*X2*X5 - 1/2*o^2*l2*X2^2*X5 - o*l2*X0*X3*X5 + o*l3*X0*X3*X5 + 1/2*o*l4*X0*X3*X5 + 1/2*o^2*l4*X1*X3*X5 + o^2*X0*X1*X6 + 1/2*o^2*X0*X1*X7 + o^2*X0*X3*X7 - 
        l1*X1^3 + 1/2*l4*X1^3 - 1/2*l5*X1^2*X3 - 1/2*l6*X1*X2*X3 - 1/2*l1*X1*X3^2 + 1/2*l5*X1*X3^2 - 1/2*l2*X2*X3^2 + 1/2*l3*X3^3 + 1/2*l4*X3^3 - l1*X0*X1*X4 - 
        l2*X0*X1*X4 + l3*X0*X1*X4 + 2*l5*X0*X1*X4 + 2*l6*X0*X2*X4 + 2*l1*X0*X3*X4 - l4*X0*X3*X4 - 2*l5*X0*X3*X4 + o*l4*X1*X3*X4 + 1/2*o^2*X3^2*X4 - l2*X0*X1*X5 + l3*X0*X1*X5 + 
        1/2*o*l4*X1^2*X5 + 1/2*o*l3*X1*X2*X5 - l1*X0*X3*X5 - l2*X0*X3*X5 + 1/2*o*l1*X2*X3*X5 + 1/2*o*l4*X3^2*X5 - 1/2*o^2*X0*X4*X5 - 1/2*o*X0*X3*X6 + 1/2*o*X0*X1*X7 + 2*X0*X1*X4 + 
        1/2*l4*X1^2*X4 - 1/2*o*X1*X3*X4 - 1/2*l5*X1*X3*X4 - 1/2*l6*X2*X3*X4 + 1/2*l5*X3^2*X4 + 1/2*o*X0*X4^2 + 1/2*l1*X1*X2*X5 + 1/2*l2*X2^2*X5 + 1/2*l4*X1*X3*X5 + 
        1/2*l3*X2*X3*X5 - 1/2*o*X0*X4*X5 - X0*X1*X6 - X0*X3*X7 + 1/2*o*X1*X3*X7 - 1/2*X3^2*X4 - 1/2*o*X3*X4*X5 + X0*X4*X6 + 1/2*X1^2*X7 - 1/2*X1*X4*X5 - 1/2*X2*X4*X7,
    o^9*l4*X0^3 + o^8*l4*X0^3 + 2*o^7*l1*X0^3 + 2*o^7*l2*X0^3 - 2*o^7*l3*X0^3 - 7*o^7*l4*X0^3 + 6*o^6*l1*X0^3 + 2*o^6*l2*X0^3 - 2*o^6*l3*X0^3 - o^6*l4*X0^3 + 8*o^5*l1*l4*X0^3 + 8*o^5*l3*l4*X0^3 + o^7*l4*X0^2*X3 - 
        10*o^5*l1*X0^3 - 2*o^5*l2*X0^3 + 2*o^5*l3*X0^3 + 14*o^5*l4*X0^3 - 8*o^4*l1*l4*X0^3 - 8*o^4*l3*l4*X0^3 + 3*o^6*l4*X0^2*X1 - o^6*l1*X0^2*X2 - o^6*l3*X0^2*X2 - 2*o^5*l1*l4*X0^2*X2 - 2*o^5*l3*l4*X0^2*X2 - 
        o^7*X0^2*X3 + 2*o^6*l4*X0^2*X3 - 2*o^4*l1*X0^3 + 8*o^3*l1^2*X0^3 + 2*o^4*l2*X0^3 - 2*o^4*l3*X0^3 - 8*o^3*l3^2*X0^3 - 8*o^4*l4*X0^3 - 8*o^3*l1*l4*X0^3 - 8*o^3*l3*l4*X0^3 - 4*o^6*X0^2*X1 + 2*o^5*l4*X0^2*X1 + 
        o^4*l1*l4*X0^2*X1 + o^4*l3*l4*X0^2*X1 + o^5*l1*X0^2*X2 - 2*o^5*l2*X0^2*X2 + o^5*l3*X0^2*X2 + 2*o^4*l1*l4*X0^2*X2 + 2*o^4*l3*l4*X0^2*X2 - 2*o^6*X0^2*X3 + 3*o^5*l1*X0^2*X3 + 2*o^5*l2*X0^2*X3 - o^5*l3*X0^2*X3 -
        5*o^5*l4*X0^2*X3 + 3*o^4*l1*l4*X0^2*X3 + 3*o^4*l3*l4*X0^2*X3 + 24*o^3*l1*X0^3 - 8*o^2*l1^2*X0^3 + 8*o^3*l2*X0^3 - 8*o^3*l3*X0^3 + 8*o^2*l3^2*X0^3 - 20*o^3*l4*X0^3 + 24*o^2*l1*l4*X0^3 + 24*o^2*l3*l4*X0^3 - 
        4*o^5*X0^2*X1 - 2*o^4*l1*X0^2*X1 + 4*o^4*l2*X0^2*X1 - 6*o^4*l3*X0^2*X1 - 11*o^4*l4*X0^2*X1 - 2*o^3*l1*l4*X0^2*X1 - 2*o^3*l3*l4*X0^2*X1 + 3*o^4*l1*X0^2*X2 - 2*o^3*l1^2*X0^2*X2 - 4*o^4*l2*X0^2*X2 + 
        3*o^4*l3*X0^2*X2 + 2*o^3*l3^2*X0^2*X2 + 6*o^3*l1*l4*X0^2*X2 + 6*o^3*l3*l4*X0^2*X2 - o^5*l2*X0*X2^2 + 9*o^4*l1*X0^2*X3 + 8*o^4*l2*X0^2*X3 - 3*o^4*l3*X0^2*X3 - 12*o^4*l4*X0^2*X3 + 10*o^3*l1*l4*X0^2*X3 + 
        10*o^3*l3*l4*X0^2*X3 + 2*o^5*l4*X0*X1*X3 - o^6*X0*X3^2 - o^5*l4*X0*X3^2 - o^5*l4*X0^2*X4 - o^5*l4*X0^2*X5 - 4*o^2*l1*X0^3 + 4*o^2*l2*X0^3 - 4*o^2*l3*X0^3 + 4*o^2*l4*X0^3 + 8*o^4*X0^2*X1 + 
        6*o^3*l1*X0^2*X1 + 2*o^2*l1^2*X0^2*X1 + 4*o^3*l2*X0^2*X1 + 2*o^2*l1*l2*X0^2*X1 - 2*o^3*l3*X0^2*X1 + 2*o^2*l2*l3*X0^2*X1 - 2*o^2*l3^2*X0^2*X1 - 12*o^3*l4*X0^2*X1 + 7*o^2*l1*l4*X0^2*X1 + 7*o^2*l3*l4*X0^2*X1 +
        2*o^4*l4*X0*X1^2 - o^3*l1*X0^2*X2 + 2*o^2*l1^2*X0^2*X2 + 4*o^2*l1*l2*X0^2*X2 - o^3*l3*X0^2*X2 + 4*o^2*l2*l3*X0^2*X2 - 2*o^2*l3^2*X0^2*X2 - 2*o^2*l1*l4*X0^2*X2 - 2*o^2*l3*l4*X0^2*X2 + o^4*l3*X0*X1*X2 + 
        o^3*l1*l4*X0*X1*X2 + o^3*l3*l4*X0*X1*X2 + 2*o^4*X0^2*X3 - o^3*l1*X0^2*X3 + 2*o^2*l1^2*X0^2*X3 + 6*o^3*l2*X0^2*X3 - 2*o^2*l1*l2*X0^2*X3 - 9*o^3*l3*X0^2*X3 - 2*o^2*l2*l3*X0^2*X3 - 2*o^2*l3^2*X0^2*X3 - 
        4*o^3*l4*X0^2*X3 - 7*o^2*l1*l4*X0^2*X3 - 7*o^2*l3*l4*X0^2*X3 - 6*o^5*X0*X1*X3 - 4*o^4*l4*X0*X1*X3 + o^4*l1*X0*X2*X3 - 3*o^4*l2*X0*X2*X3 + o^3*l1*l4*X0*X2*X3 + o^3*l3*l4*X0*X2*X3 - o^5*X0*X3^2 
        - o^4*l4*X0*X3^2 + o^5*X0^2*X4 + o^4*l4*X0^2*X4 - o^4*l4*X0^2*X5 - 16*o*l1*X0^3 + 16*l1^2*X0^3 - 16*l3^2*X0^3 + 8*o*l4*X0^3 - 16*l1*l4*X0^3 - 16*l3*l4*X0^3 + 8*o^3*X0^2*X1 + 4*o^2*l1*X0^2*X1 + 
        2*o^2*l4*X0^2*X1 + 2*o*l1*l4*X0^2*X1 + 2*o*l3*l4*X0^2*X1 - 4*o^4*X0*X1^2 - 3*o^3*l4*X0*X1^2 - 2*o^2*l1*X0^2*X2 + 4*o*l1^2*X0^2*X2 + 4*o^2*l2*X0^2*X2 - 2*o^2*l3*X0^2*X2 - 4*o*l3^2*X0^2*X2 - 
        4*o*l1*l4*X0^2*X2 - 4*o*l3*l4*X0^2*X2 + o^3*l1*X0*X1*X2 - 4*o^3*l2*X0*X1*X2 + o^2*l1*l4*X0*X1*X2 + o^2*l3*l4*X0*X1*X2 + 2*o^3*l2*X0*X2^2 - 2*o^2*l1*l2*X0*X2^2 - 2*o^2*l2*l3*X0*X2^2 + 
        o^3*X0^2*X3 - 7*o^2*l1*X0^2*X3 + 8*o*l1^2*X0^2*X3 - 2*o^2*l2*X0^2*X3 - 3*o^2*l3*X0^2*X3 - 8*o*l3^2*X0^2*X3 + 4*o^2*l4*X0^2*X3 - 10*o*l1*l4*X0^2*X3 - 10*o*l3*l4*X0^2*X3 - 2*o^4*X0*X1*X3 - 
        2*o^3*l1*X0*X1*X3 + 2*o^3*l2*X0*X1*X3 - 3*o^3*l3*X0*X1*X3 - 6*o^3*l4*X0*X1*X3 - o^2*l1*l4*X0*X1*X3 - o^2*l3*l4*X0*X1*X3 + o^3*l5*X0*X1*X3 + o^3*l3*X0*X2*X3 + o^2*l1*l4*X0*X2*X3 + 
        o^2*l3*l4*X0*X2*X3 + o^3*l6*X0*X2*X3 + 3*o^3*l1*X0*X3^2 + 2*o^3*l2*X0*X3^2 - 4*o^3*l4*X0*X3^2 + o^2*l1*l4*X0*X3^2 + o^2*l3*l4*X0*X3^2 - o^3*l5*X0*X3^2 + o^4*X0^2*X4 - 2*o^3*l1*X0^2*X4 + 
        3*o^3*l4*X0^2*X4 - 4*o^2*l1*l4*X0^2*X4 - 4*o^2*l3*l4*X0^2*X4 + o^4*X0^2*X5 - o^3*l1*X0^2*X5 + o^3*l3*X0^2*X5 + o^3*l4*X0^2*X5 - 4*o^2*X0^2*X1 - 6*o*l1*X0^2*X1 + 6*l1^2*X0^2*X1 + 4*o*l2*X0^2*X1 - 
        2*l1*l2*X0^2*X1 - 6*o*l3*X0^2*X1 - 2*l2*l3*X0^2*X1 - 6*l3^2*X0^2*X1 + 4*o*l4*X0^2*X1 - 8*l1*l4*X0^2*X1 - 8*l3*l4*X0^2*X1 - 2*o^2*l1*X0*X1^2 - 2*o^2*l3*X0*X1^2 - 5*o^2*l4*X0*X1^2 - o*l1*l4*X0*X1^2 - 
        o*l3*l4*X0*X1^2 + 2*o^2*l5*X0*X1^2 + 2*o*l2*X0^2*X2 - 4*l1*l2*X0^2*X2 - 4*l2*l3*X0^2*X2 - o^2*l3*X0*X1*X2 - o*l1*l4*X0*X1*X2 - o*l3*l4*X0*X1*X2 + 2*o^2*l6*X0*X1*X2 - 2*o*l1*X0^2*X3 - 
        2*l1^2*X0^2*X3 + 2*l1*l2*X0^2*X3 + 2*o*l3*X0^2*X3 + 2*l2*l3*X0^2*X3 + 2*l3^2*X0^2*X3 + 2*o*l4*X0^2*X3 + 4*l1*l4*X0^2*X3 + 4*l3*l4*X0^2*X3 + 10*o^3*X0*X1*X3 + 3*o^2*l1*X0*X1*X3 + 4*o^2*l2*X0*X1*X3 - 
        4*o^2*l4*X0*X1*X3 + 2*o*l1*l4*X0*X1*X3 + 2*o*l3*l4*X0*X1*X3 - o^2*l5*X0*X1*X3 - o^2*l1*X0*X2*X3 + 2*o*l1^2*X0*X2*X3 + 2*o^2*l2*X0*X2*X3 - 2*o*l3^2*X0*X2*X3 - o*l1*l4*X0*X2*X3 - 
        o*l3*l4*X0*X2*X3 + o^2*l6*X0*X2*X3 + 4*o^2*l2*X0*X3^2 - 5*o^2*l3*X0*X3^2 - 2*o^2*l4*X0*X3^2 - o*l1*l4*X0*X3^2 - o*l3*l4*X0*X3^2 - o^2*l5*X0*X3^2 - o^4*X1*X3^2 - o^3*l4*X3^3 - 
        o^3*X0^2*X4 + 2*o^2*l1*X0^2*X4 - o^2*l4*X0^2*X4 + o^4*X0*X3*X4 + o^3*l4*X0*X3*X4 + 2*o^3*X0^2*X5 - o^2*l1*X0^2*X5 + 2*o^2*l2*X0^2*X5 + o^2*l3*X0^2*X5 + o^2*l4*X0^2*X5 - o^3*l4*X0*X3*X5 - 2*o^3*X0^2*X6 -
        4*o*X0^2*X1 - 2*l1*X0^2*X1 + 4*l2*X0^2*X1 - 2*l3*X0^2*X1 + 8*o^2*X0*X1^2 + 2*o*l2*X0*X1^2 + l1*l4*X0*X1^2 + l3*l4*X0*X1^2 - o*l1*X0*X1*X2 + 2*l1^2*X0*X1*X2 + 4*o*l2*X0*X1*X2 - 2*l3^2*X0*X1*X2 
        - l1*l4*X0*X1*X2 - l3*l4*X0*X1*X2 - o*l2*X0*X2^2 + 2*l1*l2*X0*X2^2 + 2*l2*l3*X0*X2^2 - 2*l1*X0^2*X3 + 2*l2*X0^2*X3 - 2*l3*X0^2*X3 + 2*o^2*X0*X1*X3 + 2*o*l1*X0*X1*X3 + 2*o*l2*X0*X1*X3 - 
        5*o*l3*X0*X1*X3 - 2*o*l4*X0*X1*X3 - l1*l4*X0*X1*X3 - l3*l4*X0*X1*X3 - o^3*X1^2*X3 - o*l3*X0*X2*X3 - l1*l4*X0*X2*X3 - l3*l4*X0*X2*X3 + o^2*X0*X3^2 - 3*o*l1*X0*X3^2 + 2*o*l4*X0*X3^2 - 
        3*o^2*l4*X1*X3^2 - o^3*X3^3 - o^2*X0^2*X4 + 4*o*l1*X0^2*X4 - 4*l1^2*X0^2*X4 + 4*l3^2*X0^2*X4 - 2*o*l4*X0^2*X4 + 4*l1*l4*X0^2*X4 + 4*l3*l4*X0^2*X4 + o^3*X0*X1*X4 + o^2*l4*X0*X1*X4 + o^2*X0^2*X5 -
        o^2*l4*X0*X1*X5 - o^2*l2*X0*X2*X5 + 2*o^3*X0*X3*X5 - 2*o^2*X0^2*X6 - 4*o^2*X0^2*X7 + 2*l1*X0*X1^2 + 2*l2*X0*X1^2 - 2*l3*X0*X1^2 - 2*l5*X0*X1^2 - 2*l6*X0*X1*X2 - 4*o*X0*X1*X3 - 
        3*l1*X0*X1*X3 + 2*l4*X0*X1*X3 + 2*l5*X0*X1*X3 - 3*o*l4*X1^2*X3 + l2*X0*X2*X3 + o*X0*X3^2 - 2*l2*X0*X3^2 + l3*X0*X3^2 + o*l5*X1*X3^2 + o*l6*X2*X3^2 - o*l5*X3^3 - 
        o^2*X0*X3*X4 + 2*o*l1*X0*X3*X4 - o*l4*X0*X3*X4 - 2*l2*X0^2*X5 + 2*o^2*X0*X1*X5 + o*l3*X0*X1*X5 + 2*o^2*X0*X3*X5 - o*l1*X0*X3*X5 + o*l4*X0*X3*X5 - o^2*X0*X3*X6 + o^2*X0*X2*X7 - 4*X0*X1^2 
        - l4*X1^3 + o*X1^2*X3 + l5*X1^2*X3 + l6*X1*X2*X3 - l5*X1*X3^2 + o*X3^3 - o*X0*X1*X4 + 2*l1*X0*X1*X4 - l4*X0*X1*X4 + 2*o*X0*X1*X5 - l1*X0*X1*X5 + l4*X0*X1*X5 + 
        l2*X0*X2*X5 + l3*X0*X3*X5 + o^2*X3^2*X5 - 2*o*X0*X3*X6 + 4*X0^2*X7 + o*X0*X2*X7 + X1*X3^2 + 2*o*X1*X3*X5 - 2*X0*X1*X6 + X0*X3*X6 + o*X2*X3*X7 + X1^2*X5 + X1*X2*X7 - 
        X0*X4*X7,
    o^9*l4*X0^3 + 3*o^8*l4*X0^3 + 2*o^7*l1*X0^3 + 2*o^7*l2*X0^3 - 2*o^7*l3*X0^3 - 5*o^7*l4*X0^3 + 10*o^6*l1*X0^3 + 6*o^6*l2*X0^3 - 6*o^6*l3*X0^3 - 19*o^6*l4*X0^3 + 8*o^5*l1*l4*X0^3 + 8*o^5*l3*l4*X0^3 + 
        5/2*o^7*l4*X0^2*X1 - o^8*X0^2*X3 - 1/2*o^7*l4*X0^2*X3 + 2*o^5*l1*X0^3 + 2*o^5*l2*X0^3 - 2*o^5*l3*X0^3 + 8*o^4*l1*l4*X0^3 + 8*o^4*l3*l4*X0^3 - 4*o^7*X0^2*X1 - o^6*l4*X0^2*X1 + 2*o^5*l1*l4*X0^2*X2 + 
        2*o^5*l3*l4*X0^2*X2 - o^7*X0^2*X3 + 2*o^6*l4*X0^2*X3 - 30*o^4*l1*X0^3 + 8*o^3*l1^2*X0^3 - 10*o^4*l2*X0^3 + 10*o^4*l3*X0^3 - 8*o^3*l3^2*X0^3 + 32*o^4*l4*X0^3 - 24*o^3*l1*l4*X0^3 - 24*o^3*l3*l4*X0^3 + 
        3*o^5*l1*X0^2*X1 + 4*o^5*l2*X0^2*X1 - 5*o^5*l3*X0^2*X1 - 21/2*o^5*l4*X0^2*X1 - 3*o^4*l1*l4*X0^2*X1 - 3*o^4*l3*l4*X0^2*X1 - o^5*l1*X0^2*X2 + 4*o^5*l2*X0^2*X2 - o^5*l3*X0^2*X2 - 2*o^4*l1*l4*X0^2*X2 - 
        2*o^4*l3*l4*X0^2*X2 + 2*o^6*X0^2*X3 + 2*o^5*l2*X0^2*X3 + 1/2*o^5*l4*X0^2*X3 - o^4*l1*l4*X0^2*X3 - o^4*l3*l4*X0^2*X3 - 20*o^3*l1*X0^3 + 8*o^2*l1^2*X0^3 - 12*o^3*l2*X0^3 + 12*o^3*l3*X0^3 - 8*o^2*l3^2*X0^3 + 
        16*o^3*l4*X0^3 - 24*o^2*l1*l4*X0^3 - 24*o^2*l3*l4*X0^3 + 12*o^5*X0^2*X1 - o^4*l1*X0^2*X1 - 5*o^4*l3*X0^2*X1 + 8*o^4*l4*X0^2*X1 - 2*o^3*l1*l4*X0^2*X1 - 2*o^3*l3*l4*X0^2*X1 + 2*o^3*l1^2*X0^2*X2 + 
        2*o^4*l2*X0^2*X2 - 2*o^3*l3^2*X0^2*X2 - 6*o^3*l1*l4*X0^2*X2 - 6*o^3*l3*l4*X0^2*X2 + o^4*l1*l4*X0*X2^2 + o^4*l3*l4*X0*X2^2 + 2*o^5*X0^2*X3 + 4*o^4*l1*X0^2*X3 + 12*o^4*l2*X0^2*X3 - 4*o^4*l3*X0^2*X3 - 
        7*o^4*l4*X0^2*X3 - 6*o^3*l1*l4*X0^2*X3 - 6*o^3*l3*l4*X0^2*X3 - o^6*X0*X1*X3 + o^5*l4*X0*X1*X3 - o^5*l4*X0*X3^2 + o^6*X0^2*X4 + o^5*l4*X0^2*X4 - o^5*l4*X0^2*X5 + 20*o^2*l1*X0^3 - 16*o*l1^2*X0^3 - 
        4*o^2*l2*X0^3 + 4*o^2*l3*X0^3 + 16*o*l3^2*X0^3 - 12*o^2*l4*X0^3 + 16*o*l1*l4*X0^3 + 16*o*l3*l4*X0^3 - 15*o^3*l1*X0^2*X1 - 2*o^2*l1^2*X0^2*X1 - 10*o^3*l2*X0^2*X1 + 2*o^2*l1*l2*X0^2*X1 + 13*o^3*l3*X0^2*X1 + 
        2*o^2*l2*l3*X0^2*X1 + 2*o^2*l3^2*X0^2*X1 + 23*o^3*l4*X0^2*X1 - o^2*l1*l4*X0^2*X1 - o^2*l3*l4*X0^2*X1 + 3*o^4*l4*X0*X1^2 + 3*o^3*l1*X0^2*X2 - 2*o^2*l1^2*X0^2*X2 - 6*o^3*l2*X0^2*X2 + 4*o^2*l1*l2*X0^2*X2 + 
        3*o^3*l3*X0^2*X2 + 4*o^2*l2*l3*X0^2*X2 + 2*o^2*l3^2*X0^2*X2 + 2*o^2*l1*l4*X0^2*X2 + 2*o^2*l3*l4*X0^2*X2 - o^4*l1*X0*X1*X2 + o^4*l2*X0*X1*X2 - o^4*l3*X0*X1*X2 - o^3*l1*l4*X0*X1*X2 - 
        o^3*l3*l4*X0*X1*X2 - o^4*l2*X0*X2^2 - o^3*l1*l4*X0*X2^2 - o^3*l3*l4*X0*X2^2 - o^4*X0^2*X3 - 2*o^2*l1^2*X0^2*X3 - 4*o^3*l2*X0^2*X3 - 2*o^2*l1*l2*X0^2*X3 - 2*o^2*l2*l3*X0^2*X3 + 2*o^2*l3^2*X0^2*X3 + 
        9*o^3*l4*X0^2*X3 + o^2*l1*l4*X0^2*X3 + o^2*l3*l4*X0^2*X3 + 2*o^4*l4*X0*X1*X3 + 2*o^4*l2*X0*X2*X3 - o^3*l1*l4*X0*X2*X3 - o^3*l3*l4*X0*X2*X3 - o^5*X0*X3^2 + 2*o^4*l4*X0*X3^2 - 2*o^4*l4*X0^2*X4 + 
        o^5*X0^2*X5 - 2*o^4*l4*X0^2*X5 + 16*o*l1*X0^3 - 16*l1^2*X0^3 + 16*l3^2*X0^3 - 8*o*l4*X0^3 + 16*l1*l4*X0^3 + 16*l3*l4*X0^3 - 12*o^3*X0^2*X1 - o^2*l1*X0^2*X1 - 6*o^2*l2*X0^2*X1 + 11*o^2*l3*X0^2*X1 + 
        2*o*l1*l4*X0^2*X1 + 2*o*l3*l4*X0^2*X1 - o^3*l3*X0*X1^2 + 3*o^3*l4*X0*X1^2 + 1/2*o^2*l1*l4*X0*X1^2 + 1/2*o^2*l3*l4*X0*X1^2 + 2*o^2*l1*X0^2*X2 - 4*o*l1^2*X0^2*X2 - 2*o^2*l2*X0^2*X2 + 2*o^2*l3*X0^2*X2 
        + 4*o*l3^2*X0^2*X2 + 4*o*l1*l4*X0^2*X2 + 4*o*l3*l4*X0^2*X2 + o^3*l1*X0*X1*X2 + 2*o^3*l2*X0*X1*X2 + 2*o^3*l3*X0*X1*X2 - o^3*l2*X0*X2^2 + 2*o^2*l1*l2*X0*X2^2 + 2*o^2*l2*l3*X0*X2^2 - 
        2*o^2*l1*l4*X0*X2^2 - 2*o^2*l3*l4*X0*X2^2 - o^3*X0^2*X3 - 14*o^2*l1*X0^2*X3 - 8*o*l1^2*X0^2*X3 - 28*o^2*l2*X0^2*X3 + 18*o^2*l3*X0^2*X3 + 8*o*l3^2*X0^2*X3 + 20*o^2*l4*X0^2*X3 + 6*o*l1*l4*X0^2*X3 + 
        6*o*l3*l4*X0^2*X3 + 2*o^4*X0*X1*X3 + o^3*l1*X0*X1*X3 + 8*o^3*l4*X0*X1*X3 - 2*o^2*l1*l4*X0*X1*X3 - 2*o^2*l3*l4*X0*X1*X3 + o^3*l5*X0*X1*X3 - o^3*l3*X0*X2*X3 - 2*o^2*l1*l4*X0*X2*X3 - 
        2*o^2*l3*l4*X0*X2*X3 + o^3*l6*X0*X2*X3 + 2*o^3*l3*X0*X3^2 + 4*o^3*l4*X0*X3^2 + 3/2*o^2*l1*l4*X0*X3^2 + 3/2*o^2*l3*l4*X0*X3^2 - o^3*l5*X0*X3^2 - 2*o^4*X0^2*X4 + 2*o^3*l1*X0^2*X4 - 
        6*o^3*l4*X0^2*X4 + 4*o^2*l1*l4*X0^2*X4 + 4*o^2*l3*l4*X0^2*X4 + o^4*X0^2*X5 - o^3*l1*X0^2*X5 + o^3*l3*X0^2*X5 - 2*o^3*l4*X0^2*X5 + 12*o*l1*X0^2*X1 - 6*l1^2*X0^2*X1 - 2*o*l2*X0^2*X1 - 2*l1*l2*X0^2*X1 - 
        2*l2*l3*X0^2*X1 + 6*l3^2*X0^2*X1 - 8*o*l4*X0^2*X1 + 4*l1*l4*X0^2*X1 + 4*l3*l4*X0^2*X1 - o^2*l1*X0*X1^2 - 2*o^2*l2*X0*X1^2 + o^2*l4*X0*X1^2 - 3/2*o*l1*l4*X0*X1^2 - 3/2*o*l3*l4*X0*X1^2 + 
        o^2*l5*X0*X1^2 + 2*o*l2*X0^2*X2 - 4*l1*l2*X0^2*X2 - 4*l2*l3*X0^2*X2 + 3*o^2*l1*X0*X1*X2 - 2*o^2*l2*X0*X1*X2 + 3*o^2*l3*X0*X1*X2 + o^2*l6*X0*X1*X2 + o^2*l2*X0*X2^2 - o^3*l2*X1*X2^2 - 
        1/2*o^2*l1*l4*X1*X2^2 - 1/2*o^2*l3*l4*X1*X2^2 + 2*l1^2*X0^2*X3 - 6*o*l2*X0^2*X3 + 2*l1*l2*X0^2*X3 + 8*o*l3*X0^2*X3 + 2*l2*l3*X0^2*X3 - 2*l3^2*X0^2*X3 - 2*o*l4*X0^2*X3 - 2*o^2*l2*X0*X1*X3 + 
        5*o^2*l3*X0*X1*X3 + 6*o^2*l4*X0*X1*X3 + 3*o*l1*l4*X0*X1*X3 + 3*o*l3*l4*X0*X1*X3 + o^2*l5*X0*X1*X3 + 3/2*o^3*l4*X1^2*X3 + 2*o^2*l1*X0*X2*X3 - 2*o*l1^2*X0*X2*X3 - 2*o^2*l2*X0*X2*X3 + 
        2*o^2*l3*X0*X2*X3 + 2*o*l3^2*X0*X2*X3 + 2*o*l1*l4*X0*X2*X3 + 2*o*l3*l4*X0*X2*X3 + 2*o^2*l6*X0*X2*X3 - 1/2*o^2*l1*l4*X2^2*X3 - 1/2*o^2*l3*l4*X2^2*X3 + 2*o^3*X0*X3^2 + 
        2*o^2*l1*X0*X3^2 + 2*o^2*l4*X0*X3^2 - 3/2*o*l1*l4*X0*X3^2 - 3/2*o*l3*l4*X0*X3^2 - 2*o^2*l5*X0*X3^2 + 1/2*o^3*l4*X1*X3^2 - 2*o^2*l1*X0^2*X4 + o^2*l4*X0^2*X4 - 2*o^3*l4*X0*X1*X4 - o^3*X0^2*X5
        - o^2*l1*X0^2*X5 + 2*o^2*l2*X0^2*X5 + o^2*l3*X0^2*X5 + o^2*l4*X0^2*X5 - o^3*l4*X0*X1*X5 + o^4*X0*X3*X5 - o^3*l4*X0*X3*X5 - 2*o^3*X0^2*X6 + 4*o*X0^2*X1 + 2*l1*X0^2*X1 - 2*l2*X0^2*X1 + 2*l3*X0^2*X1 - 
        2*o*l2*X0*X1^2 + 5*o*l3*X0*X1^2 + o*l4*X0*X1^2 + l1*l4*X0*X1^2 + l3*l4*X0*X1^2 + o*l5*X0*X1^2 + o^2*l4*X1^3 + o*l1*X0*X1*X2 - 2*l1^2*X0*X1*X2 - 2*o*l2*X0*X1*X2 + 2*l3^2*X0*X1*X2 + 
        l1*l4*X0*X1*X2 + l3*l4*X0*X1*X2 + o*l6*X0*X1*X2 + o^2*l3*X1^2*X2 + o*l2*X0*X2^2 - 2*l1*l2*X0*X2^2 - 2*l2*l3*X0*X2^2 - 1/2*o*l1*l4*X1*X2^2 - 1/2*o*l3*l4*X1*X2^2 + 10*l1*X0^2*X3 + 
        8*l2*X0^2*X3 - 6*l3*X0^2*X3 - 8*l4*X0^2*X3 - o^2*X0*X1*X3 - o*l1*X0*X1*X3 - 4*o*l2*X0*X1*X3 - o*l4*X0*X1*X3 - l1*l4*X0*X1*X3 - l3*l4*X0*X1*X3 - 2*o*l5*X0*X1*X3 + o^2*l4*X1^2*X3 + 
        2*o*l1*X0*X2*X3 + 3*o*l3*X0*X2*X3 + l1*l4*X0*X2*X3 + l3*l4*X0*X2*X3 - o*l6*X0*X2*X3 + o^2*l1*X1*X2*X3 - o^2*l2*X2^2*X3 - 1/2*o*l1*l4*X2^2*X3 - 1/2*o*l3*l4*X2^2*X3 - 
        2*o*l2*X0*X3^2 + 2*o*l3*X0*X3^2 + o*l4*X0*X3^2 + o*l5*X0*X3^2 + 3*o^2*l4*X1*X3^2 + o^2*X0^2*X4 - 4*o*l1*X0^2*X4 + 4*l1^2*X0^2*X4 - 4*l3^2*X0^2*X4 + 4*o*l4*X0^2*X4 - 4*l1*l4*X0^2*X4 - 
        4*l3*l4*X0^2*X4 + o*l1*l4*X0*X2*X4 + o*l3*l4*X0*X2*X4 - 2*o^2*l4*X0*X3*X4 - o^2*X0^2*X5 + 2*o*l4*X0^2*X5 + o^3*X0*X1*X5 - o^2*l4*X0*X1*X5 + o^2*l2*X0*X2*X5 - o*l1*l4*X0*X2*X5 - 
        o*l3*l4*X0*X2*X5 - o^2*l4*X0*X3*X5 - 4*o^2*X0^2*X6 - 2*o^2*X0^2*X7 + o^3*X0*X2*X7 + l1*X0*X1^2 + 1/2*o*l4*X1^3 + l2*X0*X1*X2 + o*l1*X1^2*X2 + o*l2*X1*X2^2 - 2*l2*X0*X1*X3 + 
        3*l3*X0*X1*X3 - 2*l5*X0*X1*X3 + 2*o*l4*X1^2*X3 + o*l5*X1^2*X3 - 2*l6*X0*X2*X3 + 2*o*l3*X1*X2*X3 + o*l6*X1*X2*X3 - o*X0*X3^2 - 2*l1*X0*X3^2 - 2*l2*X0*X3^2 + 2*l5*X0*X3^2 - 
        o*l5*X1*X3^2 + o*l1*X2*X3^2 + 3/2*o*l4*X3^3 - 2*o*l1*X0*X1*X4 + o*l4*X0*X1*X4 - 2*l2*X0^2*X5 + o*l3*X0*X1*X5 + o*l4*X0*X1*X5 - o^2*X0*X3*X5 - o*l1*X0*X3*X5 + 2*o*X0^2*X6 - 
        2*o*X0^2*X7 - o^2*X0*X1*X7 + l5*X1^3 + l6*X1^2*X2 - l5*X1^2*X3 + l1*X1*X2*X3 + l2*X2^2*X3 + l4*X1*X3^2 + l3*X2*X3^2 - 2*l1*X0*X3*X4 + l4*X0*X3*X4 - 1/2*o*l4*X0*X4^2 
        - o*X0*X1*X5 - l1*X0*X1*X5 - l2*X0*X2*X5 + l3*X0*X3*X5 + l4*X0*X3*X5 - 1/2*o*l4*X0*X5^2 + 4*X0^2*X6 - o*X0*X2*X7 - 2*o*X0*X3*X7 - X0*X1*X7 - X0*X4*X6,
    o^8*l4*X0^2 + o^7*l4*X0^2 + 3/2*o^6*l1*X0^2 + 2*o^6*l2*X0^2 - 5/2*o^6*l3*X0^2 - 8*o^6*l4*X0^2 - 2*o^5*l1*l4*X0^2 - 2*o^5*l3*l4*X0^2 + 6*o^5*l1*X0^2 - o^5*l2*X0^2 - 2*o^5*l3*X0^2 - 4*o^5*l4*X0^2 + 6*o^4*l1*l4*X0^2 
        + 6*o^4*l3*l4*X0^2 + 1/2*o^6*l4*X0*X1 - 1/2*o^7*X0*X3 - 1/2*o^6*l4*X0*X3 - 15/2*o^4*l1*X0^2 - 2*o^3*l1^2*X0^2 - 13*o^4*l2*X0^2 + 17/2*o^4*l3*X0^2 + 2*o^3*l3^2*X0^2 + 17*o^4*l4*X0^2 + 6*o^3*l1*l4*X0^2 +
        6*o^3*l3*l4*X0^2 - 2*o^6*X0*X1 - o^5*l4*X0*X1 - 1/2*o^5*l1*X0*X2 - 1/2*o^5*l2*X0*X2 - 1/2*o^5*l3*X0*X2 - 1/2*o^6*X0*X3 - 13*o^3*l1*X0^2 + 6*o^2*l1^2*X0^2 - o^3*l2*X0^2 + 3*o^3*l3*X0^2 - 
        6*o^2*l3^2*X0^2 + 5*o^3*l4*X0^2 - 10*o^2*l1*l4*X0^2 - 10*o^2*l3*l4*X0^2 + 1/2*o^4*l1*X0*X1 - o^4*l3*X0*X1 - o^4*l4*X0*X1 + 1/2*o^4*l1*X0*X2 + 1/2*o^4*l2*X0*X2 + 1/2*o^4*l3*X0*X2 + o^5*X0*X3 + 
        3/2*o^4*l1*X0*X3 - o^4*l2*X0*X3 + o^4*l3*X0*X3 + 2*o^3*l1*l4*X0*X3 + 2*o^3*l3*l4*X0*X3 + 9*o^2*l1*X0^2 + 4*o*l1^2*X0^2 + 17*o^2*l2*X0^2 - 11*o^2*l3*X0^2 - 4*o*l3^2*X0^2 - 14*o^2*l4*X0^2 - 
        4*o*l1*l4*X0^2 - 4*o*l3*l4*X0^2 + 6*o^4*X0*X1 - 2*o^3*l1*X0*X1 - 3*o^3*l2*X0*X1 + 2*o^3*l4*X0*X1 + 2*o^2*l1*l4*X0*X1 + 2*o^2*l3*l4*X0*X1 + 3/2*o^3*l1*X0*X2 + 3/2*o^3*l2*X0*X2 - 
        2*o^2*l1*l2*X0*X2 + 3/2*o^3*l3*X0*X2 - 2*o^2*l2*l3*X0*X2 - 1/2*o^4*l2*X2^2 + o^4*X0*X3 + o^3*l1*X0*X3 - o^3*l3*X0*X3 - 1/2*o^5*X1*X3 + 1/2*o^4*l4*X1*X3 - 1/2*o^4*l4*X3^2 + 
        1/2*o^5*X0*X4 - o^4*l4*X0*X5 + 6*o*l1*X0^2 - 4*l1^2*X0^2 + 2*o*l2*X0^2 - 2*o*l3*X0^2 + 4*l3^2*X0^2 - 2*o*l4*X0^2 + 4*l1*l4*X0^2 + 4*l3*l4*X0^2 - 1/2*o^2*l1*X0*X1 + 1/2*o^2*l4*X0*X1 + 
        1/2*o^3*l4*X1^2 - 1/2*o^2*l1*X0*X2 - 1/2*o^2*l2*X0*X2 - 1/2*o^2*l3*X0*X2 + 1/2*o^3*l2*X1*X2 + 1/2*o^3*l3*X1*X2 - 1/2*o^3*X0*X3 - 11/2*o^2*l1*X0*X3 + 2*o*l1^2*X0*X3 - 
        o^2*l2*X0*X3 - 2*o^2*l3*X0*X3 - 2*o*l3^2*X0*X3 + 3/2*o^2*l4*X0*X3 - 2*o*l1*l4*X0*X3 - 2*o*l3*l4*X0*X3 - o^3*l4*X1*X3 + 1/2*o^3*l1*X2*X3 - 1/2*o^4*X3^2 + 1/2*o^3*l4*X3^2 + 
        1/2*o^4*X0*X5 - 4*l1*X0^2 - 6*l2*X0^2 + 4*l3*X0^2 + 4*l4*X0^2 - 6*o^2*X0*X1 + o*l1*X0*X1 + 2*l1^2*X0*X1 + 3*o*l2*X0*X1 - o*l3*X0*X1 - 2*l3^2*X0*X1 - o*l4*X0*X1 - 2*l1*l4*X0*X1 - 
        2*l3*l4*X0*X1 - 1/2*o^2*l3*X1^2 - 1/2*o^2*l4*X1^2 - o*l1*X0*X2 - o*l2*X0*X2 + 2*l1*l2*X0*X2 - o*l3*X0*X2 + 2*l2*l3*X0*X2 + 1/2*o^2*l1*X1*X2 + o^2*l2*X2^2 - 1/2*o^2*X0*X3 - 
        2*o*l1*X0*X3 + o^3*X1*X3 - 1/2*o^2*l1*X1*X3 + 1/2*o^2*l5*X1*X3 + 1/2*o^2*l2*X2*X3 + 1/2*o^2*l3*X2*X3 + 1/2*o^2*l6*X2*X3 + 1/2*o^2*l4*X3^2 - 1/2*o^2*l5*X3^2 - 
        o^3*X0*X4 + 1/2*o^3*X0*X5 - o^2*l1*X0*X5 - o^2*l2*X0*X5 + o^2*l3*X0*X5 + 2*o^2*l4*X0*X5 - 1/2*o^3*X0*X7 - l1*X0*X1 - 1/2*o*l1*X1^2 - 1/2*o*l4*X1^2 - 1/2*o*l2*X1*X2 - 
        1/2*o*l3*X1*X2 + 3*l1*X0*X3 + 2*l2*X0*X3 - l4*X0*X3 - o*l3*X1*X3 + o*l4*X1*X3 - 1/2*o*l1*X2*X3 + o^2*X3^2 - 1/2*o*l1*X3^2 - 1/2*o*l4*X3^2 - 1/2*o^2*X0*X5 + 
        1/2*o^3*X3*X5 - 3/2*o^2*X0*X6 + 2*X0*X1 + 1/2*l4*X1^2 - 1/2*l1*X1*X2 - 1/2*l2*X2^2 - 1/2*o*X1*X3 - 1/2*l1*X1*X3 - 1/2*l4*X1*X3 - 1/2*l5*X1*X3 - 1/2*l2*X2*X3 - 
        1/2*l3*X2*X3 - 1/2*l6*X2*X3 - 1/2*l3*X3^2 + 1/2*l5*X3^2 + 1/2*o*X0*X4 - 1/2*o*X0*X5 + l1*X0*X5 + l2*X0*X5 - l3*X0*X5 - l4*X0*X5 + 1/2*o^2*X1*X5 - 1/2*o*X0*X6 + 
        1/2*o*X0*X7 + 1/2*o^2*X2*X7 - 1/2*X3^2 + 1/2*l5*X1*X4 + 1/2*l6*X2*X4 - 1/2*l5*X3*X4 - 1/2*o*X3*X5 + X0*X6 - 1/2*o*X3*X6 - 1/2*X1*X5 - 1/2*X1*X6 - 1/2*X2*X7,
    o^9*l4*X0^3 + 3*o^8*l4*X0^3 + 2*o^7*l1*X0^3 + 2*o^7*l2*X0^3 - 2*o^7*l3*X0^3 - 9*o^7*l4*X0^3 + 1/2*o^8*l4*X0^2*X1 - 1/2*o^8*l4*X0^2*X3 + 8*o^6*l1*X0^3 + 6*o^6*l2*X0^3 - 8*o^6*l3*X0^3 - 27*o^6*l4*X0^3 - 
        2*o^7*l4*X0^2*X1 - o^7*l4*X0^2*X3 - 6*o^5*l1*X0^3 - 18*o^5*l2*X0^3 + 6*o^5*l3*X0^3 + 24*o^5*l4*X0^3 + o^6*l1*X0^2*X1 + 2*o^6*l2*X0^2*X1 - 2*o^6*l3*X0^2*X1 - 9*o^6*l4*X0^2*X1 - 2*o^5*l1*l4*X0^2*X1 - 
        2*o^5*l3*l4*X0^2*X1 - o^6*l1*X0^2*X2 - o^6*l3*X0^2*X2 - 2*o^5*l1*l4*X0^2*X2 - 2*o^5*l3*l4*X0^2*X2 - 1/2*o^6*l1*X0^2*X3 + 1/2*o^6*l3*X0^2*X3 - 44*o^4*l1*X0^3 - 62*o^4*l2*X0^3 + 44*o^4*l3*X0^3 + 72*o^4*l4*X0^3
        + 3/2*o^5*l1*X0^2*X1 - 2*o^5*l2*X0^2*X1 + 3/2*o^5*l3*X0^2*X1 + 10*o^5*l4*X0^2*X1 + 5*o^4*l1*l4*X0^2*X1 + 5*o^4*l3*l4*X0^2*X1 + 4*o^5*l1*X0^2*X2 + 4*o^5*l3*X0^2*X2 + 6*o^4*l1*l4*X0^2*X2 + 6*o^4*l3*l4*X0^2*X2
        - o^5*l1*l4*X0*X2^2 - o^5*l3*l4*X0*X2^2 - 1/2*o^5*l1*X0^2*X3 + 3*o^5*l2*X0^2*X3 - 1/2*o^5*l3*X0^2*X3 - o^5*l4*X0^2*X3 - 3*o^4*l1*l4*X0^2*X3 - 3*o^4*l3*l4*X0^2*X3 - o^6*l4*X0*X1*X3 + 1/2*o^6*l4*X0^2*X4
        + 1/2*o^6*l4*X0^2*X5 - 8*o^3*l1*X0^3 + 8*o^3*l3*X0^3 - 12*o^3*l4*X0^3 - 15*o^4*l1*X0^2*X1 - 2*o^3*l1^2*X0^2*X1 - 17*o^4*l2*X0^2*X1 + 14*o^4*l3*X0^2*X1 + 2*o^3*l3^2*X0^2*X1 + 55/2*o^4*l4*X0^2*X1 + 
        2*o^3*l1*l4*X0^2*X1 + 2*o^3*l3*l4*X0^2*X1 - o^5*l4*X0*X1^2 - o^4*l1*X0^2*X2 - 2*o^3*l1^2*X0^2*X2 - o^4*l3*X0^2*X2 + 2*o^3*l3^2*X0^2*X2 + 2*o^3*l1*l4*X0^2*X2 + 2*o^3*l3*l4*X0^2*X2 - o^5*l1*X0*X1*X2 - 
        o^5*l3*X0*X1*X2 - 3/2*o^4*l1*l4*X0*X1*X2 - 3/2*o^4*l3*l4*X0*X1*X2 - o^5*l2*X0*X2^2 + o^4*l1*l4*X0*X2^2 + o^4*l3*l4*X0*X2^2 + 3/2*o^4*l1*X0^2*X3 - 2*o^4*l2*X0^2*X3 + 5/2*o^4*l3*X0^2*X3 + 
        23/2*o^4*l4*X0^2*X3 + 4*o^3*l1*l4*X0^2*X3 + 4*o^3*l3*l4*X0^2*X3 + 1/2*o^5*l2*X0*X2*X3 - 1/2*o^4*l1*l4*X0*X2*X3 - 1/2*o^4*l3*l4*X0*X2*X3 - 2*o^5*l4*X0*X3^2 + o^5*l4*X0^2*X5 + 48*o^2*l1*X0^3 + 
        72*o^2*l2*X0^3 - 48*o^2*l3*X0^3 - 60*o^2*l4*X0^3 - 13/2*o^3*l1*X0^2*X1 + 6*o^2*l1^2*X0^2*X1 - 7*o^3*l2*X0^2*X1 + 2*o^2*l1*l2*X0^2*X1 + 15/2*o^3*l3*X0^2*X1 + 2*o^2*l2*l3*X0^2*X1 - 6*o^2*l3^2*X0^2*X1 - 
        9*o^2*l1*l4*X0^2*X1 - 9*o^2*l3*l4*X0^2*X1 + 2*o^4*l4*X0*X1^2 - 10*o^3*l1*X0^2*X2 + 6*o^2*l1^2*X0^2*X2 + 12*o^2*l1*l2*X0^2*X2 - 10*o^3*l3*X0^2*X2 + 12*o^2*l2*l3*X0^2*X2 - 6*o^2*l3^2*X0^2*X2 - 
        14*o^2*l1*l4*X0^2*X2 - 14*o^2*l3*l4*X0^2*X2 + o^4*l1*X0*X1*X2 + 1/2*o^4*l2*X0*X1*X2 + 2*o^4*l3*X0*X1*X2 - o^3*l1*l4*X0*X1*X2 - o^3*l3*l4*X0*X1*X2 - o^3*l1^2*X0*X2^2 - 3*o^4*l2*X0*X2^2 + 
        o^3*l3^2*X0*X2^2 + 3*o^3*l1*l4*X0*X2^2 + 3*o^3*l3*l4*X0*X2^2 - 35/2*o^3*l1*X0^2*X3 - 4*o^2*l1^2*X0^2*X3 - 30*o^3*l2*X0^2*X3 - 2*o^2*l1*l2*X0^2*X3 + 25/2*o^3*l3*X0^2*X3 - 2*o^2*l2*l3*X0^2*X3 + 
        4*o^2*l3^2*X0^2*X3 + 18*o^3*l4*X0^2*X3 + 7*o^2*l1*l4*X0^2*X3 + 7*o^2*l3*l4*X0^2*X3 - o^4*l2*X0*X1*X3 + 3/2*o^4*l3*X0*X1*X3 + 3*o^4*l4*X0*X1*X3 + 2*o^3*l1*l4*X0*X1*X3 + 2*o^3*l3*l4*X0*X1*X3 - 
        o^4*l2*X0*X2*X3 - o^4*l3*X0*X2*X3 - o^3*l1*l4*X0*X2*X3 - o^3*l3*l4*X0*X2*X3 + 1/2*o^4*l3*X0*X3^2 + o^4*l4*X0*X3^2 + o^4*l1*X0^2*X4 + o^4*l2*X0^2*X4 - o^4*l3*X0^2*X4 - 9/2*o^4*l4*X0^2*X4 + 
        o^4*l1*X0^2*X5 + o^4*l2*X0^2*X5 - o^4*l3*X0^2*X5 - 5/2*o^4*l4*X0^2*X5 + 8*o*l1*X0^3 + 8*o*l2*X0^3 - 8*o*l3*X0^3 + 3*o^2*l1*X0^2*X1 + 2*o*l1^2*X0^2*X1 + o^2*l2*X0^2*X1 - 9*o^2*l3*X0^2*X1 - 2*o*l3^2*X0^2*X1 - 
        13*o^2*l4*X0^2*X1 - 5*o^3*l1*X0*X1^2 - 2*o^3*l2*X0*X1^2 + 1/2*o^3*l3*X0*X1^2 + 7*o^3*l4*X0*X1^2 - o^2*l1*l4*X0*X1^2 - o^2*l3*l4*X0*X1^2 + 4*o^2*l1*X0^2*X2 + 4*o^2*l3*X0^2*X2 - 
        o^2*l1^2*X0*X1*X2 - 1/2*o^3*l2*X0*X1*X2 - o^2*l1*l2*X0*X1*X2 + 2*o^3*l3*X0*X1*X2 - o^2*l2*l3*X0*X1*X2 + o^2*l3^2*X0*X1*X2 + 5/2*o^2*l1*l4*X0*X1*X2 + 5/2*o^2*l3*l4*X0*X1*X2 + 
        o^2*l1^2*X0*X2^2 + o^3*l2*X0*X2^2 - o^2*l3^2*X0*X2^2 - o^2*l1*l4*X0*X2^2 - o^2*l3*l4*X0*X2^2 - o^4*l2*X1*X2^2 + 1/2*o^3*l1*l4*X1*X2^2 + 1/2*o^3*l3*l4*X1*X2^2 - 5*o^2*l1*X0^2*X3 + 
        2*o*l1^2*X0^2*X3 - 12*o^2*l2*X0^2*X3 + 7*o^2*l3*X0^2*X3 - 2*o*l3^2*X0^2*X3 - 5*o^2*l4*X0^2*X3 - 4*o*l1*l4*X0^2*X3 - 4*o*l3*l4*X0^2*X3 - 7/2*o^3*l1*X0*X1*X3 - o^3*l2*X0*X1*X3 + 9/2*o^3*l3*X0*X1*X3 + 
        6*o^3*l4*X0*X1*X3 + o^2*l1*l4*X0*X1*X3 + o^2*l3*l4*X0*X1*X3 + o^3*l5*X0*X1*X3 + 1/2*o^4*l4*X1^2*X3 + o^3*l1*X0*X2*X3 - o^2*l1^2*X0*X2*X3 - o^3*l2*X0*X2*X3 - o^2*l1*l2*X0*X2*X3 - 
        o^3*l3*X0*X2*X3 - o^2*l2*l3*X0*X2*X3 + o^2*l3^2*X0*X2*X3 - 1/2*o^2*l1*l4*X0*X2*X3 - 1/2*o^2*l3*l4*X0*X2*X3 + o^3*l6*X0*X2*X3 + 1/2*o^3*l1*l4*X2^2*X3 + 1/2*o^3*l3*l4*X2^2*X3 + 
        1/2*o^3*l1*X0*X3^2 - 2*o^3*l2*X0*X3^2 + 3*o^3*l3*X0*X3^2 + 8*o^3*l4*X0*X3^2 + 2*o^2*l1*l4*X0*X3^2 + 2*o^2*l3*l4*X0*X3^2 - o^3*l5*X0*X3^2 - 1/2*o^4*l4*X1*X3^2 + o^3*l1*X0^2*X4 - 
        o^3*l3*X0^2*X4 + o^3*l4*X0^2*X4 + 4*o^3*l1*X0^2*X5 + 2*o^3*l2*X0^2*X5 - 2*o^3*l3*X0^2*X5 - 4*o^3*l4*X0^2*X5 + 4*o^2*l1*l4*X0^2*X5 + 4*o^2*l3*l4*X0^2*X5 - 1/2*o^4*l4*X0*X1*X5 - 1/2*o^5*X0*X3*X5 + 
        1/2*o^4*l4*X0*X3*X5 - 16*l1*X0^3 - 24*l2*X0^3 + 16*l3*X0^3 + 16*l4*X0^3 - 6*l1^2*X0^2*X1 + o*l2*X0^2*X1 - 2*l1*l2*X0^2*X1 - 4*o*l3*X0^2*X1 - 2*l2*l3*X0^2*X1 + 6*l3^2*X0^2*X1 - 2*o*l4*X0^2*X1 + 
        4*l1*l4*X0^2*X1 + 4*l3*l4*X0^2*X1 - o^2*l1*X0*X1^2 - o^2*l2*X0*X1^2 + 4*o^2*l3*X0*X1^2 + o^2*l4*X0*X1^2 + o*l1*l4*X0*X1^2 + o*l3*l4*X0*X1^2 + o^2*l5*X0*X1^2 + o^3*l4*X1^3 + 8*o*l1*X0^2*X2 
        - 8*l1^2*X0^2*X2 - 12*l1*l2*X0^2*X2 + 8*o*l3*X0^2*X2 - 12*l2*l3*X0^2*X2 + 8*l3^2*X0^2*X2 + 8*l1*l4*X0^2*X2 + 8*l3*l4*X0^2*X2 - 2*o*l1^2*X0*X1*X2 - 3/2*o^2*l2*X0*X1*X2 - 3*o^2*l3*X0*X1*X2 + 
        2*o*l3^2*X0*X1*X2 + o*l1*l4*X0*X1*X2 + o*l3*l4*X0*X1*X2 + o^2*l6*X0*X1*X2 + o^3*l3*X1^2*X2 + 1/2*o^2*l1*l4*X1^2*X2 + 1/2*o^2*l3*l4*X1^2*X2 + 2*o*l1^2*X0*X2^2 + 5*o^2*l2*X0*X2^2 -
        2*o*l3^2*X0*X2^2 - 2*o*l1*l4*X0*X2^2 - 2*o*l3*l4*X0*X2^2 + 1/2*o^2*l1*l4*X1*X2^2 + 1/2*o^2*l3*l4*X1*X2^2 + o^2*l1*l2*X2^3 + o^2*l2*l3*X2^3 + 12*o*l1*X0^2*X3 + 6*l1^2*X0^2*X3 + 
        19*o*l2*X0^2*X3 + 2*l1*l2*X0^2*X3 - 8*o*l3*X0^2*X3 + 2*l2*l3*X0^2*X3 - 6*l3^2*X0^2*X3 - 10*o*l4*X0^2*X3 - 4*l1*l4*X0^2*X3 - 4*l3*l4*X0^2*X3 - 9*o^2*l1*X0*X1*X3 + 2*o*l1^2*X0*X1*X3 - 4*o^2*l2*X0*X1*X3 +
        3/2*o^2*l3*X0*X1*X3 - 2*o*l3^2*X0*X1*X3 + 9*o^2*l4*X0*X1*X3 - 4*o*l1*l4*X0*X1*X3 - 4*o*l3*l4*X0*X1*X3 - o^2*l5*X0*X1*X3 - o^3*l4*X1^2*X3 - o^2*l1*X0*X2*X3 + 2*o^2*l2*X0*X2*X3 + 
        2*o^2*l3*X0*X2*X3 + o*l1*l4*X0*X2*X3 + o*l3*l4*X0*X2*X3 + o^3*l1*X1*X2*X3 - 1/2*o^3*l2*X1*X2*X3 - 1/2*o^2*l1*l4*X1*X2*X3 - 1/2*o^2*l3*l4*X1*X2*X3 - o^3*l2*X2^2*X3 + 
        1/2*o^2*l1*l4*X2^2*X3 + 1/2*o^2*l3*l4*X2^2*X3 - 3*o^2*l1*X0*X3^2 - 2*o^2*l2*X0*X3^2 + 3/2*o^2*l3*X0*X3^2 + 2*o^2*l4*X0*X3^2 + o*l1*l4*X0*X3^2 + o*l3*l4*X0*X3^2 + o^3*l4*X1*X3^2 -
        6*o^2*l1*X0^2*X4 - 9*o^2*l2*X0^2*X4 + 6*o^2*l3*X0^2*X4 + 9*o^2*l4*X0^2*X4 + 1/2*o^3*l4*X0*X1*X4 + 1/2*o^3*l1*X0*X2*X4 + 1/2*o^3*l3*X0*X2*X4 + 1/2*o^3*l4*X0*X3*X4 - o^2*l1*X0^2*X5 + o^2*l2*X0^2*X5 - 
        o^2*l3*X0^2*X5 + o^2*l4*X0^2*X5 - 2*o^4*X0*X1*X5 - 1/2*o^3*l4*X0*X1*X5 + 2*o^2*l1*l4*X0*X2*X5 + 2*o^2*l3*l4*X0*X2*X5 - 1/2*o^4*X0*X3*X5 - 3/2*o^3*l4*X0*X3*X5 + 6*l1*X0^2*X1 + 6*l2*X0^2*X1 + 
        2*l3*X0^2*X1 + 2*o*l1*X0*X1^2 + 1/2*o*l3*X0*X1^2 - 3*o*l4*X0*X1^2 + o*l5*X0*X1^2 - 1/2*o^2*l4*X1^3 + 3*o*l1*X0*X1*X2 + l1^2*X0*X1*X2 + 1/2*o*l2*X0*X1*X2 + l1*l2*X0*X1*X2 + 
        o*l3*X0*X1*X2 + l2*l3*X0*X1*X2 - l3^2*X0*X1*X2 - l1*l4*X0*X1*X2 - l3*l4*X0*X1*X2 + o*l6*X0*X1*X2 + o^2*l1*X1^2*X2 - 1/2*o^2*l2*X1^2*X2 - 1/2*o*l1*l4*X1^2*X2 - 
        1/2*o*l3*l4*X1^2*X2 + o*l1^2*X1*X2^2 + o^2*l2*X1*X2^2 - o*l3^2*X1*X2^2 - 1/2*o*l1*l4*X1*X2^2 - 1/2*o*l3*l4*X1*X2^2 - 2*l1*X0^2*X3 + 6*l2*X0^2*X3 - 6*l3*X0^2*X3 + 
        1/2*o*l1*X0*X1*X3 - 3*o*l2*X0*X1*X3 + 1/2*o*l3*X0*X1*X3 + l1*l4*X0*X1*X3 + l3*l4*X0*X1*X3 - 2*o*l5*X0*X1*X3 - 3/2*o^2*l1*X1^2*X3 + 5/2*o^2*l4*X1^2*X3 + 1/2*o^2*l5*X1^2*X3 + 
        o*l1*X0*X2*X3 - l1^2*X0*X2*X3 + 1/2*o*l2*X0*X2*X3 + l1*l2*X0*X2*X3 + 3*o*l3*X0*X2*X3 + l2*l3*X0*X2*X3 + l3^2*X0*X2*X3 + l1*l4*X0*X2*X3 + l3*l4*X0*X2*X3 - o*l6*X0*X2*X3 + 
        2*o^2*l3*X1*X2*X3 + o*l1*l4*X1*X2*X3 + o*l3*l4*X1*X2*X3 + 1/2*o^2*l6*X1*X2*X3 - 1/2*o*l1*l4*X2^2*X3 - 1/2*o*l3*l4*X2^2*X3 - 9/2*o*l1*X0*X3^2 + 2*l1^2*X0*X3^2 - 
        3*o*l3*X0*X3^2 - 2*l3^2*X0*X3^2 - 3*o*l4*X0*X3^2 - 3*l1*l4*X0*X3^2 - 3*l3*l4*X0*X3^2 + o*l5*X0*X3^2 + 1/2*o^2*l3*X1*X3^2 + 1/2*o^2*l4*X1*X3^2 - 1/2*o^2*l5*X1*X3^2 + 
        o^2*l1*X2*X3^2 - 1/2*o*l1*l4*X2*X3^2 - 1/2*o*l3*l4*X2*X3^2 + 1/2*o^2*l4*X3^3 - 2*o*l1*X0^2*X4 - 2*o*l2*X0^2*X4 + 2*o*l3*X0^2*X4 + o^2*l4*X0*X1*X4 - 1/2*o^2*l1*X0*X2*X4 - 
        1/2*o^2*l3*X0*X2*X4 + o^2*l4*X0*X3*X4 - 4*o*l1*X0^2*X5 + 4*l1^2*X0^2*X5 - 4*l3^2*X0^2*X5 + 2*o*l4*X0^2*X5 - 4*l1*l4*X0^2*X5 - 4*l3*l4*X0^2*X5 - 1/2*o^2*l4*X0*X1*X5 + 1/2*o^3*X0*X3*X5 + 
        o^2*l1*X0*X3*X5 + o^2*l2*X0*X3*X5 - o^2*l3*X0*X3*X5 - 5/2*o^2*l4*X0*X3*X5 - 1/2*o^3*X0*X1*X7 - l2*X0*X1^2 - l3*X0*X1^2 - 1/2*o*l1*X1^3 + o*l5*X1^3 + l1*X0*X1*X2 + l2*X0*X1*X2 + 
        3*l3*X0*X1*X2 + o*l6*X1^2*X2 - 2*l2*X0*X2^2 - 1/2*l1*l4*X1*X2^2 - 1/2*l3*l4*X1*X2^2 - l1*l2*X2^3 - l2*l3*X2^3 + 2*l1*X0*X1*X3 + l2*X0*X1*X3 - 2*l3*X0*X1*X3 - 
        5*l4*X0*X1*X3 + o*l3*X1^2*X3 + o*l4*X1^2*X3 - o*l5*X1^2*X3 + 3*l1*X0*X2*X3 - l2*X0*X2*X3 + l3*X0*X2*X3 + o*l1*X1*X2*X3 + 1/2*o*l2*X1*X2*X3 - 1/2*l1*l4*X1*X2*X3 - 
        1/2*l3*l4*X1*X2*X3 + l1^2*X2^2*X3 + o*l2*X2^2*X3 - l3^2*X2^2*X3 - 1/2*l1*l4*X2^2*X3 - 1/2*l3*l4*X2^2*X3 + l1*X0*X3^2 - 5/2*o*l1*X1*X3^2 + 2*o*l4*X1*X3^2 + 
        o*l3*X2*X3^2 + 1/2*l1*l4*X2*X3^2 + 1/2*l3*l4*X2*X3^2 + 4*l1*X0^2*X4 + 6*l2*X0^2*X4 - 4*l3*X0^2*X4 - 4*l4*X0^2*X4 - o*l2*X0*X1*X4 + o*l3*X0*X1*X4 + 1/2*o*l4*X0*X1*X4 - o*l1*X0*X2*X4 - 
        o*l3*X0*X2*X4 - 1/2*o^2*l2*X2^2*X4 - o*l1*X0*X3*X4 - o*l2*X0*X3*X4 + 1/2*o*l4*X0*X3*X4 + 1/2*o^2*l4*X1*X3*X4 + 4*o^2*X0*X1*X5 - o*l1*X0*X1*X5 + o*l2*X0*X1*X5 - o*l3*X0*X1*X5 - 
        1/2*o*l4*X0*X1*X5 + 2*l1^2*X0*X2*X5 - 2*l3^2*X0*X2*X5 - 2*l1*l4*X0*X2*X5 - 2*l3*l4*X0*X2*X5 + 1/2*o^2*X0*X3*X5 + o*l1*X0*X3*X5 + o*l2*X0*X3*X5 - o*l3*X0*X3*X5 + 1/2*o*l4*X0*X3*X5 - 
        1/2*o^3*X1*X3*X5 - 1/2*o^2*l4*X3^2*X5 + 1/2*o^3*X0*X4*X5 - o^2*X0*X1*X6 - 1/2*o^2*X0*X3*X6 - o^2*X0*X3*X7 + 1/2*l3*X1^3 + 1/2*l4*X1^3 + 1/2*l2*X1^2*X2 - 1/2*l1*X1^2*X3 
        + 1/2*l5*X1^2*X3 + 1/2*l6*X1*X2*X3 - 1/2*l5*X1*X3^2 - l1*X3^3 + 1/2*l4*X3^3 - l1*X0*X1*X4 - l2*X0*X1*X4 + 1/2*o*l4*X1^2*X4 - 1/2*o*l1*X1*X2*X4 - l2*X0*X3*X4 + 
        l3*X0*X3*X4 - 1/2*o*l3*X2*X3*X4 + 1/2*o*l4*X3^2*X4 + l1*X0*X1*X5 + l2*X0*X1*X5 - l3*X0*X1*X5 - 2*l5*X0*X1*X5 - 2*l6*X0*X2*X5 - 2*l1*X0*X3*X5 + l4*X0*X3*X5 + 2*l5*X0*X3*X5 - 
        o*l4*X1*X3*X5 - 1/2*o^2*X3^2*X5 + 1/2*o^2*X0*X5^2 - 1/2*o*X0*X3*X6 + 1/2*o*X0*X1*X7 - 1/2*l3*X1*X2*X4 + 1/2*l2*X2^2*X4 + 1/2*l4*X1*X3*X4 - 1/2*l1*X2*X3*X4 - 2*X0*X1*X5 
        - 1/2*l4*X1^2*X5 + 1/2*o*X1*X3*X5 + 1/2*l5*X1*X3*X5 + 1/2*l6*X2*X3*X5 - 1/2*l5*X3^2*X5 - 1/2*o*X0*X4*X5 + 1/2*o*X0*X5^2 + X0*X1*X6 - 1/2*o*X1*X3*X6 + X0*X3*X7 + 
        1/2*X3^2*X5 + 1/2*o*X3*X5^2 - 1/2*X3^2*X6 - X0*X5*X6 + 1/2*X1*X5^2 + 1/2*X2*X5*X7,
    o^9*l4*X0^3 + o^8*l4*X0^3 + 2*o^7*l1*X0^3 + 2*o^7*l2*X0^3 - 2*o^7*l3*X0^3 - 7*o^7*l4*X0^3 + 6*o^6*l1*X0^3 + 2*o^6*l2*X0^3 - 2*o^6*l3*X0^3 - o^6*l4*X0^3 + 8*o^5*l1*l4*X0^3 + 8*o^5*l3*l4*X0^3 + 3*o^7*l4*X0^2*X1 - 
        o^8*X0^2*X3 - 10*o^5*l1*X0^3 - 2*o^5*l2*X0^3 + 2*o^5*l3*X0^3 + 14*o^5*l4*X0^3 - 8*o^4*l1*l4*X0^3 - 8*o^4*l3*l4*X0^3 - 4*o^7*X0^2*X1 + 4*o^6*l4*X0^2*X1 + 2*o^5*l1*l4*X0^2*X2 + 2*o^5*l3*l4*X0^2*X2 - o^7*X0^2*X3
        + 7*o^6*l4*X0^2*X3 - 2*o^4*l1*X0^3 + 8*o^3*l1^2*X0^3 + 2*o^4*l2*X0^3 - 2*o^4*l3*X0^3 - 8*o^3*l3^2*X0^3 - 8*o^4*l4*X0^3 - 8*o^3*l1*l4*X0^3 - 8*o^3*l3*l4*X0^3 + 2*o^5*l1*X0^2*X1 - 2*o^5*l3*X0^2*X1 + 
        o^5*l4*X0^2*X1 + o^4*l1*l4*X0^2*X1 + o^4*l3*l4*X0^2*X1 - o^5*l1*X0^2*X2 + 4*o^5*l2*X0^2*X2 - o^5*l3*X0^2*X2 - 2*o^4*l1*l4*X0^2*X2 - 2*o^4*l3*l4*X0^2*X2 + 2*o^6*X0^2*X3 - o^5*l1*X0^2*X3 - 2*o^5*l2*X0^2*X3 + 
        3*o^5*l3*X0^2*X3 + 12*o^5*l4*X0^2*X3 + 3*o^4*l1*l4*X0^2*X3 + 3*o^4*l3*l4*X0^2*X3 + 24*o^3*l1*X0^3 - 8*o^2*l1^2*X0^3 + 8*o^3*l2*X0^3 - 8*o^3*l3*X0^3 + 8*o^2*l3^2*X0^3 - 20*o^3*l4*X0^3 + 24*o^2*l1*l4*X0^3 + 
        24*o^2*l3*l4*X0^3 + 12*o^5*X0^2*X1 - 4*o^4*l1*X0^2*X1 - 8*o^4*l2*X0^2*X1 + 6*o^4*l4*X0^2*X1 + 6*o^3*l1*l4*X0^2*X1 + 6*o^3*l3*l4*X0^2*X1 + 2*o^3*l1^2*X0^2*X2 + 2*o^4*l2*X0^2*X2 - 2*o^3*l3^2*X0^2*X2 - 
        6*o^3*l1*l4*X0^2*X2 - 6*o^3*l3*l4*X0^2*X2 + 4*o^4*l1*l4*X0*X2^2 + 4*o^4*l3*l4*X0*X2^2 + 2*o^5*X0^2*X3 + o^4*l1*X0^2*X3 + 4*o^4*l2*X0^2*X3 + o^4*l3*X0^2*X3 - 9*o^4*l4*X0^2*X3 + 2*o^3*l1*l4*X0^2*X3 + 
        2*o^3*l3*l4*X0^2*X3 - o^6*X0*X1*X3 + 4*o^5*l4*X0*X1*X3 - o^5*l4*X0*X3^2 + o^6*X0^2*X4 + o^5*l4*X0^2*X4 - o^5*l4*X0^2*X5 - 4*o^2*l1*X0^3 + 4*o^2*l2*X0^3 - 4*o^2*l3*X0^3 + 4*o^2*l4*X0^3 - 4*o^3*l1*X0^2*X1
        + 2*o^2*l1^2*X0^2*X1 + 4*o^3*l2*X0^2*X1 + 2*o^2*l1*l2*X0^2*X1 + 2*o^2*l2*l3*X0^2*X1 - 2*o^2*l3^2*X0^2*X1 - 6*o^3*l4*X0^2*X1 - o^2*l1*l4*X0^2*X1 - o^2*l3*l4*X0^2*X1 + 8*o^4*l4*X0*X1^2 + 3*o^3*l1*X0^2*X2 - 
        2*o^2*l1^2*X0^2*X2 - 6*o^3*l2*X0^2*X2 + 4*o^2*l1*l2*X0^2*X2 + 3*o^3*l3*X0^2*X2 + 4*o^2*l2*l3*X0^2*X2 + 2*o^2*l3^2*X0^2*X2 + 2*o^2*l1*l4*X0^2*X2 + 2*o^2*l3*l4*X0^2*X2 + 2*o^4*l2*X0*X1*X2 - 
        o^3*l1*l4*X0*X1*X2 - o^3*l3*l4*X0*X1*X2 + o^4*l2*X0*X2^2 - 4*o^3*l1*l4*X0*X2^2 - 4*o^3*l3*l4*X0*X2^2 - o^4*X0^2*X3 + 11*o^3*l1*X0^2*X3 + 2*o^2*l1^2*X0^2*X3 + 10*o^3*l2*X0^2*X3 - 
        2*o^2*l1*l2*X0^2*X3 - 13*o^3*l3*X0^2*X3 - 2*o^2*l2*l3*X0^2*X3 - 2*o^2*l3^2*X0^2*X3 - 20*o^3*l4*X0^2*X3 + o^2*l1*l4*X0^2*X3 + o^2*l3*l4*X0^2*X3 + 4*o^4*l4*X0*X1*X3 - o^4*l1*X0*X2*X3 + o^4*l2*X0*X2*X3 -
        o^4*l3*X0*X2*X3 - o^3*l1*l4*X0*X2*X3 - o^3*l3*l4*X0*X2*X3 - o^5*X0*X3^2 + 7*o^4*l4*X0*X3^2 - 3*o^4*l4*X0^2*X4 + o^5*X0^2*X5 - 3*o^4*l4*X0^2*X5 - 16*o*l1*X0^3 + 16*l1^2*X0^3 - 16*l3^2*X0^3 + 
        8*o*l4*X0^3 - 16*l1*l4*X0^3 - 16*l3*l4*X0^3 - 12*o^3*X0^2*X1 + 14*o^2*l1*X0^2*X1 + 8*o*l1^2*X0^2*X1 + 24*o^2*l2*X0^2*X1 - 14*o^2*l3*X0^2*X1 - 8*o*l3^2*X0^2*X1 - 20*o^2*l4*X0^2*X1 - 6*o*l1*l4*X0^2*X1 - 
        6*o*l3*l4*X0^2*X1 - 2*o^3*l3*X0*X1^2 + o^3*l4*X0*X1^2 + o^2*l1*l4*X0*X1^2 + o^2*l3*l4*X0*X1^2 + 2*o^2*l1*X0^2*X2 - 4*o*l1^2*X0^2*X2 - 2*o^2*l2*X0^2*X2 + 2*o^2*l3*X0^2*X2 + 4*o*l3^2*X0^2*X2 + 
        4*o*l1*l4*X0^2*X2 + 4*o*l3*l4*X0^2*X2 - o^3*l3*X0*X1*X2 + 3*o^2*l1*l4*X0*X1*X2 + 3*o^2*l3*l4*X0*X1*X2 + o^3*l2*X0*X2^2 - 2*o^2*l1*l2*X0*X2^2 - 2*o^2*l2*l3*X0*X2^2 - 8*o^2*l1*l4*X0*X2^2 - 
        8*o^2*l3*l4*X0*X2^2 - o^3*X0^2*X3 + o^2*l1*X0^2*X3 + 2*o^2*l2*X0^2*X3 - 7*o^2*l3*X0^2*X3 - 2*o*l1*l4*X0^2*X3 - 2*o*l3*l4*X0^2*X3 + 2*o^4*X0*X1*X3 - o^3*l1*X0*X1*X3 + 12*o^3*l4*X0*X1*X3 - 
        3*o^2*l1*l4*X0*X1*X3 - 3*o^2*l3*l4*X0*X1*X3 + o^3*l5*X0*X1*X3 + o^3*l1*X0*X2*X3 + 2*o^3*l2*X0*X2*X3 + 2*o^3*l3*X0*X2*X3 - 5*o^2*l1*l4*X0*X2*X3 - 5*o^2*l3*l4*X0*X2*X3 + o^3*l6*X0*X2*X3 + 
        o^3*l3*X0*X3^2 + 2*o^3*l4*X0*X3^2 + 2*o^2*l1*l4*X0*X3^2 + 2*o^2*l3*l4*X0*X3^2 - o^3*l5*X0*X3^2 - 2*o^4*X0^2*X4 + o^3*l1*X0^2*X4 - o^3*l3*X0^2*X4 - 13*o^3*l4*X0^2*X4 + o^4*X0^2*X5 - 2*o^3*l1*X0^2*X5
        - 9*o^3*l4*X0^2*X5 - 4*o^2*l1*l4*X0^2*X5 - 4*o^2*l3*l4*X0^2*X5 + 2*o*l1*X0^2*X1 - 2*l1^2*X0^2*X1 + 4*o*l2*X0^2*X1 - 2*l1*l2*X0^2*X1 - 6*o*l3*X0^2*X1 - 2*l2*l3*X0^2*X1 + 2*l3^2*X0^2*X1 - 2*o^2*l1*X0*X1^2 - 
        7*o^2*l4*X0*X1^2 - o*l1*l4*X0*X1^2 - o*l3*l4*X0*X1^2 + 2*o^2*l5*X0*X1^2 + 2*o*l2*X0^2*X2 - 4*l1*l2*X0^2*X2 - 4*l2*l3*X0^2*X2 + 2*o^2*l1*X0*X1*X2 - 2*o*l1^2*X0*X1*X2 - 2*o^2*l2*X0*X1*X2 + 
        2*o^2*l3*X0*X1*X2 + 2*o*l3^2*X0*X1*X2 - 3*o*l1*l4*X0*X1*X2 - 3*o*l3*l4*X0*X1*X2 + 2*o^2*l6*X0*X1*X2 - o^2*l2*X0*X2^2 - 2*o^2*l1*l4*X1*X2^2 - 2*o^2*l3*l4*X1*X2^2 - 10*o*l1*X0^2*X3 + 
        6*l1^2*X0^2*X3 + 2*l1*l2*X0^2*X3 + 2*o*l3*X0^2*X3 + 2*l2*l3*X0^2*X3 - 6*l3^2*X0^2*X3 + 6*o*l4*X0^2*X3 - 4*l1*l4*X0^2*X3 - 4*l3*l4*X0^2*X3 + 2*o^2*l2*X0*X1*X3 - 5*o^2*l3*X0*X1*X3 - 2*o^2*l4*X0*X1*X3 + 
        2*o*l1*l4*X0*X1*X3 + 2*o*l3*l4*X0*X1*X3 - o^2*l5*X0*X1*X3 + 2*o^3*l4*X1^2*X3 + 3*o^2*l1*X0*X2*X3 - 2*o^2*l2*X0*X2*X3 + 3*o^2*l3*X0*X2*X3 + 5*o*l1*l4*X0*X2*X3 + 5*o*l3*l4*X0*X2*X3 + 
        o^2*l6*X0*X2*X3 + o^3*l2*X2^2*X3 - 2*o^2*l1*l4*X2^2*X3 - 2*o^2*l3*l4*X2^2*X3 + 2*o^3*X0*X3^2 + o^2*l1*X0*X3^2 + 2*o^2*l2*X0*X3^2 - 6*o^2*l4*X0*X3^2 - o*l1*l4*X0*X3^2 - 
        o*l3*l4*X0*X3^2 - o^2*l5*X0*X3^2 + o^3*l4*X1*X3^2 + o^2*l1*X0^2*X4 - 2*o^2*l2*X0^2*X4 - o^2*l3*X0^2*X4 - o^2*l4*X0^2*X4 - 4*o^3*l4*X0*X1*X4 + o^3*l4*X0*X3*X4 - o^3*X0^2*X5 + 2*o^2*l1*X0^2*X5 - 
        o^2*l4*X0^2*X5 + o^4*X0*X3*X5 - 3*o^3*l4*X0*X3*X5 - 2*o^3*X0^2*X6 + 4*o*X0^2*X1 - 10*l1*X0^2*X1 - 8*l2*X0^2*X1 + 6*l3*X0^2*X1 + 8*l4*X0^2*X1 + 2*o*l2*X0*X1^2 - 2*o*l3*X0*X1^2 + 2*o*l1*X0*X1*X2 + 
        3*o*l3*X0*X1*X2 + l1*l4*X0*X1*X2 + l3*l4*X0*X1*X2 - o*l2*X0*X2^2 + 2*l1*l2*X0*X2^2 + 2*l2*l3*X0*X2^2 + o^2*l2*X1*X2^2 - 2*o*l1*l4*X1*X2^2 - 2*o*l3*l4*X1*X2^2 - 2*l1*X0^2*X3 + 
        2*l2*X0^2*X3 - 2*l3*X0^2*X3 - o^2*X0*X1*X3 + o*l1*X0*X1*X3 + 4*o*l2*X0*X1*X3 - 14*o*l4*X0*X1*X3 + l1*l4*X0*X1*X3 + l3*l4*X0*X1*X3 + 2*o^2*l4*X1^2*X3 + o*l1*X0*X2*X3 - 2*l1^2*X0*X2*X3 - 
        2*o*l2*X0*X2*X3 + 2*l3^2*X0*X2*X3 + l1*l4*X0*X2*X3 + l3*l4*X0*X2*X3 + o^2*l1*X1*X2*X3 - 2*o*l1*l4*X2^2*X3 - 2*o*l3*l4*X2^2*X3 + 2*o*l2*X0*X3^2 - 5*o*l3*X0*X3^2 - l1*l4*X0*X3^2 -
        l3*l4*X0*X3^2 + 4*o^2*l4*X1*X3^2 + o^2*l3*X2*X3^2 - o^2*l4*X3^3 + o^2*X0^2*X4 + 8*o*l4*X0^2*X4 + o^2*l4*X0*X1*X4 + o^2*l2*X0*X2*X4 + 4*o*l1*l4*X0*X2*X4 + 4*o*l3*l4*X0*X2*X4 - 
        4*o^2*l4*X0*X3*X4 - o^2*X0^2*X5 + 4*o*l1*X0^2*X5 - 4*l1^2*X0^2*X5 + 4*l3^2*X0^2*X5 + 6*o*l4*X0^2*X5 + 4*l1*l4*X0^2*X5 + 4*l3*l4*X0^2*X5 + o^3*X0*X1*X5 - 3*o^2*l4*X0*X1*X5 - 4*o*l1*l4*X0*X2*X5 - 
        4*o*l3*l4*X0*X2*X5 - 2*o^2*X0^2*X6 - 4*o^2*X0^2*X7 + o^3*X0*X2*X7 + 2*l1*X0*X1^2 + 2*l2*X0*X1^2 - 2*l5*X0*X1^2 + o*l4*X1^3 - 2*l6*X0*X1*X2 + o*l1*X1^2*X2 + 2*l2*X0*X1*X3 - 
        3*l3*X0*X1*X3 + 2*l5*X0*X1*X3 + o*l5*X1^2*X3 + l2*X0*X2*X3 + 2*o*l3*X1*X2*X3 + o*l6*X1*X2*X3 - o*l2*X2^2*X3 - o*X0*X3^2 - l1*X0*X3^2 - 2*o*l4*X1*X3^2 - o*l5*X1*X3^2 + 
        o*l1*X2*X3^2 + 2*o*l4*X3^3 + 2*l2*X0^2*X4 + o*l1*X0*X1*X4 - o*l3*X0*X3*X4 - o*l4*X0*X3*X4 - o^2*X0*X3*X5 + 2*o*l1*X0*X3*X5 - o*l4*X0*X3*X5 - o^2*X0*X3*X6 + l3*X1^2*X2 - 
        l2*X1*X2^2 - l4*X1^2*X3 + l1*X1*X2*X3 + l5*X1*X3^2 + l6*X2*X3^2 - l5*X3^3 - l3*X0*X1*X4 - l4*X0*X1*X4 - l2*X0*X2*X4 + l1*X0*X3*X4 - 2*o*l4*X0*X4^2 - o*X0*X1*X5 + 
        2*l1*X0*X1*X5 - l4*X0*X1*X5 - 2*o*l4*X0*X5^2 - 2*o*X0*X1*X6 + 4*X0^2*X7 - o*X0*X2*X7 - X0*X3*X6 - X0*X5*X7,
    o^9*l4*X0^3 - o^8*l4*X0^3 + 2*o^7*l1*X0^3 + 2*o^7*l2*X0^3 - 2*o^7*l3*X0^3 - 13*o^7*l4*X0^3 + 2*o^6*l1*X0^3 - 2*o^6*l2*X0^3 + 2*o^6*l3*X0^3 + 5*o^6*l4*X0^3 + 8*o^5*l1*l4*X0^3 + 8*o^5*l3*l4*X0^3 - o^7*l4*X0^2*X1 - 
        30*o^5*l1*X0^3 - 14*o^5*l2*X0^3 + 14*o^5*l3*X0^3 + 40*o^5*l4*X0^3 - 24*o^4*l1*l4*X0^3 - 24*o^4*l3*l4*X0^3 - 2*o^6*l4*X0^2*X1 + o^6*l1*X0^2*X2 + o^6*l3*X0^2*X2 + 2*o^5*l1*l4*X0^2*X2 + 2*o^5*l3*l4*X0^2*X2 + 
        o^7*X0^2*X3 + o^6*l4*X0^2*X3 - 14*o^4*l1*X0^3 + 8*o^3*l1^2*X0^3 - 10*o^4*l2*X0^3 + 10*o^4*l3*X0^3 - 8*o^3*l3^2*X0^3 + 4*o^4*l4*X0^3 - 24*o^3*l1*l4*X0^3 - 24*o^3*l3*l4*X0^3 + 4*o^6*X0^2*X1 - o^5*l1*X0^2*X1 - 
        2*o^5*l2*X0^2*X1 + 3*o^5*l3*X0^2*X1 + 9*o^5*l4*X0^2*X1 + 3*o^4*l1*l4*X0^2*X1 + 3*o^4*l3*l4*X0^2*X1 - o^5*l1*X0^2*X2 + 2*o^5*l2*X0^2*X2 - o^5*l3*X0^2*X2 - 2*o^4*l1*l4*X0^2*X2 - 2*o^4*l3*l4*X0^2*X2 + 
        2*o^6*X0^2*X3 + 2*o^5*l4*X0^2*X3 + o^4*l1*l4*X0^2*X3 + o^4*l3*l4*X0^2*X3 + 44*o^3*l1*X0^3 - 24*o^2*l1^2*X0^3 + 4*o^3*l2*X0^3 - 4*o^3*l3*X0^3 + 24*o^2*l3^2*X0^3 - 32*o^3*l4*X0^3 + 40*o^2*l1*l4*X0^3 + 
        40*o^2*l3*l4*X0^3 + 4*o^5*X0^2*X1 - 9*o^4*l1*X0^2*X1 - 2*o^4*l2*X0^2*X1 + 7*o^4*l3*X0^2*X1 + 14*o^4*l4*X0^2*X1 - 6*o^3*l1*l4*X0^2*X1 - 6*o^3*l3*l4*X0^2*X1 - o^5*l4*X0*X1^2 - 3*o^4*l1*X0^2*X2 + 
        2*o^3*l1^2*X0^2*X2 + 4*o^4*l2*X0^2*X2 - 3*o^4*l3*X0^2*X2 - 2*o^3*l3^2*X0^2*X2 - 6*o^3*l1*l4*X0^2*X2 - 6*o^3*l3*l4*X0^2*X2 - o^5*l2*X0*X2^2 - 8*o^4*l1*X0^2*X3 - 2*o^4*l2*X0^2*X3 + 9*o^4*l4*X0^2*X3 - 
        2*o^3*l1*l4*X0^2*X3 - 2*o^3*l3*l4*X0^2*X3 + o^6*X0*X1*X3 + 2*o^5*l4*X0*X1*X3 - o^5*l4*X0^2*X4 - o^5*l4*X0^2*X5 + 12*o^2*l1*X0^3 - 16*o*l1^2*X0^3 + 4*o^2*l2*X0^3 - 4*o^2*l3*X0^3 + 16*o*l3^2*X0^3 - 
        4*o^2*l4*X0^3 + 16*o*l1*l4*X0^3 + 16*o*l3*l4*X0^3 - 8*o^4*X0^2*X1 + o^3*l1*X0^2*X1 + 2*o^2*l1^2*X0^2*X1 - 4*o^3*l2*X0^2*X1 - 2*o^2*l1*l2*X0^2*X1 + o^3*l3*X0^2*X1 - 2*o^2*l2*l3*X0^2*X1 - 2*o^2*l3^2*X0^2*X1 - 
        2*o^3*l4*X0^2*X1 - 7*o^2*l1*l4*X0^2*X1 - 7*o^2*l3*l4*X0^2*X1 + 4*o^5*X0*X1^2 + 4*o^4*l4*X0*X1^2 + o^3*l1*X0^2*X2 - 2*o^2*l1^2*X0^2*X2 - 4*o^2*l1*l2*X0^2*X2 + o^3*l3*X0^2*X2 - 4*o^2*l2*l3*X0^2*X2 + 
        2*o^2*l3^2*X0^2*X2 + 2*o^2*l1*l4*X0^2*X2 + 2*o^2*l3*l4*X0^2*X2 - o^4*l1*X0*X1*X2 + 3*o^4*l2*X0*X1*X2 - o^3*l1*l4*X0*X1*X2 - o^3*l3*l4*X0*X1*X2 - 2*o^4*X0^2*X3 - 12*o^3*l1*X0^2*X3 + 
        2*o^2*l1^2*X0^2*X3 - 10*o^3*l2*X0^2*X3 + 2*o^2*l1*l2*X0^2*X3 + 12*o^3*l3*X0^2*X3 + 2*o^2*l2*l3*X0^2*X3 - 2*o^2*l3^2*X0^2*X3 + 10*o^3*l4*X0^2*X3 - 9*o^2*l1*l4*X0^2*X3 - 9*o^2*l3*l4*X0^2*X3 + 2*o^5*X0*X1*X3
        - o^4*l3*X0*X2*X3 - o^3*l1*l4*X0*X2*X3 - o^3*l3*l4*X0*X2*X3 + o^5*X0*X3^2 + 3*o^4*l4*X0*X3^2 - o^5*X0^2*X4 - o^4*l4*X0^2*X4 + o^4*l4*X0^2*X5 - 16*o*l1*X0^3 + 16*l1^2*X0^3 - 16*l3^2*X0^3 + 
        8*o*l4*X0^3 - 16*l1*l4*X0^3 - 16*l3*l4*X0^3 - 8*o^3*X0^2*X1 + 11*o^2*l1*X0^2*X1 - 8*o*l1^2*X0^2*X1 - 8*o^2*l2*X0^2*X1 + 3*o^2*l3*X0^2*X1 + 8*o*l3^2*X0^2*X1 - 6*o^2*l4*X0^2*X1 + 6*o*l1*l4*X0^2*X1 + 
        6*o*l3*l4*X0^2*X1 + o^3*l1*X0*X1^2 + 2*o^3*l3*X0*X1^2 + 3*o^3*l4*X0*X1^2 + o^2*l1*l4*X0*X1^2 + o^2*l3*l4*X0*X1^2 - o^3*l5*X0*X1^2 + 2*o^2*l1*X0^2*X2 - 4*o*l1^2*X0^2*X2 - 4*o^2*l2*X0^2*X2 + 
        2*o^2*l3*X0^2*X2 + 4*o*l3^2*X0^2*X2 + 4*o*l1*l4*X0^2*X2 + 4*o*l3*l4*X0^2*X2 - o^3*l3*X0*X1*X2 - o^2*l1*l4*X0*X1*X2 - o^2*l3*l4*X0*X1*X2 - o^3*l6*X0*X1*X2 + 2*o^3*l2*X0*X2^2 - 2*o^2*l1*l2*X0*X2^2
        - 2*o^2*l2*l3*X0*X2^2 - o^3*X0^2*X3 + 10*o^2*l1*X0^2*X3 - 10*o^2*l2*X0^2*X3 + 10*o^2*l3*X0^2*X3 - 4*o^2*l4*X0^2*X3 + 2*o*l1*l4*X0^2*X3 + 2*o*l3*l4*X0^2*X3 + 4*o^4*X0*X1*X3 - 4*o^3*l1*X0*X1*X3 - 
        o^3*l3*X0*X1*X3 + 8*o^3*l4*X0*X1*X3 - o^2*l1*l4*X0*X1*X3 - o^2*l3*l4*X0*X1*X3 + o^3*l5*X0*X1*X3 - o^3*l1*X0*X2*X3 + 4*o^3*l2*X0*X2*X3 - o^2*l1*l4*X0*X2*X3 - o^2*l3*l4*X0*X2*X3 + 
        2*o^4*X0*X3^2 + 2*o^3*l4*X0*X3^2 - o^4*X0^2*X4 - o^3*l1*X0^2*X4 + o^3*l3*X0^2*X4 + o^3*l4*X0^2*X4 - o^4*X0^2*X5 - 2*o^3*l1*X0^2*X5 + 3*o^3*l4*X0^2*X5 - 4*o^2*l1*l4*X0^2*X5 - 4*o^2*l3*l4*X0^2*X5 + 
        4*o^2*X0^2*X1 - 2*l1^2*X0^2*X1 - 2*o*l2*X0^2*X1 + 2*l1*l2*X0^2*X1 + 4*o*l3*X0^2*X1 + 2*l2*l3*X0^2*X1 + 2*l3^2*X0^2*X1 + 4*l1*l4*X0^2*X1 + 4*l3*l4*X0^2*X1 - 8*o^3*X0*X1^2 - o^2*l3*X0*X1^2 - 
        o^2*l4*X0*X1^2 - o*l1*l4*X0*X1^2 - o*l3*l4*X0*X1^2 - 2*o*l2*X0^2*X2 + 4*l1*l2*X0^2*X2 + 4*l2*l3*X0^2*X2 + o^2*l1*X0*X1*X2 - 2*o*l1^2*X0*X1*X2 - 2*o^2*l2*X0*X1*X2 + 2*o*l3^2*X0*X1*X2 + 
        o*l1*l4*X0*X1*X2 + o*l3*l4*X0*X1*X2 + 12*o*l1*X0^2*X3 - 10*l1^2*X0^2*X3 + 2*o*l2*X0^2*X3 - 2*l1*l2*X0^2*X3 - 4*o*l3*X0^2*X3 - 2*l2*l3*X0^2*X3 + 10*l3^2*X0^2*X3 - 6*o*l4*X0^2*X3 + 8*l1*l4*X0^2*X3 + 
        8*l3*l4*X0^2*X3 - 2*o^3*X0*X1*X3 + o^2*l1*X0*X1*X3 - 2*o^2*l2*X0*X1*X3 + 6*o^2*l3*X0*X1*X3 + 6*o^2*l4*X0*X1*X3 + 2*o*l1*l4*X0*X1*X3 + 2*o*l3*l4*X0*X1*X3 - 3*o^2*l5*X0*X1*X3 + 
        o^4*X1^2*X3 + o^2*l3*X0*X2*X3 + o*l1*l4*X0*X2*X3 + o*l3*l4*X0*X2*X3 - 3*o^2*l6*X0*X2*X3 - 4*o^2*l1*X0*X3^2 - 2*o^2*l2*X0*X3^2 + 2*o^2*l4*X0*X3^2 - o*l1*l4*X0*X3^2 - o*l3*l4*X0*X3^2 + 
        3*o^2*l5*X0*X3^2 + o^3*l4*X1*X3^2 + o^3*X0^2*X4 - o^2*l1*X0^2*X4 + 2*o^2*l2*X0^2*X4 + o^2*l3*X0^2*X4 + o^2*l4*X0^2*X4 - o^4*X0*X1*X4 - o^3*l4*X0*X1*X4 - 2*o^3*X0^2*X5 + 2*o^2*l1*X0^2*X5 - 
        o^2*l4*X0^2*X5 + o^3*l4*X0*X1*X5 + 2*o^3*X0^2*X7 + 4*o*X0^2*X1 - 2*l1*X0^2*X1 + 2*l2*X0^2*X1 - 2*l3*X0^2*X1 - o*l1*X0*X1^2 - 2*o*l2*X0*X1^2 + 2*o*l3*X0*X1^2 + o*l4*X0*X1^2 + o*l5*X0*X1^2 + 
        o*l3*X0*X1*X2 + l1*l4*X0*X1*X2 + l3*l4*X0*X1*X2 + o*l6*X0*X1*X2 - o*l2*X0*X2^2 + 2*l1*l2*X0*X2^2 + 2*l2*l3*X0*X2^2 - 2*l1*X0^2*X3 + 4*l2*X0^2*X3 - 2*l3*X0^2*X3 - 9*o^2*X0*X1*X3 + 
        4*o*l1*X0*X1*X3 - 4*o*l2*X0*X1*X3 + o*l3*X0*X1*X3 - 4*o*l4*X0*X1*X3 - l1*l4*X0*X1*X3 - l3*l4*X0*X1*X3 - 2*o*l5*X0*X1*X3 + 2*o^2*l4*X1^2*X3 + o*l1*X0*X2*X3 - 2*l1^2*X0*X2*X3 - 
        4*o*l2*X0*X2*X3 + 2*l3^2*X0*X2*X3 + l1*l4*X0*X2*X3 + l3*l4*X0*X2*X3 - o*l6*X0*X2*X3 - 2*o^2*X0*X3^2 - 2*o*l2*X0*X3^2 + 4*o*l3*X0*X3^2 + o*l4*X0*X3^2 + l1*l4*X0*X3^2 + l3*l4*X0*X3^2 + 
        o*l5*X0*X3^2 + 2*o^3*X1*X3^2 + o^2*l4*X3^3 + o^2*X0^2*X4 + o^2*l2*X0*X2*X4 - o^3*X0*X3*X4 - o^2*l4*X0*X3*X4 - o^2*X0^2*X5 + 4*o*l1*X0^2*X5 - 4*l1^2*X0^2*X5 + 4*l3^2*X0^2*X5 - 2*o*l4*X0^2*X5 
        + 4*l1*l4*X0^2*X5 + 4*l3*l4*X0^2*X5 - o^3*X0*X1*X5 - o^3*X0*X3*X5 + o^2*l4*X0*X3*X5 + 6*o^2*X0^2*X6 + 4*o*X0*X1^2 - 2*l2*X0*X1^2 + l3*X0*X1^2 + o*l4*X1^3 - l2*X0*X1*X2 - l1*X0*X1*X3 - 
        2*l2*X0*X1*X3 + 2*l3*X0*X1*X3 + 2*l5*X0*X1*X3 - o^2*X1^2*X3 - o*l5*X1^2*X3 + 2*l6*X0*X2*X3 - o*l6*X1*X2*X3 - o*X0*X3^2 + 4*l1*X0*X3^2 - 2*l4*X0*X3^2 - 2*l5*X0*X3^2 + 
        2*o*l4*X1*X3^2 + o*l5*X1*X3^2 + o^2*X3^3 - 2*l2*X0^2*X4 + o^2*X0*X1*X4 - o*l1*X0*X1*X4 + o*l4*X0*X1*X4 + o*l3*X0*X3*X4 - 2*o^2*X0*X1*X5 + 2*o*l1*X0*X1*X5 - o*l4*X0*X1*X5 - 
        2*o^2*X0*X3*X5 + 2*o*X0^2*X6 - 2*o*X0^2*X7 + o^2*X0*X1*X7 - o^2*X0*X2*X7 + 4*X0*X1*X3 + l4*X1^2*X3 - 2*o*X1*X3^2 - l5*X1*X3^2 - l6*X2*X3^2 + l5*X3^3 + l3*X0*X1*X4 - 
        l2*X0*X2*X4 + o*X0*X3*X4 - l1*X0*X3*X4 + l4*X0*X3*X4 - o*X0*X1*X5 - o*X0*X3*X5 + 2*l1*X0*X3*X5 - l4*X0*X3*X5 - o^2*X1*X3*X5 - 4*X0^2*X6 + 2*o*X0*X1*X6 - o*X0*X2*X7 - X3^3 - 
        o*X1^2*X5 - o*X3^2*X5 + 2*X0*X3*X6 - X0*X1*X7 - o*X1*X2*X7 - X1*X3*X5 + X0*X5*X6 - X2*X3*X7,
    o^7*l4*X0^2 + 1/2*o^6*l1*X0^2 + 1/2*o^6*l3*X0^2 + 2*o^6*l4*X0^2 + 2*o^5*l1*l4*X0^2 + 2*o^5*l3*l4*X0^2 + 2*o^5*l1*X0^2 + 5*o^5*l2*X0^2 - 2*o^5*l3*X0^2 - 6*o^5*l4*X0^2 + 2*o^4*l1*l4*X0^2 + 2*o^4*l3*l4*X0^2 + 
        1/2*o^6*l4*X0*X1 - 1/2*o^7*X0*X3 - 1/2*o^6*l4*X0*X3 + 7/2*o^4*l1*X0^2 + 2*o^3*l1^2*X0^2 + 13*o^4*l2*X0^2 - 17/2*o^4*l3*X0^2 - 2*o^3*l3^2*X0^2 - 10*o^4*l4*X0^2 - 6*o^3*l1*l4*X0^2 - 6*o^3*l3*l4*X0^2 - 
        2*o^6*X0*X1 - 2*o^5*l4*X0*X1 - 1/2*o^5*l1*X0*X2 - 1/2*o^5*l2*X0*X2 - 1/2*o^5*l3*X0*X2 - 1/2*o^6*X0*X3 - o^5*l4*X0*X3 - 3*o^3*l1*X0^2 + 2*o^2*l1^2*X0^2 - 3*o^3*l2*X0^2 + o^3*l3*X0^2 - 
        2*o^2*l3^2*X0^2 + 7*o^3*l4*X0^2 - 6*o^2*l1*l4*X0^2 - 6*o^2*l3*l4*X0^2 - 1/2*o^4*l1*X0*X1 + 2*o^4*l2*X0*X1 - 2*o^4*l3*X0*X1 - 3*o^4*l4*X0*X1 - 2*o^3*l1*l4*X0*X1 - 2*o^3*l3*l4*X0*X1 + 
        1/2*o^4*l1*X0*X2 + 1/2*o^4*l2*X0*X2 + 1/2*o^4*l3*X0*X2 + o^5*X0*X3 + 1/2*o^4*l1*X0*X3 + o^4*l2*X0*X3 - 2*o^4*l4*X0*X3 - 7*o^2*l1*X0^2 - 4*o*l1^2*X0^2 - 19*o^2*l2*X0^2 + 13*o^2*l3*X0^2 + 
        4*o*l3^2*X0^2 + 12*o^2*l4*X0^2 + 4*o*l1*l4*X0^2 + 4*o*l3*l4*X0^2 + 6*o^4*X0*X1 - o^3*l1*X0*X1 + 2*o^3*l2*X0*X1 - o^3*l3*X0*X1 + 2*o^3*l4*X0*X1 + 3/2*o^3*l1*X0*X2 + 3/2*o^3*l2*X0*X2 - 
        2*o^2*l1*l2*X0*X2 + 3/2*o^3*l3*X0*X2 - 2*o^2*l2*l3*X0*X2 + 1/2*o^4*l2*X2^2 + o^4*X0*X3 + 2*o^3*l1*X0*X3 + 5*o^3*l2*X0*X3 - 2*o^3*l3*X0*X3 - 2*o^2*l1*l4*X0*X3 - 2*o^2*l3*l4*X0*X3 - 
        1/2*o^5*X1*X3 - 1/2*o^4*l4*X1*X3 - 1/2*o^4*l4*X3^2 + 1/2*o^5*X0*X4 + o^4*l4*X0*X4 + 2*o*l1*X0^2 - 4*l1^2*X0^2 - 2*o*l2*X0^2 + 2*o*l3*X0^2 + 4*l3^2*X0^2 - 2*o*l4*X0^2 + 4*l1*l4*X0^2 + 
        4*l3*l4*X0^2 + 7/2*o^2*l1*X0*X1 - 2*o*l1^2*X0*X1 + o^2*l2*X0*X1 + 2*o^2*l3*X0*X1 + 2*o*l3^2*X0*X1 + 5/2*o^2*l4*X0*X1 + 2*o*l1*l4*X0*X1 + 2*o*l3*l4*X0*X1 - 1/2*o^3*l4*X1^2 - 
        1/2*o^2*l1*X0*X2 - 1/2*o^2*l2*X0*X2 - 1/2*o^2*l3*X0*X2 + 1/2*o^3*l1*X1*X2 - 1/2*o^3*X0*X3 - 3/2*o^2*l1*X0*X3 + 7/2*o^2*l4*X0*X3 - o^3*l4*X1*X3 + 1/2*o^3*l2*X2*X3 + 
        1/2*o^3*l3*X2*X3 - 1/2*o^4*X3^2 - 1/2*o^3*l4*X3^2 + 1/2*o^4*X0*X5 + 4*l1*X0^2 + 6*l2*X0^2 - 4*l3*X0^2 - 4*l4*X0^2 - 6*o^2*X0*X1 + 2*o*l1*X0*X1 - 2*o*l2*X0*X1 + 2*o*l3*X0*X1 - 
        1/2*o^2*l4*X1^2 - o*l1*X0*X2 - o*l2*X0*X2 + 2*l1*l2*X0*X2 - o*l3*X0*X2 + 2*l2*l3*X0*X2 + 1/2*o^2*l2*X1*X2 + 1/2*o^2*l3*X1*X2 - o^2*l2*X2^2 - 1/2*o^2*X0*X3 - o*l1*X0*X3 - 
        2*l1^2*X0*X3 - 5*o*l2*X0*X3 + 3*o*l3*X0*X3 + 2*l3^2*X0*X3 + o*l4*X0*X3 + 2*l1*l4*X0*X3 + 2*l3*l4*X0*X3 + o^3*X1*X3 + 1/2*o^2*l1*X1*X3 + 1/2*o^2*l5*X1*X3 + 1/2*o^2*l1*X2*X3 +
        1/2*o^2*l6*X2*X3 + 1/2*o^2*l3*X3^2 + 1/2*o^2*l4*X3^2 - 1/2*o^2*l5*X3^2 - o^3*X0*X4 + o^2*l1*X0*X4 + o^2*l2*X0*X4 - o^2*l3*X0*X4 - 2*o^2*l4*X0*X4 + 1/2*o^3*X0*X5 - 
        1/2*o^3*X0*X6 - 2*l1*X0*X1 - 3*l2*X0*X1 + l3*X0*X1 + 1/2*o*l1*X1^2 + 1/2*o*l4*X1^2 - 1/2*o*l1*X1*X2 + 2*l1*X0*X3 - l2*X0*X3 + l3*X0*X3 - l4*X0*X3 + o*l3*X1*X3 + 
        o*l4*X1*X3 - 1/2*o*l2*X2*X3 - 1/2*o*l3*X2*X3 + o^2*X3^2 + 1/2*o*l1*X3^2 + 1/2*o*l4*X3^2 - 1/2*o^2*X0*X5 + 1/2*o^3*X3*X5 - o^2*X0*X6 - 1/2*o^2*X0*X7 + 2*X0*X1 + 
        1/2*l3*X1^2 + 1/2*l4*X1^2 - 1/2*l2*X1*X2 - 1/2*l3*X1*X2 + 1/2*l2*X2^2 - 1/2*o*X1*X3 + 1/2*l1*X1*X3 + 1/2*l4*X1*X3 - 1/2*l5*X1*X3 - 1/2*l1*X2*X3 - 
        1/2*l6*X2*X3 + 1/2*l5*X3^2 + 1/2*o*X0*X4 - l1*X0*X4 - l2*X0*X4 + l3*X0*X4 + l4*X0*X4 - 1/2*o*X0*X5 + 1/2*o^2*X1*X5 + 1/2*o*X0*X6 - 1/2*o*X0*X7 + 1/2*o^2*X2*X7 - 1/2*X3^2 + 
        1/2*l5*X1*X5 + 1/2*l6*X2*X5 - 1/2*o*X3*X5 - 1/2*l5*X3*X5 + X0*X6 - 1/2*o*X1*X7 - 1/2*X1*X5 - 1/2*X2*X7 - 1/2*X3*X7,
    o^8*l4*X0^2*X3 + o^7*l4*X0^2*X1 + 1/2*o^7*l1*X0^2*X3 + 1/2*o^7*l3*X0^2*X3 + 2*o^7*l4*X0^2*X3 + 2*o^6*l1*l4*X0^2*X3 + 2*o^6*l3*l4*X0^2*X3 + 1/2*o^6*l1*X0^2*X1 + 1/2*o^6*l3*X0^2*X1 + 2*o^6*l4*X0^2*X1 + 
        2*o^5*l1*l4*X0^2*X1 + 2*o^5*l3*l4*X0^2*X1 + 2*o^6*l1*X0^2*X3 + 5*o^6*l2*X0^2*X3 - 2*o^6*l3*X0^2*X3 - 6*o^6*l4*X0^2*X3 + 2*o^5*l1*l4*X0^2*X3 + 2*o^5*l3*l4*X0^2*X3 + 1/2*o^7*l4*X0*X1*X3 - 1/2*o^8*X0*X3^2 
        - 1/2*o^7*l4*X0*X3^2 + 2*o^5*l1*X0^2*X1 + 5*o^5*l2*X0^2*X1 - 2*o^5*l3*X0^2*X1 - 6*o^5*l4*X0^2*X1 + 2*o^4*l1*l4*X0^2*X1 + 2*o^4*l3*l4*X0^2*X1 + 1/2*o^6*l4*X0*X1^2 + 7/2*o^5*l1*X0^2*X3 + 
        2*o^4*l1^2*X0^2*X3 + 13*o^5*l2*X0^2*X3 - 17/2*o^5*l3*X0^2*X3 - 2*o^4*l3^2*X0^2*X3 - 10*o^5*l4*X0^2*X3 - 6*o^4*l1*l4*X0^2*X3 - 6*o^4*l3*l4*X0^2*X3 - 5/2*o^7*X0*X1*X3 - 5/2*o^6*l4*X0*X1*X3 - 
        1/2*o^6*l1*X0*X2*X3 - 1/2*o^6*l2*X0*X2*X3 - 1/2*o^6*l3*X0*X2*X3 - 1/2*o^7*X0*X3^2 - o^6*l4*X0*X3^2 + 7/2*o^4*l1*X0^2*X1 + 2*o^3*l1^2*X0^2*X1 + 13*o^4*l2*X0^2*X1 - 17/2*o^4*l3*X0^2*X1 - 
        2*o^3*l3^2*X0^2*X1 - 10*o^4*l4*X0^2*X1 - 6*o^3*l1*l4*X0^2*X1 - 6*o^3*l3*l4*X0^2*X1 - 2*o^6*X0*X1^2 - 2*o^5*l4*X0*X1^2 - 1/2*o^5*l1*X0*X1*X2 - 1/2*o^5*l2*X0*X1*X2 - 1/2*o^5*l3*X0*X1*X2 - 
        3*o^4*l1*X0^2*X3 + 2*o^3*l1^2*X0^2*X3 - 3*o^4*l2*X0^2*X3 + o^4*l3*X0^2*X3 - 2*o^3*l3^2*X0^2*X3 + 7*o^4*l4*X0^2*X3 - 6*o^3*l1*l4*X0^2*X3 - 6*o^3*l3*l4*X0^2*X3 - 1/2*o^6*X0*X1*X3 - 1/2*o^5*l1*X0*X1*X3 + 
        2*o^5*l2*X0*X1*X3 - 2*o^5*l3*X0*X1*X3 - 4*o^5*l4*X0*X1*X3 - 2*o^4*l1*l4*X0*X1*X3 - 2*o^4*l3*l4*X0*X1*X3 + 1/2*o^5*l1*X0*X2*X3 + 1/2*o^5*l2*X0*X2*X3 + 1/2*o^5*l3*X0*X2*X3 + o^6*X0*X3^2 + 
        1/2*o^5*l1*X0*X3^2 + o^5*l2*X0*X3^2 - 2*o^5*l4*X0*X3^2 + 1/2*o^6*X0^2*X7 - 3*o^3*l1*X0^2*X1 + 2*o^2*l1^2*X0^2*X1 - 3*o^3*l2*X0^2*X1 + o^3*l3*X0^2*X1 - 2*o^2*l3^2*X0^2*X1 + 7*o^3*l4*X0^2*X1 - 
        6*o^2*l1*l4*X0^2*X1 - 6*o^2*l3*l4*X0^2*X1 - 1/2*o^4*l1*X0*X1^2 + 2*o^4*l2*X0*X1^2 - 2*o^4*l3*X0*X1^2 - 3*o^4*l4*X0*X1^2 - 2*o^3*l1*l4*X0*X1^2 - 2*o^3*l3*l4*X0*X1^2 + 1/2*o^4*l1*X0*X1*X2 + 
        1/2*o^4*l2*X0*X1*X2 + 1/2*o^4*l3*X0*X1*X2 - 7*o^3*l1*X0^2*X3 - 4*o^2*l1^2*X0^2*X3 - 19*o^3*l2*X0^2*X3 + 13*o^3*l3*X0^2*X3 + 4*o^2*l3^2*X0^2*X3 + 12*o^3*l4*X0^2*X3 + 4*o^2*l1*l4*X0^2*X3 + 
        4*o^2*l3*l4*X0^2*X3 + 7*o^5*X0*X1*X3 - 1/2*o^4*l1*X0*X1*X3 + 3*o^4*l2*X0*X1*X3 - o^4*l3*X0*X1*X3 + 3/2*o^4*l1*X0*X2*X3 + 3/2*o^4*l2*X0*X2*X3 - 2*o^3*l1*l2*X0*X2*X3 + 3/2*o^4*l3*X0*X2*X3 - 
        2*o^3*l2*l3*X0*X2*X3 + 1/2*o^5*l2*X2^2*X3 + o^5*X0*X3^2 + 2*o^4*l1*X0*X3^2 + 5*o^4*l2*X0*X3^2 - 2*o^4*l3*X0*X3^2 - 2*o^3*l1*l4*X0*X3^2 - 2*o^3*l3*l4*X0*X3^2 - 1/2*o^6*X1*X3^2 - 
        1/2*o^5*l4*X1*X3^2 - 1/2*o^5*l4*X3^3 + 1/2*o^6*X0*X3*X4 + o^5*l4*X0*X3*X4 - 7*o^2*l1*X0^2*X1 - 4*o*l1^2*X0^2*X1 - 19*o^2*l2*X0^2*X1 + 13*o^2*l3*X0^2*X1 + 4*o*l3^2*X0^2*X1 + 12*o^2*l4*X0^2*X1 +
        4*o*l1*l4*X0^2*X1 + 4*o*l3*l4*X0^2*X1 + 6*o^4*X0*X1^2 - o^3*l1*X0*X1^2 + 2*o^3*l2*X0*X1^2 - o^3*l3*X0*X1^2 + 2*o^3*l4*X0*X1^2 + 3/2*o^3*l1*X0*X1*X2 + 3/2*o^3*l2*X0*X1*X2 - 
        2*o^2*l1*l2*X0*X1*X2 + 3/2*o^3*l3*X0*X1*X2 - 2*o^2*l2*l3*X0*X1*X2 + 1/2*o^4*l2*X1*X2^2 + 2*o^2*l1*X0^2*X3 - 4*o*l1^2*X0^2*X3 - 2*o^2*l2*X0^2*X3 + 2*o^2*l3*X0^2*X3 + 4*o*l3^2*X0^2*X3 - 
        2*o^2*l4*X0^2*X3 + 4*o*l1*l4*X0^2*X3 + 4*o*l3*l4*X0^2*X3 + o^4*X0*X1*X3 + 11/2*o^3*l1*X0*X1*X3 - 2*o^2*l1^2*X0*X1*X3 + 6*o^3*l2*X0*X1*X3 + 2*o^2*l3^2*X0*X1*X3 + 5/2*o^3*l4*X0*X1*X3 - 
        1/2*o^5*X1^2*X3 - o^4*l4*X1^2*X3 - 1/2*o^3*l1*X0*X2*X3 - 1/2*o^3*l2*X0*X2*X3 - 1/2*o^3*l3*X0*X2*X3 + 1/2*o^4*l1*X1*X2*X3 - 1/2*o^4*X0*X3^2 - 3/2*o^3*l1*X0*X3^2 + 
        7/2*o^3*l4*X0*X3^2 - 3/2*o^4*l4*X1*X3^2 + 1/2*o^4*l2*X2*X3^2 + 1/2*o^4*l3*X2*X3^2 - 1/2*o^5*X3^3 - 1/2*o^4*l4*X3^3 + 1/2*o^5*X0*X1*X4 + o^4*l4*X0*X1*X4 + 1/2*o^5*X0*X3*X5 -
        9/2*o^4*X0^2*X7 - 2*o^3*l2*X0^2*X7 + 2*o^3*l3*X0^2*X7 + 4*o^2*l1*l4*X0^2*X7 + 4*o^2*l3*l4*X0^2*X7 + 2*o*l1*X0^2*X1 - 4*l1^2*X0^2*X1 - 2*o*l2*X0^2*X1 + 2*o*l3*X0^2*X1 + 4*l3^2*X0^2*X1 - 2*o*l4*X0^2*X1 + 
        4*l1*l4*X0^2*X1 + 4*l3*l4*X0^2*X1 + 7/2*o^2*l1*X0*X1^2 - 2*o*l1^2*X0*X1^2 + o^2*l2*X0*X1^2 + 2*o^2*l3*X0*X1^2 + 2*o*l3^2*X0*X1^2 + 5/2*o^2*l4*X0*X1^2 + 2*o*l1*l4*X0*X1^2 + 2*o*l3*l4*X0*X1^2 
        - 1/2*o^3*l4*X1^3 - 1/2*o^2*l1*X0*X1*X2 - 1/2*o^2*l2*X0*X1*X2 - 1/2*o^2*l3*X0*X1*X2 + 1/2*o^3*l1*X1^2*X2 + 4*o*l1*X0^2*X3 + 6*o*l2*X0^2*X3 - 4*o*l3*X0^2*X3 - 4*o*l4*X0^2*X3 - 
        13/2*o^3*X0*X1*X3 + 1/2*o^2*l1*X0*X1*X3 - 2*o^2*l2*X0*X1*X3 + 2*o^2*l3*X0*X1*X3 + 7/2*o^2*l4*X0*X1*X3 - 3/2*o^3*l4*X1^2*X3 - o^2*l1*X0*X2*X3 - o^2*l2*X0*X2*X3 + 2*o*l1*l2*X0*X2*X3 - 
        o^2*l3*X0*X2*X3 + 2*o*l2*l3*X0*X2*X3 + o^3*l2*X1*X2*X3 + o^3*l3*X1*X2*X3 - o^3*l2*X2^2*X3 - 1/2*o^3*X0*X3^2 - o^2*l1*X0*X3^2 - 2*o*l1^2*X0*X3^2 - 5*o^2*l2*X0*X3^2 + 
        3*o^2*l3*X0*X3^2 + 2*o*l3^2*X0*X3^2 + o^2*l4*X0*X3^2 + 2*o*l1*l4*X0*X3^2 + 2*o*l3*l4*X0*X3^2 + 1/2*o^4*X1*X3^2 + 1/2*o^3*l1*X1*X3^2 - 1/2*o^3*l4*X1*X3^2 + 1/2*o^3*l5*X1*X3^2 +
        1/2*o^3*l1*X2*X3^2 + 1/2*o^3*l6*X2*X3^2 + 1/2*o^3*l3*X3^3 + 1/2*o^3*l4*X3^3 - 1/2*o^3*l5*X3^3 - o^4*X0*X3*X4 + o^3*l1*X0*X3*X4 + o^3*l2*X0*X3*X4 - o^3*l3*X0*X3*X4 - 
        2*o^3*l4*X0*X3*X4 + 1/2*o^4*X0*X1*X5 + 1/2*o^4*X0*X3*X5 - 1/2*o^4*X0*X3*X6 + o^3*X0^2*X7 - 4*o^2*l1*X0^2*X7 - 2*o^2*l2*X0^2*X7 + 2*o^2*l3*X0^2*X7 + 4*l1*X0^2*X1 + 6*l2*X0^2*X1 - 4*l3*X0^2*X1 - 
        4*l4*X0^2*X1 - 6*o^2*X0*X1^2 + 2*o*l1*X0*X1^2 - 2*o*l2*X0*X1^2 + 2*o*l3*X0*X1^2 - 1/2*o^2*l4*X1^3 - o*l1*X0*X1*X2 - o*l2*X0*X1*X2 + 2*l1*l2*X0*X1*X2 - o*l3*X0*X1*X2 + 2*l2*l3*X0*X1*X2 
        + 1/2*o^2*l2*X1^2*X2 + 1/2*o^2*l3*X1^2*X2 - o^2*l2*X1*X2^2 - 1/2*o^2*X0*X1*X3 - 3*o*l1*X0*X1*X3 - 2*l1^2*X0*X1*X3 - 8*o*l2*X0*X1*X3 + 4*o*l3*X0*X1*X3 + 2*l3^2*X0*X1*X3 + 
        o*l4*X0*X1*X3 + 2*l1*l4*X0*X1*X3 + 2*l3*l4*X0*X1*X3 + o^3*X1^2*X3 + o^2*l1*X1^2*X3 + 1/2*o^2*l4*X1^2*X3 + 1/2*o^2*l5*X1^2*X3 + 1/2*o^2*l6*X1*X2*X3 + 2*o*l1*X0*X3^2 - 
        o*l2*X0*X3^2 + o*l3*X0*X3^2 - o*l4*X0*X3^2 + 3/2*o^2*l3*X1*X3^2 + 3/2*o^2*l4*X1*X3^2 - 1/2*o^2*l5*X1*X3^2 - 1/2*o^2*l2*X2*X3^2 - 1/2*o^2*l3*X2*X3^2 + o^3*X3^3 + 
        1/2*o^2*l1*X3^3 + 1/2*o^2*l4*X3^3 - o^3*X0*X1*X4 + o^2*l1*X0*X1*X4 + o^2*l2*X0*X1*X4 - o^2*l3*X0*X1*X4 - 2*o^2*l4*X0*X1*X4 + 1/2*o^3*X0*X1*X5 - 1/2*o^3*X0*X3*X5 + 
        1/2*o^4*X3^2*X5 - 1/2*o^3*X0*X1*X6 - o^3*X0*X3*X6 + 9*o^2*X0^2*X7 - 2*o*l1*X0^2*X7 + 4*l1^2*X0^2*X7 + 2*o*l2*X0^2*X7 - 2*o*l3*X0^2*X7 - 4*l3^2*X0^2*X7 - 4*l1*l4*X0^2*X7 - 4*l3*l4*X0^2*X7 + 
        1/2*o^3*X0*X1*X7 - 2*l1*X0*X1^2 - 3*l2*X0*X1^2 + l3*X0*X1^2 + 1/2*o*l1*X1^3 + 1/2*o*l4*X1^3 - 1/2*o*l1*X1^2*X2 + 2*o*X0*X1*X3 + 2*l1*X0*X1*X3 - l2*X0*X1*X3 + l3*X0*X1*X3 - 
        l4*X0*X1*X3 + 3/2*o*l3*X1^2*X3 + 3/2*o*l4*X1^2*X3 - o*l2*X1*X2*X3 - o*l3*X1*X2*X3 + 1/2*o*l2*X2^2*X3 + 1/2*o^2*X1*X3^2 + o*l1*X1*X3^2 + o*l4*X1*X3^2 - 
        1/2*o*l5*X1*X3^2 - 1/2*o*l1*X2*X3^2 - 1/2*o*l6*X2*X3^2 + 1/2*o*l5*X3^3 + 1/2*o^2*X0*X3*X4 - o*l1*X0*X3*X4 - o*l2*X0*X3*X4 + o*l3*X0*X3*X4 + o*l4*X0*X3*X4 - 1/2*o^2*X0*X1*X5 -
        1/2*o^2*X0*X3*X5 + o^3*X1*X3*X5 - o^2*X0*X1*X6 + 1/2*o^2*X0*X3*X6 + 2*l1*X0^2*X7 + 2*l2*X0^2*X7 - 2*l3*X0^2*X7 + 1/2*o^2*X0*X1*X7 - o*l1*X0*X1*X7 + 1/2*o^2*X0*X3*X7 - o*l1*X0*X3*X7 + 
        1/2*o^3*X2*X3*X7 + 2*X0*X1^2 + 1/2*l3*X1^3 + 1/2*l4*X1^3 - 1/2*l2*X1^2*X2 - 1/2*l3*X1^2*X2 + 1/2*l2*X1*X2^2 - 1/2*o*X1^2*X3 + 1/2*l1*X1^2*X3 + 1/2*l4*X1^2*X3 -
        1/2*l5*X1^2*X3 - 1/2*l1*X1*X2*X3 - 1/2*l6*X1*X2*X3 + 1/2*l5*X1*X3^2 - 1/2*o*X3^3 + 1/2*o*X0*X1*X4 - l1*X0*X1*X4 - l2*X0*X1*X4 + l3*X0*X1*X4 + l4*X0*X1*X4 - 1/2*o*X0*X1*X5
        + 1/2*o^2*X1^2*X5 + 1/2*o*l5*X1*X3*X5 + 1/2*o*l6*X2*X3*X5 - 1/2*o^2*X3^2*X5 - 1/2*o*l5*X3^2*X5 + 1/2*o*X0*X1*X6 + o*X0*X3*X6 - 4*X0^2*X7 - l1*X0*X1*X7 + 1/2*o^2*X1*X2*X7 
        + 1/2*o*X0*X3*X7 - l1*X0*X3*X7 - 1/2*o^2*X0*X4*X7 - 1/2*o^2*X0*X5*X7 - 1/2*X1*X3^2 + 1/2*l5*X1^2*X5 + 1/2*l6*X1*X2*X5 - o*X1*X3*X5 - 1/2*l5*X1*X3*X5 + X0*X1*X6 + 
        1/2*l5*X1*X2*X7 + 1/2*l6*X2^2*X7 - 1/2*o*X2*X3*X7 - 1/2*l5*X2*X3*X7 - 1/2*X1^2*X5 - 1/2*X1*X2*X7 + 1/2*X0*X4*X7 + 1/2*X0*X5*X7 - 1/2*X0*X6*X7 + 1/2*X0*X7^2,
    o^9*l4*X0^2*X1 + o^8*l4*X0^2*X1 + o^8*l4*X0^2*X3 + 3/2*o^7*l1*X0^2*X1 + 2*o^7*l2*X0^2*X1 - 5/2*o^7*l3*X0^2*X1 - 8*o^7*l4*X0^2*X1 - 2*o^6*l1*l4*X0^2*X1 - 2*o^6*l3*l4*X0^2*X1 - o^6*l4*l5*X0^2*X1 - 
        o^6*l4*l6*X0^2*X2 + o^7*l4*X0^2*X3 + o^6*l4*l5*X0^2*X3 + 6*o^6*l1*X0^2*X1 - o^6*l2*X0^2*X1 - 2*o^6*l3*X0^2*X1 - 4*o^6*l4*X0^2*X1 + 6*o^5*l1*l4*X0^2*X1 + 6*o^5*l3*l4*X0^2*X1 - 2*o^5*l4*l5*X0^2*X1 + 
        1/2*o^7*l4*X0*X1^2 - 2*o^5*l4*l6*X0^2*X2 + 3/2*o^6*l1*X0^2*X3 + 2*o^6*l2*X0^2*X3 - 5/2*o^6*l3*X0^2*X3 - 8*o^6*l4*X0^2*X3 - 2*o^5*l1*l4*X0^2*X3 - 2*o^5*l3*l4*X0^2*X3 + 2*o^5*l4*l5*X0^2*X3 - 
        1/2*o^8*X0*X1*X3 - 1/2*o^7*l4*X0*X1*X3 - 15/2*o^5*l1*X0^2*X1 - 2*o^4*l1^2*X0^2*X1 - 13*o^5*l2*X0^2*X1 + 17/2*o^5*l3*X0^2*X1 + 2*o^4*l3^2*X0^2*X1 + 17*o^5*l4*X0^2*X1 + 6*o^4*l1*l4*X0^2*X1 + 
        6*o^4*l3*l4*X0^2*X1 - 2*o^4*l1*l5*X0^2*X1 - 2*o^4*l2*l5*X0^2*X1 + 2*o^4*l3*l5*X0^2*X1 + 5*o^4*l4*l5*X0^2*X1 - 2*o^7*X0*X1^2 - o^6*l4*X0*X1^2 - 2*o^4*l1*l6*X0^2*X2 - 2*o^4*l2*l6*X0^2*X2 + 
        2*o^4*l3*l6*X0^2*X2 + 5*o^4*l4*l6*X0^2*X2 - 1/2*o^6*l1*X0*X1*X2 - 1/2*o^6*l2*X0*X1*X2 - 1/2*o^6*l3*X0*X1*X2 + 6*o^5*l1*X0^2*X3 - o^5*l2*X0^2*X3 - 2*o^5*l3*X0^2*X3 - 4*o^5*l4*X0^2*X3 + 
        6*o^4*l1*l4*X0^2*X3 + 6*o^4*l3*l4*X0^2*X3 + 2*o^4*l1*l5*X0^2*X3 + 2*o^4*l2*l5*X0^2*X3 - 2*o^4*l3*l5*X0^2*X3 - 5*o^4*l4*l5*X0^2*X3 - 1/2*o^7*X0*X1*X3 + 1/2*o^6*l4*X0*X1*X3 - 1/2*o^7*X0*X3^2 - 
        1/2*o^6*l4*X0*X3^2 - 13*o^4*l1*X0^2*X1 + 6*o^3*l1^2*X0^2*X1 - o^4*l2*X0^2*X1 + 3*o^4*l3*X0^2*X1 - 6*o^3*l3^2*X0^2*X1 + 5*o^4*l4*X0^2*X1 - 10*o^3*l1*l4*X0^2*X1 - 10*o^3*l3*l4*X0^2*X1 - 8*o^3*l1*l5*X0^2*X1 
        - 4*o^3*l2*l5*X0^2*X1 + 4*o^3*l3*l5*X0^2*X1 + 8*o^3*l4*l5*X0^2*X1 - 8*o^2*l1*l4*l5*X0^2*X1 - 8*o^2*l3*l4*l5*X0^2*X1 + 1/2*o^5*l1*X0*X1^2 - o^5*l3*X0*X1^2 - o^5*l4*X0*X1^2 + 1/2*o^5*l5*X0*X1^2 - 
        8*o^3*l1*l6*X0^2*X2 - 4*o^3*l2*l6*X0^2*X2 + 4*o^3*l3*l6*X0^2*X2 + 8*o^3*l4*l6*X0^2*X2 - 8*o^2*l1*l4*l6*X0^2*X2 - 8*o^2*l3*l4*l6*X0^2*X2 + 1/2*o^5*l1*X0*X1*X2 + 1/2*o^5*l2*X0*X1*X2 + 
        1/2*o^5*l3*X0*X1*X2 + 1/2*o^5*l6*X0*X1*X2 - 15/2*o^4*l1*X0^2*X3 - 2*o^3*l1^2*X0^2*X3 - 13*o^4*l2*X0^2*X3 + 17/2*o^4*l3*X0^2*X3 + 2*o^3*l3^2*X0^2*X3 + 17*o^4*l4*X0^2*X3 + 6*o^3*l1*l4*X0^2*X3 + 
        6*o^3*l3*l4*X0^2*X3 + 8*o^3*l1*l5*X0^2*X3 + 4*o^3*l2*l5*X0^2*X3 - 4*o^3*l3*l5*X0^2*X3 - 8*o^3*l4*l5*X0^2*X3 + 8*o^2*l1*l4*l5*X0^2*X3 + 8*o^2*l3*l4*l5*X0^2*X3 - o^6*X0*X1*X3 + 3/2*o^5*l1*X0*X1*X3 - 
        o^5*l2*X0*X1*X3 + o^5*l3*X0*X1*X3 - o^5*l4*X0*X1*X3 + 2*o^4*l1*l4*X0*X1*X3 + 2*o^4*l3*l4*X0*X1*X3 - 1/2*o^5*l1*X0*X2*X3 - 1/2*o^5*l2*X0*X2*X3 - 1/2*o^5*l3*X0*X2*X3 + 1/2*o^5*l6*X0*X2*X3 -
        1/2*o^6*X0*X3^2 - 1/2*o^5*l5*X0*X3^2 + 1/2*o^6*X0^2*X6 + 9*o^3*l1*X0^2*X1 + 4*o^2*l1^2*X0^2*X1 + 17*o^3*l2*X0^2*X1 - 11*o^3*l3*X0^2*X1 - 4*o^2*l3^2*X0^2*X1 - 14*o^3*l4*X0^2*X1 - 4*o^2*l1*l4*X0^2*X1 - 
        4*o^2*l3*l4*X0^2*X1 + 2*o^2*l1*l5*X0^2*X1 - 2*o^2*l2*l5*X0^2*X1 + 2*o^2*l3*l5*X0^2*X1 - 2*o^2*l4*l5*X0^2*X1 + 6*o^5*X0*X1^2 - 2*o^4*l1*X0*X1^2 - 3*o^4*l2*X0*X1^2 + 2*o^4*l4*X0*X1^2 + 
        2*o^3*l1*l4*X0*X1^2 + 2*o^3*l3*l4*X0*X1^2 + 5/2*o^4*l5*X0*X1^2 + 2*o^3*l4*l5*X0*X1^2 + 2*o^2*l1*l6*X0^2*X2 - 2*o^2*l2*l6*X0^2*X2 + 2*o^2*l3*l6*X0^2*X2 - 2*o^2*l4*l6*X0^2*X2 + 3/2*o^4*l1*X0*X1*X2 
        + 3/2*o^4*l2*X0*X1*X2 - 2*o^3*l1*l2*X0*X1*X2 + 3/2*o^4*l3*X0*X1*X2 - 2*o^3*l2*l3*X0*X1*X2 + 5/2*o^4*l6*X0*X1*X2 + 2*o^3*l4*l6*X0*X1*X2 - 1/2*o^5*l2*X1*X2^2 - 13*o^3*l1*X0^2*X3 + 
        6*o^2*l1^2*X0^2*X3 - o^3*l2*X0^2*X3 + 3*o^3*l3*X0^2*X3 - 6*o^2*l3^2*X0^2*X3 + 5*o^3*l4*X0^2*X3 - 10*o^2*l1*l4*X0^2*X3 - 10*o^2*l3*l4*X0^2*X3 - 2*o^2*l1*l5*X0^2*X3 + 2*o^2*l2*l5*X0^2*X3 - 2*o^2*l3*l5*X0^2*X3
        + 2*o^2*l4*l5*X0^2*X3 + o^5*X0*X1*X3 + 3/2*o^4*l1*X0*X1*X3 - 2*o^4*l3*X0*X1*X3 - o^4*l4*X0*X1*X3 - 1/2*o^6*X1^2*X3 + 1/2*o^5*l4*X1^2*X3 + 1/2*o^4*l1*X0*X2*X3 + 1/2*o^4*l2*X0*X2*X3 + 
        1/2*o^4*l3*X0*X2*X3 + 5/2*o^4*l6*X0*X2*X3 + 2*o^3*l4*l6*X0*X2*X3 + o^5*X0*X3^2 + 3/2*o^4*l1*X0*X3^2 - o^4*l2*X0*X3^2 + o^4*l3*X0*X3^2 + 2*o^3*l1*l4*X0*X3^2 + 2*o^3*l3*l4*X0*X3^2 - 
        5/2*o^4*l5*X0*X3^2 - 2*o^3*l4*l5*X0*X3^2 - 1/2*o^5*l4*X1*X3^2 + 1/2*o^6*X0*X1*X4 - o^5*l4*X0*X1*X5 + 6*o^2*l1*X0^2*X1 - 4*o*l1^2*X0^2*X1 + 2*o^2*l2*X0^2*X1 - 2*o^2*l3*X0^2*X1 + 4*o*l3^2*X0^2*X1
        - 2*o^2*l4*X0^2*X1 + 4*o*l1*l4*X0^2*X1 + 4*o*l3*l4*X0^2*X1 + 8*o*l1*l5*X0^2*X1 - 8*l1^2*l5*X0^2*X1 + 8*l3^2*l5*X0^2*X1 - 4*o*l4*l5*X0^2*X1 + 8*l1*l4*l5*X0^2*X1 + 8*l3*l4*l5*X0^2*X1 - 1/2*o^3*l1*X0*X1^2 + 
        1/2*o^3*l4*X0*X1^2 - 1/2*o^3*l5*X0*X1^2 - o^2*l1*l5*X0*X1^2 - o^2*l2*l5*X0*X1^2 + o^2*l3*l5*X0*X1^2 + 3*o^2*l4*l5*X0*X1^2 + 1/2*o^4*l4*X1^3 + 8*o*l1*l6*X0^2*X2 - 8*l1^2*l6*X0^2*X2 + 
        8*l3^2*l6*X0^2*X2 - 4*o*l4*l6*X0^2*X2 + 8*l1*l4*l6*X0^2*X2 + 8*l3*l4*l6*X0^2*X2 - 1/2*o^3*l1*X0*X1*X2 - 1/2*o^3*l2*X0*X1*X2 - 1/2*o^3*l3*X0*X1*X2 - 1/2*o^3*l6*X0*X1*X2 - o^2*l1*l6*X0*X1*X2 - 
        o^2*l2*l6*X0*X1*X2 + o^2*l3*l6*X0*X1*X2 + 3*o^2*l4*l6*X0*X1*X2 + 1/2*o^4*l2*X1^2*X2 + 1/2*o^4*l3*X1^2*X2 + 9*o^2*l1*X0^2*X3 + 4*o*l1^2*X0^2*X3 + 17*o^2*l2*X0^2*X3 - 11*o^2*l3*X0^2*X3 - 
        4*o*l3^2*X0^2*X3 - 14*o^2*l4*X0^2*X3 - 4*o*l1*l4*X0^2*X3 - 4*o*l3*l4*X0^2*X3 - 8*o*l1*l5*X0^2*X3 + 8*l1^2*l5*X0^2*X3 - 8*l3^2*l5*X0^2*X3 + 4*o*l4*l5*X0^2*X3 - 8*l1*l4*l5*X0^2*X3 - 8*l3*l4*l5*X0^2*X3 + 
        11/2*o^4*X0*X1*X3 - 15/2*o^3*l1*X0*X1*X3 + 2*o^2*l1^2*X0*X1*X3 - 4*o^3*l2*X0*X1*X3 - 2*o^3*l3*X0*X1*X3 - 2*o^2*l3^2*X0*X1*X3 + 7/2*o^3*l4*X0*X1*X3 - o^4*l4*X1^2*X3 + 
        3/2*o^3*l1*X0*X2*X3 + 3/2*o^3*l2*X0*X2*X3 - 2*o^2*l1*l2*X0*X2*X3 + 3/2*o^3*l3*X0*X2*X3 - 2*o^2*l2*l3*X0*X2*X3 - 1/2*o^3*l6*X0*X2*X3 - o^2*l1*l6*X0*X2*X3 - o^2*l2*l6*X0*X2*X3 + 
        o^2*l3*l6*X0*X2*X3 + 3*o^2*l4*l6*X0*X2*X3 + 1/2*o^4*l1*X1*X2*X3 - 1/2*o^4*l2*X2^2*X3 + o^4*X0*X3^2 + o^3*l1*X0*X3^2 - o^3*l3*X0*X3^2 + 1/2*o^3*l5*X0*X3^2 + o^2*l1*l5*X0*X3^2 + 
        o^2*l2*l5*X0*X3^2 - o^2*l3*l5*X0*X3^2 - 3*o^2*l4*l5*X0*X3^2 - o^5*X1*X3^2 + o^4*l4*X1*X3^2 - 1/2*o^4*l4*X3^3 + 1/2*o^5*X0*X3*X4 + 1/2*o^5*X0*X1*X5 - o^4*l4*X0*X3*X5 - 
        9/2*o^4*X0^2*X6 - 2*o^3*l2*X0^2*X6 + 2*o^3*l3*X0^2*X6 + 4*o^2*l1*l4*X0^2*X6 + 4*o^2*l3*l4*X0^2*X6 - 4*o*l1*X0^2*X1 - 6*o*l2*X0^2*X1 + 4*o*l3*X0^2*X1 + 4*o*l4*X0^2*X1 - 6*o^3*X0*X1^2 + o^2*l1*X0*X1^2 + 
        2*o*l1^2*X0*X1^2 + 3*o^2*l2*X0*X1^2 - o^2*l3*X0*X1^2 - 2*o*l3^2*X0*X1^2 - o^2*l4*X0*X1^2 - 2*o*l1*l4*X0*X1^2 - 2*o*l3*l4*X0*X1^2 - 9/2*o^2*l5*X0*X1^2 - 2*o*l2*l5*X0*X1^2 + 
        2*o*l3*l5*X0*X1^2 - 1/2*o^3*l3*X1^3 - 1/2*o^3*l4*X1^3 + 1/2*o^2*l4*l5*X1^3 - o^2*l1*X0*X1*X2 - o^2*l2*X0*X1*X2 + 2*o*l1*l2*X0*X1*X2 - o^2*l3*X0*X1*X2 + 2*o*l2*l3*X0*X1*X2 - 
        9/2*o^2*l6*X0*X1*X2 - 2*o*l2*l6*X0*X1*X2 + 2*o*l3*l6*X0*X1*X2 + 1/2*o^3*l1*X1^2*X2 + 1/2*o^2*l4*l6*X1^2*X2 + o^3*l2*X1*X2^2 + 6*o*l1*X0^2*X3 - 4*l1^2*X0^2*X3 + 2*o*l2*X0^2*X3 - 
        2*o*l3*X0^2*X3 + 4*l3^2*X0^2*X3 - 2*o*l4*X0^2*X3 + 4*l1*l4*X0^2*X3 + 4*l3*l4*X0^2*X3 - 1/2*o^3*X0*X1*X3 - 5/2*o^2*l1*X0*X1*X3 + 1/2*o^2*l4*X0*X1*X3 + o^4*X1^2*X3 - 1/2*o^3*l1*X1^2*X3 + 
        1/2*o^3*l4*X1^2*X3 + 3/2*o^3*l5*X1^2*X3 - 1/2*o^2*l4*l5*X1^2*X3 - 1/2*o^2*l1*X0*X2*X3 - 1/2*o^2*l2*X0*X2*X3 - 1/2*o^2*l3*X0*X2*X3 - 9/2*o^2*l6*X0*X2*X3 - 2*o*l2*l6*X0*X2*X3 + 
        2*o*l3*l6*X0*X2*X3 + o^3*l2*X1*X2*X3 + o^3*l3*X1*X2*X3 + 3/2*o^3*l6*X1*X2*X3 - 1/2*o^3*X0*X3^2 - 11/2*o^2*l1*X0*X3^2 + 2*o*l1^2*X0*X3^2 - o^2*l2*X0*X3^2 - 2*o^2*l3*X0*X3^2 - 
        2*o*l3^2*X0*X3^2 + 3/2*o^2*l4*X0*X3^2 - 2*o*l1*l4*X0*X3^2 - 2*o*l3*l4*X0*X3^2 + 9/2*o^2*l5*X0*X3^2 + 2*o*l2*l5*X0*X3^2 - 2*o*l3*l5*X0*X3^2 - 1/2*o^3*l4*X1*X3^2 - 3/2*o^3*l5*X1*X3^2 
        + 1/2*o^2*l4*l5*X1*X3^2 + 1/2*o^3*l1*X2*X3^2 + 1/2*o^2*l4*l6*X2*X3^2 - 1/2*o^4*X3^3 + 1/2*o^3*l4*X3^3 - 1/2*o^2*l4*l5*X3^3 - o^4*X0*X1*X4 - 1/2*o^3*l5*X0*X1*X4 - 
        1/2*o^3*l6*X0*X2*X4 + 1/2*o^3*l5*X0*X3*X4 + 1/2*o^4*X0*X1*X5 - o^3*l1*X0*X1*X5 - o^3*l2*X0*X1*X5 + o^3*l3*X0*X1*X5 + 2*o^3*l4*X0*X1*X5 - 1/2*o^3*l5*X0*X1*X5 - 1/2*o^3*l6*X0*X2*X5 + 
        1/2*o^4*X0*X3*X5 + 1/2*o^3*l5*X0*X3*X5 + o^3*X0^2*X6 - 4*o^2*l1*X0^2*X6 - 2*o^2*l2*X0^2*X6 + 2*o^2*l3*X0^2*X6 - 1/2*o^4*X0*X1*X7 - o*l1*X0*X1^2 + l1*l5*X0*X1^2 - l2*l5*X0*X1^2 + l3*l5*X0*X1^2 -
        l4*l5*X0*X1^2 - 1/2*o^2*l1*X1^3 - 1/2*o^2*l4*X1^3 + 1/2*o^2*l5*X1^3 + l1*l6*X0*X1*X2 - l2*l6*X0*X1*X2 + l3*l6*X0*X1*X2 - l4*l6*X0*X1*X2 - 1/2*o^2*l2*X1^2*X2 - 
        1/2*o^2*l3*X1^2*X2 + 1/2*o^2*l6*X1^2*X2 - 4*l1*X0^2*X3 - 6*l2*X0^2*X3 + 4*l3*X0^2*X3 + 4*l4*X0^2*X3 - 6*o^2*X0*X1*X3 + 4*o*l1*X0*X1*X3 + 2*l1^2*X0*X1*X3 + 5*o*l2*X0*X1*X3 - o*l3*X0*X1*X3 
        - 2*l3^2*X0*X1*X3 - 2*o*l4*X0*X1*X3 - 2*l1*l4*X0*X1*X3 - 2*l3*l4*X0*X1*X3 - 3/2*o^2*l3*X1^2*X3 + 1/2*o^2*l4*X1^2*X3 - 1/2*o^2*l5*X1^2*X3 + 2*o*l4*l5*X1^2*X3 - o*l1*X0*X2*X3 - 
        o*l2*X0*X2*X3 + 2*l1*l2*X0*X2*X3 - o*l3*X0*X2*X3 + 2*l2*l3*X0*X2*X3 + l1*l6*X0*X2*X3 - l2*l6*X0*X2*X3 + l3*l6*X0*X2*X3 - l4*l6*X0*X2*X3 + 2*o*l4*l6*X1*X2*X3 + o^2*l2*X2^2*X3 - 
        1/2*o^2*X0*X3^2 - 2*o*l1*X0*X3^2 - l1*l5*X0*X3^2 + l2*l5*X0*X3^2 - l3*l5*X0*X3^2 + l4*l5*X0*X3^2 + 2*o^3*X1*X3^2 - o^2*l1*X1*X3^2 - 1/2*o^2*l4*X1*X3^2 + o^2*l5*X1*X3^2 - 
        2*o*l4*l5*X1*X3^2 + 1/2*o^2*l2*X2*X3^2 + 1/2*o^2*l3*X2*X3^2 + o^2*l6*X2*X3^2 + 1/2*o^2*l4*X3^3 - o^2*l5*X3^3 - 1/2*o^2*l5*X0*X1*X4 - 1/2*o^2*l6*X0*X2*X4 - o^3*X0*X3*X4 +
        1/2*o^2*l5*X0*X3*X4 - 1/2*o^3*X0*X1*X5 - 1/2*o^2*l5*X0*X1*X5 - 1/2*o^2*l6*X0*X2*X5 + 1/2*o^3*X0*X3*X5 - o^2*l1*X0*X3*X5 - o^2*l2*X0*X3*X5 + o^2*l3*X0*X3*X5 + 2*o^2*l4*X0*X3*X5 + 
        1/2*o^2*l5*X0*X3*X5 + 1/2*o^4*X1*X3*X5 + 9*o^2*X0^2*X6 - 2*o*l1*X0^2*X6 + 4*l1^2*X0^2*X6 + 2*o*l2*X0^2*X6 - 2*o*l3*X0^2*X6 - 4*l3^2*X0^2*X6 - 4*l1*l4*X0^2*X6 - 4*l3*l4*X0^2*X6 - o^3*X0*X1*X6 + 
        1/2*o^3*X0*X3*X6 - 1/2*o^3*X0*X3*X7 + 2*o*X0*X1^2 + 2*l5*X0*X1^2 + 1/2*o*l4*X1^3 + 1/2*l4*l5*X1^3 + 1/2*l5^2*X1^3 + 2*l6*X0*X1*X2 - 1/2*o*l1*X1^2*X2 + 1/2*l4*l6*X1^2*X2 + 
        l5*l6*X1^2*X2 - 1/2*o*l2*X1*X2^2 + 1/2*l6^2*X1*X2^2 - l1*X0*X1*X3 - 1/2*o^2*X1^2*X3 - o*l1*X1^2*X3 - o*l4*X1^2*X3 - 3/2*o*l5*X1^2*X3 - 1/2*l4*l5*X1^2*X3 - 
        3/2*l5^2*X1^2*X3 + 2*l6*X0*X2*X3 - o*l2*X1*X2*X3 - o*l3*X1*X2*X3 - 3/2*o*l6*X1*X2*X3 - 2*l5*l6*X1*X2*X3 - 1/2*l6^2*X2^2*X3 + 3*l1*X0*X3^2 + 2*l2*X0*X3^2 - l4*X0*X3^2 - 
        2*l5*X0*X3^2 - 3/2*o*l3*X1*X3^2 + o*l4*X1*X3^2 + 3/2*o*l5*X1*X3^2 + 1/2*l4*l5*X1*X3^2 + 3/2*l5^2*X1*X3^2 - 1/2*o*l1*X2*X3^2 + 1/2*l4*l6*X2*X3^2 + l5*l6*X2*X3^2 + 
        o^2*X3^3 - 1/2*o*l1*X3^3 - 1/2*o*l4*X3^3 - 1/2*l4*l5*X3^3 - 1/2*l5^2*X3^3 + 1/2*o^2*X0*X1*X4 - 1/2*o^2*X0*X1*X5 + o*l1*X0*X1*X5 + o*l2*X0*X1*X5 - o*l3*X0*X1*X5 - 
        o*l4*X0*X1*X5 + 1/2*o^3*X1^2*X5 - 1/2*o^2*X0*X3*X5 + 1/2*o^3*X3^2*X5 + 2*l1*X0^2*X6 + 2*l2*X0^2*X6 - 2*l3*X0^2*X6 + 1/2*o^2*X0*X1*X6 - o*l1*X0*X1*X6 - 1/2*o^2*X0*X3*X6 - o*l1*X0*X3*X6 +
        1/2*o^2*X0*X1*X7 + 1/2*o^3*X1*X2*X7 - 1/2*l5*X1^3 - 1/2*l6*X1^2*X2 + 2*X0*X1*X3 + 1/2*l4*X1^2*X3 + 1/2*l5*X1^2*X3 - 1/2*l1*X1*X2*X3 - 1/2*l2*X2^2*X3 - o*X1*X3^2 -
        1/2*l1*X1*X3^2 - 1/2*l4*X1*X3^2 - l5*X1*X3^2 - 1/2*l2*X2*X3^2 - 1/2*l3*X2*X3^2 - l6*X2*X3^2 - 1/2*l3*X3^3 + l5*X3^3 + 1/2*o*X0*X3*X4 - 1/2*o*X0*X3*X5 + 
        l1*X0*X3*X5 + l2*X0*X3*X5 - l3*X0*X3*X5 - l4*X0*X3*X5 - 1/2*o*l5*X1*X3*X5 - 1/2*o*l6*X2*X3*X5 + 1/2*o*l5*X3^2*X5 - 4*X0^2*X6 + 3/2*o*X0*X1*X6 - l1*X0*X1*X6 + l5*X0*X1*X6 + 
        l6*X0*X2*X6 - l1*X0*X3*X6 - l5*X0*X3*X6 - 1/2*o^2*X0*X4*X6 - 1/2*o^2*X0*X5*X6 - l5*X0*X1*X7 - l6*X0*X2*X7 + 1/2*o*X0*X3*X7 + l5*X0*X3*X7 + 1/2*o^2*X2*X3*X7 - 1/2*X3^3 - 
        1/2*o*X1^2*X5 - 1/2*l5*X1^2*X5 - 1/2*l6*X1*X2*X5 + 1/2*l5*X1*X3*X5 - 1/2*o*X3^2*X5 + X0*X3*X6 - 1/2*o*X1*X2*X7 - 1/2*l5*X1*X2*X7 - 1/2*l6*X2^2*X7 + 
        1/2*l5*X2*X3*X7 - 1/2*X1*X3*X5 + 1/2*X0*X4*X6 + 1/2*X0*X5*X6 - 1/2*X0*X6^2 - 1/2*X2*X3*X7 + 1/2*X0*X6*X7,
    o^12*l4*X0^3 + 2*o^11*l4*X0^3 + 2*o^10*l1*X0^3 + 2*o^10*l2*X0^3 - 2*o^10*l3*X0^3 - 14*o^10*l4*X0^3 - 4*o^9*l2*l4*X0^3 + 4*o^9*l3*l4*X0^3 + 8*o^8*l1*l4^2*X0^3 + 8*o^8*l3*l4^2*X0^3 + 8*o^9*l1*X0^3 + 4*o^9*l2*X0^3 -
        4*o^9*l3*X0^3 - 24*o^9*l4*X0^3 - 12*o^8*l2*l4*X0^3 + 20*o^8*l3*l4*X0^3 + 16*o^7*l1*l4^2*X0^3 + 16*o^7*l3*l4^2*X0^3 - o^9*l4*l5*X0^2*X2 - o^11*X0^2*X3 - o^10*l4*X0^2*X3 - 20*o^8*l1*X0^3 - 16*o^8*l2*X0^3 - 
        8*o^7*l1*l2*X0^3 - 8*o^7*l2^2*X0^3 + 16*o^8*l3*X0^3 + 8*o^7*l1*l3*X0^3 + 16*o^7*l2*l3*X0^3 - 8*o^7*l3^2*X0^3 + 69*o^8*l4*X0^3 - 20*o^7*l1*l4*X0^3 + 24*o^6*l1^2*l4*X0^3 + 16*o^7*l2*l4*X0^3 + 
        16*o^6*l1*l2*l4*X0^3 - 16*o^7*l3*l4*X0^3 + 16*o^6*l2*l3*l4*X0^3 - 24*o^6*l3^2*l4*X0^3 - 48*o^6*l1*l4^2*X0^3 - 48*o^6*l3*l4^2*X0^3 - 4*o^10*X0^2*X1 - 3*o^9*l4*X0^2*X1 - o^8*l4*l5*X0^2*X2 - o^10*X0^2*X3 - 
        o^9*l4*X0^2*X3 - 76*o^7*l1*X0^3 - 8*o^6*l1^2*X0^3 - 32*o^7*l2*X0^3 - 56*o^6*l1*l2*X0^3 - 24*o^6*l2^2*X0^3 + 32*o^7*l3*X0^3 + 56*o^6*l1*l3*X0^3 + 48*o^6*l2*l3*X0^3 - 32*o^6*l3^2*X0^3 + 102*o^7*l4*X0^3 - 
        44*o^6*l1*l4*X0^3 + 80*o^5*l1^2*l4*X0^3 + 64*o^6*l2*l4*X0^3 - 144*o^6*l3*l4*X0^3 + 64*o^5*l1*l3*l4*X0^3 - 16*o^5*l3^2*l4*X0^3 - 80*o^5*l1*l4^2*X0^3 + 64*o^4*l1^2*l4^2*X0^3 - 80*o^5*l3*l4^2*X0^3 + 
        128*o^4*l1*l3*l4^2*X0^3 + 64*o^4*l3^2*l4^2*X0^3 - 2*o^8*l1*X0^2*X1 - 2*o^8*l2*X0^2*X1 - 2*o^8*l3*X0^2*X1 - o^8*l4*X0^2*X1 - 4*o^7*l1*l4*X0^2*X1 - 4*o^7*l2*l4*X0^2*X1 + 2*o^7*l3*l4*X0^2*X1 + 
        8*o^6*l1*l4^2*X0^2*X1 + 8*o^6*l3*l4^2*X0^2*X1 - 2*o^7*l1*l5*X0^2*X2 - 2*o^7*l2*l5*X0^2*X2 + 2*o^7*l3*l5*X0^2*X2 + 7*o^7*l4*l5*X0^2*X2 + 10*o^9*X0^2*X3 + 2*o^8*l1*X0^2*X3 + 6*o^8*l2*X0^2*X3 - 
        2*o^8*l3*X0^2*X3 + 9*o^8*l4*X0^2*X3 - 8*o^7*l1*l4*X0^2*X3 + 4*o^7*l2*l4*X0^2*X3 - 10*o^7*l3*l4*X0^2*X3 - 8*o^6*l1*l4^2*X0^2*X3 - 8*o^6*l3*l4^2*X0^2*X3 + 4*o^7*l4*l5*X0^2*X3 + 70*o^6*l1*X0^3 - 
        72*o^5*l1^2*X0^3 + 16*o^4*l1^3*X0^3 + 26*o^6*l2*X0^3 - 56*o^5*l1*l2*X0^3 + 16*o^4*l1^2*l2*X0^3 - 16*o^5*l2^2*X0^3 - 26*o^6*l3*X0^3 + 56*o^5*l1*l3*X0^3 - 16*o^4*l1^2*l3*X0^3 + 32*o^5*l2*l3*X0^3 - 
        16*o^5*l3^2*X0^3 - 16*o^4*l1*l3^2*X0^3 - 16*o^4*l2*l3^2*X0^3 + 16*o^4*l3^3*X0^3 - 132*o^6*l4*X0^3 + 108*o^5*l1*l4*X0^3 - 136*o^4*l1^2*l4*X0^3 + 12*o^5*l2*l4*X0^3 - 32*o^4*l1*l2*l4*X0^3 + 4*o^5*l3*l4*X0^3 - 
        64*o^4*l1*l3*l4*X0^3 - 32*o^4*l2*l3*l4*X0^3 + 72*o^4*l3^2*l4*X0^3 + 56*o^4*l1*l4^2*X0^3 + 56*o^4*l3*l4^2*X0^3 + 44*o^8*X0^2*X1 - 6*o^7*l1*X0^2*X1 + 18*o^7*l2*X0^2*X1 - 14*o^7*l3*X0^2*X1 + 31*o^7*l4*X0^2*X1 
        - 52*o^6*l1*l4*X0^2*X1 + 8*o^6*l2*l4*X0^2*X1 - 46*o^6*l3*l4*X0^2*X1 - 24*o^5*l1*l4^2*X0^2*X1 - 24*o^5*l3*l4^2*X0^2*X1 - 6*o^6*l1*l5*X0^2*X2 - 2*o^6*l2*l5*X0^2*X2 + 2*o^6*l3*l5*X0^2*X2 + o^6*l4*l5*X0^2*X2 -
        8*o^5*l1*l4*l5*X0^2*X2 - 8*o^5*l3*l4*l5*X0^2*X2 - 4*o^6*l4*l6*X0^2*X2 + 8*o^8*X0^2*X3 + 10*o^7*l1*X0^2*X3 + 10*o^7*l2*X0^2*X3 - 14*o^7*l3*X0^2*X3 + 13*o^7*l4*X0^2*X3 - 8*o^6*l1*l4*X0^2*X3 + 
        8*o^6*l2*l4*X0^2*X3 - 18*o^6*l3*l4*X0^2*X3 - 8*o^5*l1*l4^2*X0^2*X3 - 8*o^5*l3*l4^2*X0^2*X3 - 4*o^7*l5*X0^2*X3 + 12*o^6*l4*l5*X0^2*X3 - o^9*X0*X1*X3 - o^8*l4*X0*X3^2 + o^9*X0^2*X4 - 2*o^8*l4*X0^2*X5 + 
        212*o^5*l1*X0^3 - 80*o^4*l1^2*X0^3 + 64*o^3*l1^3*X0^3 + 76*o^5*l2*X0^3 + 56*o^4*l1*l2*X0^3 + 16*o^4*l2^2*X0^3 - 76*o^5*l3*X0^3 - 56*o^4*l1*l3*X0^3 - 32*o^4*l2*l3*X0^3 + 88*o^4*l3^2*X0^3 - 64*o^3*l1*l3^2*X0^3
        - 192*o^5*l4*X0^3 + 212*o^4*l1*l4*X0^3 - 224*o^3*l1^2*l4*X0^3 + 128*o^2*l1^3*l4*X0^3 - 76*o^4*l2*l4*X0^3 + 32*o^3*l1*l2*l4*X0^3 + 292*o^4*l3*l4*X0^3 - 192*o^3*l1*l3*l4*X0^3 + 128*o^2*l1^2*l3*l4*X0^3 + 
        32*o^3*l2*l3*l4*X0^3 + 32*o^3*l3^2*l4*X0^3 - 128*o^2*l1*l3^2*l4*X0^3 - 128*o^2*l3^3*l4*X0^3 + 96*o^3*l1*l4^2*X0^3 - 128*o^2*l1^2*l4^2*X0^3 + 96*o^3*l3*l4^2*X0^3 - 256*o^2*l1*l3*l4^2*X0^3 - 
        128*o^2*l3^2*l4^2*X0^3 - 8*o^7*X0^2*X1 + 56*o^6*l1*X0^2*X1 - 4*o^5*l1^2*X0^2*X1 + 28*o^6*l2*X0^2*X1 - 4*o^5*l1*l2*X0^2*X1 + 8*o^6*l3*X0^2*X1 + 4*o^5*l1*l3*X0^2*X1 + 16*o^5*l2*l3*X0^2*X1 - 
        16*o^5*l3^2*X0^2*X1 + 9*o^6*l4*X0^2*X1 + 60*o^5*l1*l4*X0^2*X1 + 8*o^4*l1^2*l4*X0^2*X1 + 28*o^5*l2*l4*X0^2*X1 + 8*o^4*l1*l2*l4*X0^2*X1 + 6*o^5*l3*l4*X0^2*X1 - 40*o^4*l1*l3*l4*X0^2*X1 + 
        8*o^4*l2*l3*l4*X0^2*X1 - 48*o^4*l3^2*l4*X0^2*X1 - 32*o^4*l1*l4^2*X0^2*X1 - 16*o^3*l1^2*l4^2*X0^2*X1 - 32*o^4*l3*l4^2*X0^2*X1 - 32*o^3*l1*l3*l4^2*X0^2*X1 - 16*o^3*l3^2*l4^2*X0^2*X1 - 4*o^6*l5*X0^2*X1 - 
        o^7*l4*X0*X1^2 + 10*o^5*l1*l5*X0^2*X2 + 2*o^5*l2*l5*X0^2*X2 - 2*o^5*l3*l5*X0^2*X2 - 14*o^5*l4*l5*X0^2*X2 + 8*o^4*l1*l4*l5*X0^2*X2 + 8*o^4*l3*l4*l5*X0^2*X2 - 8*o^5*l4*l6*X0^2*X2 + o^7*l1*X0*X1*X2 + 
        o^7*l3*X0*X1*X2 + 2*o^6*l1*l4*X0*X1*X2 + 2*o^6*l3*l4*X0*X1*X2 - 2*o^6*l4*l5*X0*X1*X2 + o^6*l1*l5*X0*X2^2 + o^6*l3*l5*X0*X2^2 + 2*o^5*l1*l4*l5*X0*X2^2 + 2*o^5*l3*l4*l5*X0*X2^2 - 
        29*o^7*X0^2*X3 - 4*o^6*l1*X0^2*X3 - 12*o^5*l1^2*X0^2*X3 - 16*o^6*l2*X0^2*X3 - 12*o^5*l1*l2*X0^2*X3 - 8*o^5*l2^2*X0^2*X3 - 20*o^6*l3*X0^2*X3 + 12*o^5*l1*l3*X0^2*X3 + 16*o^5*l3^2*X0^2*X3 - 6*o^6*l4*X0^2*X3 + 
        16*o^5*l1*l4*X0^2*X3 + 8*o^4*l1^2*l4*X0^2*X3 + 12*o^5*l2*l4*X0^2*X3 + 8*o^4*l1*l2*l4*X0^2*X3 - 14*o^5*l3*l4*X0^2*X3 + 40*o^4*l1*l3*l4*X0^2*X3 + 8*o^4*l2*l3*l4*X0^2*X3 + 32*o^4*l3^2*l4*X0^2*X3 - 
        16*o^4*l1*l4^2*X0^2*X3 + 16*o^3*l1^2*l4^2*X0^2*X3 - 16*o^4*l3*l4^2*X0^2*X3 + 32*o^3*l1*l3*l4^2*X0^2*X3 + 16*o^3*l3^2*l4^2*X0^2*X3 + 8*o^5*l1*l5*X0^2*X3 + 8*o^5*l2*l5*X0^2*X3 - 8*o^5*l3*l5*X0^2*X3 - 
        12*o^5*l4*l5*X0^2*X3 - 2*o^7*l4*X0*X1*X3 + o^6*l4*l5*X0*X1*X3 + o^7*l5*X0*X2*X3 - 2*o^8*X0*X3^2 - o^7*l4*X0*X3^2 + o^6*l4*l5*X0*X3^2 + o^8*X0^2*X5 - 2*o^7*l4*X0^2*X5 - 68*o^4*l1*X0^3 + 
        120*o^3*l1^2*X0^3 - 80*o^2*l1^3*X0^3 + 20*o^4*l2*X0^3 + 64*o^3*l1*l2*X0^3 - 16*o^2*l1^2*l2*X0^3 + 24*o^3*l2^2*X0^3 - 20*o^4*l3*X0^3 - 64*o^3*l1*l3*X0^3 + 16*o^2*l1^2*l3*X0^3 - 48*o^3*l2*l3*X0^3 + 
        8*o^3*l3^2*X0^3 + 80*o^2*l1*l3^2*X0^3 + 16*o^2*l2*l3^2*X0^3 - 16*o^2*l3^3*X0^3 + 84*o^4*l4*X0^3 - 88*o^3*l1*l4*X0^3 + 128*o^2*l1^2*l4*X0^3 - 40*o^3*l2*l4*X0^3 + 48*o^2*l1*l2*l4*X0^3 + 24*o^3*l3*l4*X0^3 + 
        64*o^2*l1*l3*l4*X0^3 + 48*o^2*l2*l3*l4*X0^3 - 64*o^2*l3^2*l4*X0^3 - 16*o^2*l1*l4^2*X0^3 - 16*o^2*l3*l4^2*X0^3 - 148*o^6*X0^2*X1 + 52*o^5*l1*X0^2*X1 - 60*o^4*l1^2*X0^2*X1 - 56*o^5*l2*X0^2*X1 - 
        4*o^4*l1*l2*X0^2*X1 - 8*o^4*l2^2*X0^2*X1 + 12*o^5*l3*X0^2*X1 + 36*o^4*l1*l3*X0^2*X1 + 16*o^4*l2*l3*X0^2*X1 + 32*o^4*l3^2*X0^2*X1 - 80*o^5*l4*X0^2*X1 + 164*o^4*l1*l4*X0^2*X1 - 40*o^3*l1^2*l4*X0^2*X1 + 
        16*o^3*l1*l2*l4*X0^2*X1 + 98*o^4*l3*l4*X0^2*X1 + 16*o^3*l2*l3*l4*X0^2*X1 + 40*o^3*l3^2*l4*X0^2*X1 + 32*o^3*l1*l4^2*X0^2*X1 + 16*o^2*l1^2*l4^2*X0^2*X1 + 32*o^3*l3*l4^2*X0^2*X1 + 32*o^2*l1*l3*l4^2*X0^2*X1 +
        16*o^2*l3^2*l4^2*X0^2*X1 - 2*o^6*l4*X0*X1^2 - 3*o^5*l1*l4*X0*X1^2 - o^5*l3*l4*X0*X1^2 + 2*o^4*l1*l5*X0^2*X2 - 8*o^3*l1^2*l5*X0^2*X2 - 2*o^4*l2*l5*X0^2*X2 + 2*o^4*l3*l5*X0^2*X2 + 8*o^3*l3^2*l5*X0^2*X2
        + 8*o^4*l4*l5*X0^2*X2 + 8*o^3*l1*l4*l5*X0^2*X2 + 8*o^3*l3*l4*l5*X0^2*X2 - 8*o^4*l1*l6*X0^2*X2 - 8*o^4*l2*l6*X0^2*X2 + 8*o^4*l3*l6*X0^2*X2 + 20*o^4*l4*l6*X0^2*X2 - o^6*l1*X0*X1*X2 + 2*o^6*l2*X0*X1*X2 - 
        o^6*l3*X0*X1*X2 - 2*o^5*l1*l4*X0*X1*X2 - 2*o^5*l3*l4*X0*X1*X2 + 4*o^6*l5*X0*X1*X2 - o^4*l1*l4*l5*X0*X1*X2 - o^4*l3*l4*l5*X0*X1*X2 - o^5*l4*l6*X0*X1*X2 - o^5*l1*l5*X0*X2^2 + 
        2*o^5*l2*l5*X0*X2^2 - o^5*l3*l5*X0*X2^2 - 2*o^4*l1*l4*l5*X0*X2^2 - 2*o^4*l3*l4*l5*X0*X2^2 - 25*o^6*X0^2*X3 + 4*o^5*l1*X0^2*X3 - 44*o^4*l1^2*X0^2*X3 - 16*o^5*l2*X0^2*X3 - 44*o^4*l1*l2*X0^2*X3 - 
        16*o^4*l2^2*X0^2*X3 + 60*o^5*l3*X0^2*X3 + 12*o^4*l1*l3*X0^2*X3 + 32*o^4*l2*l3*X0^2*X3 - 8*o^4*l3^2*X0^2*X3 - 48*o^5*l4*X0^2*X3 + 112*o^4*l1*l4*X0^2*X3 - 24*o^3*l1^2*l4*X0^2*X3 + 8*o^4*l2*l4*X0^2*X3 + 
        16*o^3*l1*l2*l4*X0^2*X3 + 54*o^4*l3*l4*X0^2*X3 - 64*o^3*l1*l3*l4*X0^2*X3 + 16*o^3*l2*l3*l4*X0^2*X3 - 40*o^3*l3^2*l4*X0^2*X3 - 16*o^2*l1^2*l4^2*X0^2*X3 - 32*o^2*l1*l3*l4^2*X0^2*X3 - 
        16*o^2*l3^2*l4^2*X0^2*X3 + 36*o^5*l5*X0^2*X3 + 40*o^4*l1*l5*X0^2*X3 + 40*o^4*l2*l5*X0^2*X3 - 40*o^4*l3*l5*X0^2*X3 - 52*o^4*l4*l5*X0^2*X3 + 5*o^7*X0*X1*X3 + o^6*l1*X0*X1*X3 + 4*o^6*l2*X0*X1*X3 - 
        5*o^6*l3*X0*X1*X3 - 6*o^6*l4*X0*X1*X3 - 11*o^5*l1*l4*X0*X1*X3 - 11*o^5*l3*l4*X0*X1*X3 + o^6*l1*X0*X2*X3 + o^6*l3*X0*X2*X3 + 2*o^5*l1*l4*X0*X2*X3 + 2*o^5*l3*l4*X0*X2*X3 + 2*o^6*l5*X0*X2*X3
        - o^5*l1*l5*X0*X2*X3 - o^5*l3*l5*X0*X2*X3 - 3*o^4*l1*l4*l5*X0*X2*X3 - 3*o^4*l3*l4*l5*X0*X2*X3 + o^6*l6*X0*X2*X3 - o^5*l4*l6*X0*X2*X3 - 2*o^7*X0*X3^2 + 2*o^6*l1*X0*X3^2 + 6*o^6*l4*X0*X3^2 
        + 2*o^5*l1*l4*X0*X3^2 + 4*o^5*l2*l4*X0*X3^2 - 4*o^5*l3*l4*X0*X3^2 - 8*o^4*l1*l4^2*X0*X3^2 - 8*o^4*l3*l4^2*X0*X3^2 - 2*o^6*l5*X0*X3^2 - 10*o^7*X0^2*X4 + o^6*l1*X0^2*X4 - 6*o^6*l2*X0^2*X4 + 
        7*o^6*l3*X0^2*X4 + 12*o^5*l1*l4*X0^2*X4 - 4*o^5*l2*l4*X0^2*X4 + 16*o^5*l3*l4*X0^2*X4 + 8*o^4*l1*l4^2*X0^2*X4 + 8*o^4*l3*l4^2*X0^2*X4 + o^7*X0^2*X5 - 4*o^6*l1*X0^2*X5 - 2*o^6*l2*X0^2*X5 + 2*o^6*l3*X0^2*X5 + 
        16*o^6*l4*X0^2*X5 + 4*o^5*l2*l4*X0^2*X5 - 4*o^5*l3*l4*X0^2*X5 - 8*o^4*l1*l4^2*X0^2*X5 - 8*o^4*l3*l4^2*X0^2*X5 - o^6*l4*X0^2*X6 + o^6*l4*X0^2*X7 - 208*o^3*l1*X0^3 + 168*o^2*l1^2*X0^3 - 96*o*l1^3*X0^3 + 
        64*l1^4*X0^3 - 32*o^3*l2*X0^3 - 32*o^2*l1*l2*X0^3 + 32*o*l1^2*l2*X0^3 + 8*o^2*l2^2*X0^3 + 32*o^3*l3*X0^3 + 32*o^2*l1*l3*X0^3 - 32*o*l1^2*l3*X0^3 - 16*o^2*l2*l3*X0^3 - 136*o^2*l3^2*X0^3 + 96*o*l1*l3^2*X0^3 - 
        128*l1^2*l3^2*X0^3 - 32*o*l2*l3^2*X0^3 + 32*o*l3^3*X0^3 + 64*l3^4*X0^3 + 136*o^3*l4*X0^3 - 216*o^2*l1*l4*X0^3 + 128*o*l1^2*l4*X0^3 - 128*l1^3*l4*X0^3 + 24*o^2*l2*l4*X0^3 - 32*o*l1*l2*l4*X0^3 - 
        232*o^2*l3*l4*X0^3 + 128*o*l1*l3*l4*X0^3 - 128*l1^2*l3*l4*X0^3 - 32*o*l2*l3*l4*X0^3 + 128*l1*l3^2*l4*X0^3 + 128*l3^3*l4*X0^3 - 32*o*l1*l4^2*X0^3 + 64*l1^2*l4^2*X0^3 - 32*o*l3*l4^2*X0^3 + 128*l1*l3*l4^2*X0^3
        + 64*l3^2*l4^2*X0^3 + 16*o^5*X0^2*X1 - 130*o^4*l1*X0^2*X1 + 20*o^3*l1^2*X0^2*X1 - 62*o^4*l2*X0^2*X1 - 28*o^3*l1*l2*X0^2*X1 - 16*o^3*l2^2*X0^2*X1 - 2*o^4*l3*X0^2*X1 + 12*o^3*l1*l3*X0^2*X1 - 
        32*o^2*l1^2*l3*X0^2*X1 + 32*o^2*l3^3*X0^2*X1 - 40*o^4*l4*X0^2*X1 - 52*o^3*l1*l4*X0^2*X1 - 32*o^2*l1^2*l4*X0^2*X1 - 16*o*l1^3*l4*X0^2*X1 - 28*o^3*l2*l4*X0^2*X1 - 28*o^3*l3*l4*X0^2*X1 + 
        24*o^2*l1*l3*l4*X0^2*X1 - 16*o*l1^2*l3*l4*X0^2*X1 + 56*o^2*l3^2*l4*X0^2*X1 + 16*o*l1*l3^2*l4*X0^2*X1 + 16*o*l3^3*l4*X0^2*X1 + 24*o^2*l1*l4^2*X0^2*X1 + 16*o*l1^2*l4^2*X0^2*X1 + 24*o^2*l3*l4^2*X0^2*X1 + 
        32*o*l1*l3*l4^2*X0^2*X1 + 16*o*l3^2*l4^2*X0^2*X1 + 36*o^4*l5*X0^2*X1 + 16*o^3*l2*l5*X0^2*X1 - 16*o^3*l3*l5*X0^2*X1 - 32*o^2*l1*l4*l5*X0^2*X1 - 32*o^2*l3*l4*l5*X0^2*X1 - 4*o^6*X0*X1^2 + 
        12*o^5*l1*X0*X1^2 - 2*o^5*l2*X0*X1^2 - 2*o^5*l4*X0*X1^2 + 4*o^4*l1*l4*X0*X1^2 - 24*o^3*l1*l5*X0^2*X2 + 8*o^2*l1^2*l5*X0^2*X2 - 8*o^3*l2*l5*X0^2*X2 + 8*o^3*l3*l5*X0^2*X2 - 8*o^2*l3^2*l5*X0^2*X2 + 
        20*o^3*l4*l5*X0^2*X2 - 24*o^2*l1*l4*l5*X0^2*X2 - 24*o^2*l3*l4*l5*X0^2*X2 - 32*o^3*l1*l6*X0^2*X2 - 16*o^3*l2*l6*X0^2*X2 + 16*o^3*l3*l6*X0^2*X2 + 32*o^3*l4*l6*X0^2*X2 - 32*o^2*l1*l4*l6*X0^2*X2 - 
        32*o^2*l3*l4*l6*X0^2*X2 - 3*o^5*l1*X0*X1*X2 + 2*o^4*l1^2*X0*X1*X2 + 4*o^5*l2*X0*X1*X2 - 3*o^5*l3*X0*X1*X2 - 2*o^4*l3^2*X0*X1*X2 - 6*o^4*l1*l4*X0*X1*X2 - 6*o^4*l3*l4*X0*X1*X2 + 
        4*o^5*l5*X0*X1*X2 + 4*o^4*l1*l5*X0*X1*X2 - 2*o^4*l2*l5*X0*X1*X2 + 4*o^4*l3*l5*X0*X1*X2 + 6*o^4*l4*l5*X0*X1*X2 + 2*o^3*l1*l4*l5*X0*X1*X2 + 2*o^3*l3*l4*l5*X0*X1*X2 + o^5*l6*X0*X1*X2 + 
        o^4*l4*l6*X0*X1*X2 - 3*o^4*l1*l5*X0*X2^2 + 2*o^3*l1^2*l5*X0*X2^2 + 4*o^4*l2*l5*X0*X2^2 - 3*o^4*l3*l5*X0*X2^2 - 2*o^3*l3^2*l5*X0*X2^2 - 6*o^3*l1*l4*l5*X0*X2^2 - 6*o^3*l3*l4*l5*X0*X2^2 + 
        o^6*l2*X1*X2^2 + o^5*l2*l5*X2^3 + 28*o^5*X0^2*X3 + 58*o^4*l1*X0^2*X3 - 28*o^3*l1^2*X0^2*X3 + 16*o^2*l1^3*X0^2*X3 + 42*o^4*l2*X0^2*X3 - 20*o^3*l1*l2*X0^2*X3 + 16*o^2*l1^2*l2*X0^2*X3 + 
        22*o^4*l3*X0^2*X3 + 36*o^3*l1*l3*X0^2*X3 + 16*o^2*l1^2*l3*X0^2*X3 + 32*o^3*l2*l3*X0^2*X3 - 40*o^3*l3^2*X0^2*X3 - 16*o^2*l1*l3^2*X0^2*X3 - 16*o^2*l2*l3^2*X0^2*X3 - 16*o^2*l3^3*X0^2*X3 - 58*o^4*l4*X0^2*X3 + 
        60*o^3*l1*l4*X0^2*X3 - 80*o^2*l1^2*l4*X0^2*X3 + 16*o*l1^3*l4*X0^2*X3 - 20*o^3*l2*l4*X0^2*X3 + 52*o^3*l3*l4*X0^2*X3 - 88*o^2*l1*l3*l4*X0^2*X3 + 16*o*l1^2*l3*l4*X0^2*X3 - 8*o^2*l3^2*l4*X0^2*X3 - 
        16*o*l1*l3^2*l4*X0^2*X3 - 16*o*l3^3*l4*X0^2*X3 + 40*o^2*l1*l4^2*X0^2*X3 - 16*o*l1^2*l4^2*X0^2*X3 + 40*o^2*l3*l4^2*X0^2*X3 - 32*o*l1*l3*l4^2*X0^2*X3 - 16*o*l3^2*l4^2*X0^2*X3 - 8*o^4*l5*X0^2*X3 + 
        56*o^3*l1*l5*X0^2*X3 + 40*o^3*l2*l5*X0^2*X3 - 40*o^3*l3*l5*X0^2*X3 - 24*o^3*l4*l5*X0^2*X3 + 32*o^2*l1*l4*l5*X0^2*X3 + 32*o^2*l3*l4*l5*X0^2*X3 - 8*o^6*X0*X1*X3 + 21*o^5*l1*X0*X1*X3 + 2*o^5*l2*X0*X1*X3
        - 7*o^5*l3*X0*X1*X3 + 8*o^5*l4*X0*X1*X3 + 5*o^4*l1*l4*X0*X1*X3 + 8*o^4*l2*l4*X0*X1*X3 - 11*o^4*l3*l4*X0*X1*X3 - 16*o^3*l1*l4^2*X0*X1*X3 - 16*o^3*l3*l4^2*X0*X1*X3 - 2*o^5*l5*X0*X1*X3 + 
        2*o^4*l1*l5*X0*X1*X3 + 4*o^4*l2*l5*X0*X1*X3 - 4*o^4*l3*l5*X0*X1*X3 - 12*o^4*l4*l5*X0*X1*X3 - 4*o^3*l1*l4*l5*X0*X1*X3 - 4*o^3*l3*l4*l5*X0*X1*X3 - o^6*l4*X1^2*X3 - o^5*l1*X0*X2*X3 + 
        2*o^5*l2*X0*X2*X3 - o^5*l3*X0*X2*X3 - 2*o^4*l1*l4*X0*X2*X3 - 2*o^4*l3*l4*X0*X2*X3 - o^4*l1*l5*X0*X2*X3 - 4*o^4*l2*l5*X0*X2*X3 - o^4*l3*l5*X0*X2*X3 + 4*o^4*l4*l5*X0*X2*X3 - 
        2*o^3*l1*l4*l5*X0*X2*X3 - 2*o^3*l3*l4*l5*X0*X2*X3 + o^5*l6*X0*X2*X3 + o^4*l4*l6*X0*X2*X3 - o^5*l4*l5*X1*X2*X3 + 10*o^6*X0*X3^2 + 5*o^5*l1*X0*X3^2 + 6*o^5*l2*X0*X3^2 - 3*o^5*l3*X0*X3^2 
        - 8*o^5*l4*X0*X3^2 + 3*o^4*l1*l4*X0*X3^2 + 4*o^4*l2*l4*X0*X3^2 - 13*o^4*l3*l4*X0*X3^2 - 2*o^5*l5*X0*X3^2 + 2*o^4*l1*l5*X0*X3^2 + 4*o^4*l2*l5*X0*X3^2 - 4*o^4*l3*l5*X0*X3^2 - 
        12*o^4*l4*l5*X0*X3^2 - 4*o^3*l1*l4*l5*X0*X3^2 - 4*o^3*l3*l4*l5*X0*X3^2 + 2*o^6*X0^2*X4 - 12*o^5*l1*X0^2*X4 + 2*o^5*l2*X0^2*X4 + 4*o^5*l3*X0^2*X4 - 12*o^4*l1*l4*X0^2*X4 - 4*o^4*l2*l4*X0^2*X4 + 
        o^6*l4*X0*X1*X4 + o^5*l4*l5*X0*X2*X4 - 9*o^6*X0^2*X5 - 8*o^5*l1*X0^2*X5 - 8*o^5*l2*X0^2*X5 + 8*o^5*l3*X0^2*X5 + 8*o^5*l4*X0^2*X5 + 8*o^4*l1*l4*X0^2*X5 + 4*o^4*l2*l4*X0^2*X5 - 4*o^4*l3*l4*X0^2*X5 + 
        o^5*l4*l5*X0*X2*X5 + 2*o^7*X0*X3*X5 + o^6*l4*X0*X3*X5 - 2*o^6*X0^2*X6 - 2*o^5*l4*X0^2*X6 + 2*o^5*l4*X0^2*X7 + 16*o^2*l1*X0^3 - 32*o*l1^2*X0^3 + 32*l1^3*X0^3 - 16*o^2*l2*X0^3 - 32*o*l1*l2*X0^3 + 
        32*l1^2*l2*X0^3 + 16*o^2*l3*X0^3 + 32*o*l1*l3*X0^3 - 32*l1^2*l3*X0^3 - 32*l1*l3^2*X0^3 - 32*l2*l3^2*X0^3 + 32*l3^3*X0^3 - 16*o^2*l4*X0^3 + 16*o*l1*l4*X0^3 - 32*l1^2*l4*X0^3 + 16*o*l2*l4*X0^3 - 
        32*l1*l2*l4*X0^3 - 16*o*l3*l4*X0^3 - 32*l2*l3*l4*X0^3 + 32*l3^2*l4*X0^3 + 212*o^4*X0^2*X1 - 78*o^3*l1*X0^2*X1 + 92*o^2*l1^2*X0^2*X1 - 32*o*l1^3*X0^2*X1 + 86*o^3*l2*X0^2*X1 - 44*o^2*l1*l2*X0^2*X1 + 
        16*o*l1^2*l2*X0^2*X1 - 14*o^3*l3*X0^2*X1 + 12*o^2*l1*l3*X0^2*X1 + 16*o*l1^2*l3*X0^2*X1 - 80*o^2*l3^2*X0^2*X1 + 32*o*l1*l3^2*X0^2*X1 - 16*o*l2*l3^2*X0^2*X1 - 16*o*l3^3*X0^2*X1 + 48*o^3*l4*X0^2*X1 - 
        104*o^2*l1*l4*X0^2*X1 + 24*o*l1^2*l4*X0^2*X1 + 16*l1^3*l4*X0^2*X1 - 8*o^2*l2*l4*X0^2*X1 - 16*o*l1*l2*l4*X0^2*X1 - 68*o^2*l3*l4*X0^2*X1 + 16*l1^2*l3*l4*X0^2*X1 - 16*o*l2*l3*l4*X0^2*X1 - 24*o*l3^2*l4*X0^2*X1
        - 16*l1*l3^2*l4*X0^2*X1 - 16*l3^3*l4*X0^2*X1 - 8*o*l1*l4^2*X0^2*X1 - 16*l1^2*l4^2*X0^2*X1 - 8*o*l3*l4^2*X0^2*X1 - 32*l1*l3*l4^2*X0^2*X1 - 16*l3^2*l4^2*X0^2*X1 - 8*o^3*l5*X0^2*X1 + 32*o^2*l1*l5*X0^2*X1 + 
        16*o^2*l2*l5*X0^2*X1 - 16*o^2*l3*l5*X0^2*X1 - 4*o^5*X0*X1^2 + 8*o^4*l1*X0*X1^2 - 2*o^3*l1^2*X0*X1^2 + 2*o^4*l2*X0*X1^2 - 2*o^3*l1*l2*X0*X1^2 - 8*o^4*l3*X0*X1^2 + 8*o^3*l1*l3*X0*X1^2 - 
        2*o^3*l2*l3*X0*X1^2 + 2*o^3*l3^2*X0*X1^2 + 5*o^4*l4*X0*X1^2 + 11*o^3*l1*l4*X0*X1^2 + 4*o^2*l1^2*l4*X0*X1^2 + 4*o^3*l2*l4*X0*X1^2 - 5*o^3*l3*l4*X0*X1^2 + 4*o^2*l1*l3*l4*X0*X1^2 - 
        8*o^2*l1*l4^2*X0*X1^2 - 8*o^2*l3*l4^2*X0*X1^2 - o^5*l4*X1^3 + 4*o^2*l1*l5*X0^2*X2 - 4*o^2*l2*l5*X0^2*X2 + 4*o^2*l3*l5*X0^2*X2 - 4*o^2*l4*l5*X0^2*X2 + 8*o^2*l1*l6*X0^2*X2 - 8*o^2*l2*l6*X0^2*X2 + 
        8*o^2*l3*l6*X0^2*X2 - 8*o^2*l4*l6*X0^2*X2 + o^4*l1*X0*X1*X2 - 2*o^3*l1^2*X0*X1*X2 - 4*o^3*l1*l2*X0*X1*X2 + o^4*l3*X0*X1*X2 - 4*o^3*l2*l3*X0*X1*X2 + 2*o^3*l3^2*X0*X1*X2 + 2*o^3*l1*l4*X0*X1*X2 
        + 2*o^3*l3*l4*X0*X1*X2 - 8*o^4*l5*X0*X1*X2 + 2*o^3*l1*l5*X0*X1*X2 - 2*o^2*l1^2*l5*X0*X1*X2 - 2*o^2*l1*l2*l5*X0*X1*X2 - 2*o^3*l3*l5*X0*X1*X2 - 2*o^2*l2*l3*l5*X0*X1*X2 + 
        2*o^2*l3^2*l5*X0*X1*X2 + 4*o^3*l4*l5*X0*X1*X2 + o^2*l1*l4*l5*X0*X1*X2 + o^2*l3*l4*l5*X0*X1*X2 + o^4*l6*X0*X1*X2 - 2*o^3*l1*l6*X0*X1*X2 - 4*o^3*l2*l6*X0*X1*X2 + 4*o^3*l3*l6*X0*X1*X2 + 
        11*o^3*l4*l6*X0*X1*X2 + 4*o^2*l1*l4*l6*X0*X1*X2 + 4*o^2*l3*l4*l6*X0*X1*X2 - o^5*l3*X1^2*X2 - o^4*l1*l4*X1^2*X2 - o^4*l3*l4*X1^2*X2 - o^4*l4*l5*X1^2*X2 + o^3*l1*l5*X0*X2^2 - 
        2*o^2*l1^2*l5*X0*X2^2 - 4*o^2*l1*l2*l5*X0*X2^2 + o^3*l3*l5*X0*X2^2 - 4*o^2*l2*l3*l5*X0*X2^2 + 2*o^2*l3^2*l5*X0*X2^2 + 2*o^2*l1*l4*l5*X0*X2^2 + 2*o^2*l3*l4*l5*X0*X2^2 - o^4*l3*l5*X1*X2^2
        - o^3*l1*l4*l5*X1*X2^2 - o^3*l3*l4*l5*X1*X2^2 + 26*o^4*X0^2*X3 - 14*o^3*l1*X0^2*X3 + 84*o^2*l1^2*X0^2*X3 + 38*o^3*l2*X0^2*X3 + 28*o^2*l1*l2*X0^2*X3 + 16*o*l1^2*l2*X0^2*X3 + 16*o^2*l2^2*X0^2*X3 - 
        110*o^3*l3*X0^2*X3 + 4*o^2*l1*l3*X0^2*X3 - 48*o*l1^2*l3*X0^2*X3 - 32*o^2*l2*l3*X0^2*X3 - 16*o^2*l3^2*X0^2*X3 - 16*o*l2*l3^2*X0^2*X3 + 48*o*l3^3*X0^2*X3 + 24*o^3*l4*X0^2*X3 - 120*o^2*l1*l4*X0^2*X3 + 
        8*o*l1^2*l4*X0^2*X3 - 16*l1^3*l4*X0^2*X3 - 24*o^2*l2*l4*X0^2*X3 - 16*o*l1*l2*l4*X0^2*X3 - 60*o^2*l3*l4*X0^2*X3 + 64*o*l1*l3*l4*X0^2*X3 - 16*l1^2*l3*l4*X0^2*X3 - 16*o*l2*l3*l4*X0^2*X3 + 56*o*l3^2*l4*X0^2*X3
        + 16*l1*l3^2*l4*X0^2*X3 + 16*l3^3*l4*X0^2*X3 + 8*o*l1*l4^2*X0^2*X3 + 16*l1^2*l4^2*X0^2*X3 + 8*o*l3*l4^2*X0^2*X3 + 32*l1*l3*l4^2*X0^2*X3 + 16*l3^2*l4^2*X0^2*X3 - 72*o^3*l5*X0^2*X3 - 24*o^2*l1*l5*X0^2*X3 - 
        8*o^2*l2*l5*X0^2*X3 + 8*o^2*l3*l5*X0^2*X3 + 24*o^2*l4*l5*X0^2*X3 - 19*o^5*X0*X1*X3 + 19*o^4*l1*X0*X1*X3 - 14*o^3*l1^2*X0*X1*X3 - 6*o^4*l2*X0*X1*X3 - 2*o^3*l1*l2*X0*X1*X3 + 11*o^4*l3*X0*X1*X3 + 
        4*o^3*l1*l3*X0*X1*X3 + 2*o^3*l2*l3*X0*X1*X3 + 10*o^3*l3^2*X0*X1*X3 - 8*o^4*l4*X0*X1*X3 + 61*o^3*l1*l4*X0*X1*X3 + 8*o^3*l2*l4*X0*X1*X3 + 17*o^3*l3*l4*X0*X1*X3 - 13*o^4*l5*X0*X1*X3 + 
        12*o^3*l1*l5*X0*X1*X3 + 8*o^3*l2*l5*X0*X1*X3 - 8*o^3*l3*l5*X0*X1*X3 - 22*o^3*l4*l5*X0*X1*X3 + 4*o^2*l1*l4*l5*X0*X1*X3 + 4*o^2*l3*l4*l5*X0*X1*X3 - 3*o^4*l1*X0*X2*X3 + 2*o^3*l1^2*X0*X2*X3 + 
        4*o^4*l2*X0*X2*X3 - 3*o^4*l3*X0*X2*X3 - 2*o^3*l3^2*X0*X2*X3 - 6*o^3*l1*l4*X0*X2*X3 - 6*o^3*l3*l4*X0*X2*X3 - 2*o^4*l5*X0*X2*X3 - o^3*l1*l5*X0*X2*X3 - 2*o^2*l1^2*l5*X0*X2*X3 - 
        4*o^3*l2*l5*X0*X2*X3 + 2*o^2*l1*l2*l5*X0*X2*X3 + 7*o^3*l3*l5*X0*X2*X3 + 2*o^2*l2*l3*l5*X0*X2*X3 + 2*o^2*l3^2*l5*X0*X2*X3 + 6*o^3*l4*l5*X0*X2*X3 + 7*o^2*l1*l4*l5*X0*X2*X3 + 
        7*o^2*l3*l4*l5*X0*X2*X3 - 8*o^4*l6*X0*X2*X3 - 2*o^3*l1*l6*X0*X2*X3 - 8*o^3*l2*l6*X0*X2*X3 + 8*o^3*l3*l6*X0*X2*X3 + 11*o^3*l4*l6*X0*X2*X3 + 12*o^2*l1*l4*l6*X0*X2*X3 + 
        12*o^2*l3*l4*l6*X0*X2*X3 - o^5*l1*X1*X2*X3 + 3*o^5*l2*X1*X2*X3 - o^4*l1*l4*X1*X2*X3 - o^4*l3*l4*X1*X2*X3 + o^5*l5*X1*X2*X3 + o^5*l2*X2^2*X3 - o^4*l1*l5*X2^2*X3 + 
        3*o^4*l2*l5*X2^2*X3 - o^3*l1*l4*l5*X2^2*X3 - o^3*l3*l4*l5*X2^2*X3 + 13*o^4*l1*X0*X3^2 - 4*o^3*l1^2*X0*X3^2 + 6*o^4*l2*X0*X3^2 - 4*o^3*l1*l2*X0*X3^2 - 7*o^4*l3*X0*X3^2 - 
        4*o^3*l1*l3*X0*X3^2 - 22*o^4*l4*X0*X3^2 + 12*o^3*l1*l4*X0*X3^2 - 12*o^2*l1^2*l4*X0*X3^2 - 4*o^3*l2*l4*X0*X3^2 + 4*o^3*l3*l4*X0*X3^2 - 4*o^2*l1*l3*l4*X0*X3^2 + 8*o^2*l3^2*l4*X0*X3^2 + 
        8*o^2*l1*l4^2*X0*X3^2 + 8*o^2*l3*l4^2*X0*X3^2 + 5*o^4*l5*X0*X3^2 + 12*o^3*l1*l5*X0*X3^2 + 16*o^3*l2*l5*X0*X3^2 - 16*o^3*l3*l5*X0*X3^2 - 22*o^3*l4*l5*X0*X3^2 - 12*o^2*l1*l4*l5*X0*X3^2 - 
        12*o^2*l3*l4*l5*X0*X3^2 - o^6*X1*X3^2 - 2*o^5*l4*X1*X3^2 - o^5*l5*X1*X3^2 - 2*o^4*l4*l5*X1*X3^2 - o^5*l4*X3^3 + 27*o^5*X0^2*X4 - 11*o^4*l1*X0^2*X4 + 12*o^3*l1^2*X0^2*X4 + 
        34*o^4*l2*X0^2*X4 - 8*o^3*l1*l2*X0^2*X4 - 25*o^4*l3*X0^2*X4 + 8*o^3*l1*l3*X0^2*X4 - 12*o^3*l3^2*X0^2*X4 - 32*o^3*l1*l4*X0^2*X4 + 24*o^2*l1^2*l4*X0^2*X4 + 8*o^3*l2*l4*X0^2*X4 - 36*o^3*l3*l4*X0^2*X4 + 
        16*o^2*l1*l3*l4*X0^2*X4 - 8*o^2*l3^2*l4*X0^2*X4 - 16*o^2*l1*l4^2*X0^2*X4 - 16*o^2*l3*l4^2*X0^2*X4 - o^5*l4*X0*X1*X4 - o^5*l1*X0*X2*X4 - o^5*l2*X0*X2*X4 - o^5*l3*X0*X2*X4 - o^5*l5*X0*X2*X4 - 
        o^4*l4*l5*X0*X2*X4 + o^6*X0*X3*X4 + o^5*l4*X0*X3*X4 + o^4*l4*l5*X0*X3*X4 - 7*o^5*X0^2*X5 + 14*o^4*l1*X0^2*X5 - 8*o^4*l2*X0^2*X5 + 8*o^3*l1*l2*X0^2*X5 + 8*o^4*l3*X0^2*X5 - 8*o^3*l1*l3*X0^2*X5 - 
        34*o^4*l4*X0^2*X5 + 12*o^3*l1*l4*X0^2*X5 - 24*o^2*l1^2*l4*X0^2*X5 - 8*o^3*l2*l4*X0^2*X5 + 16*o^3*l3*l4*X0^2*X5 - 16*o^2*l1*l3*l4*X0^2*X5 + 8*o^2*l3^2*l4*X0^2*X5 + 16*o^2*l1*l4^2*X0^2*X5 + 
        16*o^2*l3*l4^2*X0^2*X5 + 5*o^6*X0*X1*X5 + 3*o^5*l4*X0*X1*X5 + o^4*l4*l5*X0*X2*X5 + o^6*X0*X3*X5 + o^5*l4*X0*X3*X5 + o^4*l4*l5*X0*X3*X5 - 2*o^4*l1*X0^2*X6 - 2*o^4*l2*X0^2*X6 + 2*o^4*l3*X0^2*X6 + 
        5*o^4*l4*X0^2*X6 + 2*o^4*l1*X0^2*X7 + 2*o^4*l2*X0^2*X7 - 2*o^4*l3*X0^2*X7 - 5*o^4*l4*X0^2*X7 + o^6*X0*X2*X7 + 64*o*l1*X0^3 - 64*l1^2*X0^3 + 64*l3^2*X0^3 - 32*o*l4*X0^3 + 64*l1*l4*X0^3 + 64*l3*l4*X0^3 - 
        8*o^3*X0^2*X1 + 108*o^2*l1*X0^2*X1 - 8*o*l1^2*X0^2*X1 + 84*o^2*l2*X0^2*X1 + 16*l1^2*l2*X0^2*X1 + 16*o*l2^2*X0^2*X1 - 52*o^2*l3*X0^2*X1 + 16*o*l1*l3*X0^2*X1 - 16*l1^2*l3*X0^2*X1 - 16*o*l2*l3*X0^2*X1 + 
        8*o*l3^2*X0^2*X1 - 16*l2*l3^2*X0^2*X1 + 16*l3^3*X0^2*X1 + 20*o^2*l4*X0^2*X1 + 20*o*l1*l4*X0^2*X1 + 8*l1^2*l4*X0^2*X1 + 4*o*l2*l4*X0^2*X1 - 8*l1*l2*l4*X0^2*X1 + 20*o*l3*l4*X0^2*X1 + 16*l1*l3*l4*X0^2*X1 - 
        8*l2*l3*l4*X0^2*X1 + 8*l3^2*l4*X0^2*X1 - 72*o^2*l5*X0^2*X1 + 16*o*l1*l5*X0^2*X1 - 32*l1^2*l5*X0^2*X1 - 16*o*l2*l5*X0^2*X1 + 16*o*l3*l5*X0^2*X1 + 32*l3^2*l5*X0^2*X1 + 32*l1*l4*l5*X0^2*X1 + 
        32*l3*l4*l5*X0^2*X1 + 8*o^4*X0*X1^2 - 24*o^3*l1*X0*X1^2 + 4*o^2*l1^2*X0*X1^2 + 8*o^3*l2*X0*X1^2 - 4*o^2*l1*l2*X0*X1^2 - 4*o^3*l3*X0*X1^2 + 4*o^2*l1*l3*X0*X1^2 - 3*o^3*l4*X0*X1^2 + 
        12*o^2*l1*l4*X0*X1^2 + 4*o^2*l2*l4*X0*X1^2 - 4*o^2*l3*l4*X0*X1^2 - 4*o^3*l5*X0*X1^2 + 16*o*l1*l5*X0^2*X2 - 16*l1^2*l5*X0^2*X2 + 16*l3^2*l5*X0^2*X2 - 8*o*l4*l5*X0^2*X2 + 16*l1*l4*l5*X0^2*X2 + 
        16*l3*l4*l5*X0^2*X2 + 32*o*l1*l6*X0^2*X2 - 32*l1^2*l6*X0^2*X2 + 32*l3^2*l6*X0^2*X2 - 16*o*l4*l6*X0^2*X2 + 32*l1*l4*l6*X0^2*X2 + 32*l3*l4*l6*X0^2*X2 + 2*o^3*l1*X0*X1*X2 - 4*o^2*l1^2*X0*X1*X2 - 
        4*o^3*l2*X0*X1*X2 + 2*o^3*l3*X0*X1*X2 + 4*o^2*l3^2*X0*X1*X2 + 4*o^2*l1*l4*X0*X1*X2 + 4*o^2*l3*l4*X0*X1*X2 - 8*o^3*l5*X0*X1*X2 - 6*o^2*l1*l5*X0*X1*X2 + 2*o^2*l2*l5*X0*X1*X2 - 
        2*o^2*l3*l5*X0*X1*X2 - 2*o*l1*l4*l5*X0*X1*X2 - 2*o*l3*l4*l5*X0*X1*X2 - o^3*l6*X0*X1*X2 - 10*o^2*l1*l6*X0*X1*X2 - 8*o^2*l2*l6*X0*X1*X2 + 8*o^2*l3*l6*X0*X1*X2 + 11*o^2*l4*l6*X0*X1*X2 - 
        o^4*l1*X1^2*X2 + 4*o^4*l2*X1^2*X2 - o^3*l1*l4*X1^2*X2 - o^3*l3*l4*X1^2*X2 + 2*o^2*l1*l5*X0*X2^2 - 4*o*l1^2*l5*X0*X2^2 - 4*o^2*l2*l5*X0*X2^2 + 2*o^2*l3*l5*X0*X2^2 + 
        4*o*l3^2*l5*X0*X2^2 + 4*o*l1*l4*l5*X0*X2^2 + 4*o*l3*l4*l5*X0*X2^2 - 2*o^4*l2*X1*X2^2 + 2*o^3*l1*l2*X1*X2^2 + 2*o^3*l2*l3*X1*X2^2 - o^3*l1*l5*X1*X2^2 + 4*o^3*l2*l5*X1*X2^2 - 
        o^2*l1*l4*l5*X1*X2^2 - o^2*l3*l4*l5*X1*X2^2 - 2*o^3*l2*l5*X2^3 + 2*o^2*l1*l2*l5*X2^3 + 2*o^2*l2*l3*l5*X2^3 - 8*o^3*X0^2*X3 - 88*o^2*l1*X0^2*X3 + 48*o*l1^2*X0^2*X3 - 48*l1^3*X0^2*X3
        - 16*o^2*l2*X0^2*X3 + 8*o*l2^2*X0^2*X3 - 16*o^2*l3*X0^2*X3 - 16*o*l1*l3*X0^2*X3 - 32*o*l2*l3*X0^2*X3 + 16*o*l3^2*X0^2*X3 + 48*l1*l3^2*X0^2*X3 + 60*o^2*l4*X0^2*X3 - 44*o*l1*l4*X0^2*X3 + 56*l1^2*l4*X0^2*X3 + 
        4*o*l2*l4*X0^2*X3 - 8*l1*l2*l4*X0^2*X3 - 28*o*l3*l4*X0^2*X3 + 48*l1*l3*l4*X0^2*X3 - 8*l2*l3*l4*X0^2*X3 - 8*l3^2*l4*X0^2*X3 - 16*l1*l4^2*X0^2*X3 - 16*l3*l4^2*X0^2*X3 - 48*o*l1*l5*X0^2*X3 + 32*l1^2*l5*X0^2*X3
        - 16*o*l2*l5*X0^2*X3 + 16*o*l3*l5*X0^2*X3 - 32*l3^2*l5*X0^2*X3 + 16*o*l4*l5*X0^2*X3 - 32*l1*l4*l5*X0^2*X3 - 32*l3*l4*l5*X0^2*X3 + 12*o^4*X0*X1*X3 - 31*o^3*l1*X0*X1*X3 - 6*o^2*l1^2*X0*X1*X3 + 
        6*o^3*l2*X0*X1*X3 - 14*o^2*l1*l2*X0*X1*X3 - 3*o^3*l3*X0*X1*X3 + 12*o^2*l1*l3*X0*X1*X3 - 2*o^2*l2*l3*X0*X1*X3 + 2*o^2*l3^2*X0*X1*X3 - 36*o^3*l4*X0*X1*X3 + 23*o^2*l1*l4*X0*X1*X3 - 
        16*o*l1^2*l4*X0*X1*X3 - 8*o^2*l2*l4*X0*X1*X3 + 11*o^2*l3*l4*X0*X1*X3 + 16*o*l3^2*l4*X0*X1*X3 + 16*o*l1*l4^2*X0*X1*X3 + 16*o*l3*l4^2*X0*X1*X3 - 8*o^3*l5*X0*X1*X3 + 10*o^2*l1*l5*X0*X1*X3 - 
        4*o*l1^2*l5*X0*X1*X3 + 8*o^2*l2*l5*X0*X1*X3 - 8*o^2*l3*l5*X0*X1*X3 + 4*o*l3^2*l5*X0*X1*X3 - 9*o^2*l4*l5*X0*X1*X3 + 4*o*l1*l4*l5*X0*X1*X3 + 4*o*l3*l4*l5*X0*X1*X3 - o^5*X1^2*X3 + 
        4*o^4*l1*X1^2*X3 - 2*o^4*l2*X1^2*X3 - o^4*l3*X1^2*X3 - o^4*l4*X1^2*X3 - o^3*l1*l4*X1^2*X3 - o^3*l3*l4*X1^2*X3 - 2*o^4*l5*X1^2*X3 - 3*o^3*l4*l5*X1^2*X3 + 
        o^3*l1*X0*X2*X3 - 2*o^2*l1^2*X0*X2*X3 - 4*o^2*l1*l2*X0*X2*X3 + o^3*l3*X0*X2*X3 - 4*o^2*l2*l3*X0*X2*X3 + 2*o^2*l3^2*X0*X2*X3 + 2*o^2*l1*l4*X0*X2*X3 + 2*o^2*l3*l4*X0*X2*X3 - o^3*l5*X0*X2*X3
        - o^2*l1*l5*X0*X2*X3 + 2*o^2*l2*l5*X0*X2*X3 + 3*o^2*l3*l5*X0*X2*X3 + 2*o*l1*l4*l5*X0*X2*X3 + 2*o*l3*l4*l5*X0*X2*X3 + o^3*l6*X0*X2*X3 - 18*o^2*l1*l6*X0*X2*X3 - 12*o^2*l2*l6*X0*X2*X3 + 
        12*o^2*l3*l6*X0*X2*X3 + 11*o^2*l4*l6*X0*X2*X3 - 2*o^4*l3*X1*X2*X3 - 2*o^3*l1*l4*X1*X2*X3 - 2*o^3*l3*l4*X1*X2*X3 + o^4*l5*X1*X2*X3 + 2*o^3*l1*l5*X1*X2*X3 - 
        2*o^3*l2*l5*X1*X2*X3 - o^3*l3*l5*X1*X2*X3 + 2*o^3*l4*l5*X1*X2*X3 - o^2*l1*l4*l5*X1*X2*X3 - o^2*l3*l4*l5*X1*X2*X3 - o^3*l5^2*X1*X2*X3 + 2*o^3*l4*l6*X1*X2*X3 - 
        o^3*l3*l5*X2^2*X3 - o^2*l1*l4*l5*X2^2*X3 - o^2*l3*l4*l5*X2^2*X3 - o^3*l5*l6*X2^2*X3 - 26*o^4*X0*X3^2 + o^3*l1*X0*X3^2 - 18*o^2*l1^2*X0*X3^2 - 6*o^3*l2*X0*X3^2 - 
        6*o^2*l1*l2*X0*X3^2 + 5*o^3*l3*X0*X3^2 + 8*o^2*l1*l3*X0*X3^2 + 2*o^2*l2*l3*X0*X3^2 + 10*o^2*l3^2*X0*X3^2 + 3*o^3*l4*X0*X3^2 + 25*o^2*l1*l4*X0*X3^2 - 4*o^2*l2*l4*X0*X3^2 + 
        25*o^2*l3*l4*X0*X3^2 - 8*o^3*l5*X0*X3^2 + 26*o^2*l1*l5*X0*X3^2 - 4*o*l1^2*l5*X0*X3^2 + 16*o^2*l2*l5*X0*X3^2 - 16*o^2*l3*l5*X0*X3^2 + 4*o*l3^2*l5*X0*X3^2 - 9*o^2*l4*l5*X0*X3^2 + 
        4*o*l1*l4*l5*X0*X3^2 + 4*o*l3*l4*l5*X0*X3^2 - o^5*X1*X3^2 + o^4*l1*X1*X3^2 + 2*o^4*l3*X1*X3^2 - 3*o^4*l4*X1*X3^2 + 3*o^3*l1*l4*X1*X3^2 + o^3*l3*l4*X1*X3^2 - 
        2*o^3*l4*l5*X1*X3^2 - o^4*l1*X2*X3^2 + 3*o^4*l2*X2*X3^2 - o^3*l1*l4*X2*X3^2 - o^3*l3*l4*X2*X3^2 + o^4*l5*X2*X3^2 - o^3*l1*l5*X2*X3^2 + 2*o^3*l3*l5*X2*X3^2 + 
        o^3*l4*l5*X2*X3^2 + o^2*l1*l4*l5*X2*X3^2 + o^2*l3*l4*l5*X2*X3^2 + o^3*l5^2*X2*X3^2 - o^5*X3^3 - 2*o^4*l4*X3^3 + 2*o^3*l1*l4*X3^3 - o^4*l5*X3^3 - 
        3*o^3*l4*l5*X3^3 - 2*o^4*X0^2*X4 + 26*o^3*l1*X0^2*X4 - 20*o^2*l1^2*X0^2*X4 + 6*o^3*l2*X0^2*X4 - 8*o^2*l1*l2*X0^2*X4 - 10*o^3*l3*X0^2*X4 + 8*o^2*l1*l3*X0^2*X4 + 4*o^2*l3^2*X0^2*X4 + 16*o^2*l1*l4*X0^2*X4
        + 8*o^2*l2*l4*X0^2*X4 - 4*o^2*l3*l4*X0^2*X4 + o^5*X0*X1*X4 - o^4*l1*X0*X1*X4 + 4*o^4*l2*X0*X1*X4 - 3*o^4*l4*X0*X1*X4 + 2*o^3*l3*l4*X0*X1*X4 + o^4*l1*X0*X2*X4 + o^4*l2*X0*X2*X4 + 
        o^4*l3*X0*X2*X4 - o^4*l5*X0*X2*X4 + 2*o^3*l1*l5*X0*X2*X4 - 3*o^3*l4*l5*X0*X2*X4 + 4*o^2*l1*l4*l5*X0*X2*X4 + 4*o^2*l3*l4*l5*X0*X2*X4 - o^3*l4*l6*X0*X2*X4 + o^5*X0*X3*X4 - 3*o^4*l1*X0*X3*X4
        - 2*o^4*l3*X0*X3*X4 - o^4*l4*X0*X3*X4 - 4*o^3*l1*l4*X0*X3*X4 - 2*o^3*l3*l4*X0*X3*X4 + 20*o^4*X0^2*X5 + 16*o^2*l1^2*X0^2*X5 + 4*o^3*l2*X0^2*X5 + 8*o^2*l1*l2*X0^2*X5 - 4*o^3*l3*X0^2*X5 - 
        8*o^2*l1*l3*X0^2*X5 - 10*o^3*l4*X0^2*X5 - 4*o^2*l1*l4*X0^2*X5 - 8*o^2*l2*l4*X0^2*X5 + 16*o^2*l3*l4*X0^2*X5 + o^4*l1*X0*X1*X5 + 3*o^4*l3*X0*X1*X5 + o^4*l4*X0*X1*X5 + 4*o^3*l1*l4*X0*X1*X5 + 
        2*o^3*l3*l4*X0*X1*X5 - o^4*l5*X0*X2*X5 + o^3*l1*l5*X0*X2*X5 - o^3*l3*l5*X0*X2*X5 - o^3*l4*l5*X0*X2*X5 - o^3*l4*l6*X0*X2*X5 - 10*o^5*X0*X3*X5 - 2*o^4*l1*X0*X3*X5 - 6*o^4*l2*X0*X3*X5 + 
        2*o^4*l3*X0*X3*X5 + o^4*l4*X0*X3*X5 + 8*o^3*l1*l4*X0*X3*X5 + 6*o^3*l3*l4*X0*X3*X5 + 18*o^4*X0^2*X6 - 8*o^3*l1*X0^2*X6 + 4*o^3*l2*X0^2*X6 - 4*o^3*l3*X0^2*X6 + 8*o^3*l4*X0^2*X6 - 24*o^2*l1*l4*X0^2*X6 
        - 24*o^2*l3*l4*X0^2*X6 - o^4*l4*X0*X1*X6 + o^5*X0*X3*X6 + o^4*l4*X0*X3*X6 + 8*o^3*l1*X0^2*X7 + 4*o^3*l2*X0^2*X7 - 4*o^3*l3*X0^2*X7 - 8*o^3*l4*X0^2*X7 + 8*o^2*l1*l4*X0^2*X7 + 8*o^2*l3*l4*X0^2*X7 + 
        o^4*l4*X0*X1*X7 - o^5*X0*X3*X7 - o^4*l4*X0*X3*X7 - 136*o^2*X0^2*X1 + 32*o*l1*X0^2*X1 - 24*l1^2*X0^2*X1 - 32*o*l2*X0^2*X1 + 16*l1*l2*X0^2*X1 + 8*l2^2*X0^2*X1 - 16*l1*l3*X0^2*X1 - 16*l2*l3*X0^2*X1 + 
        40*l3^2*X0^2*X1 - 8*o*l4*X0^2*X1 + 16*l1*l4*X0^2*X1 + 16*l3*l4*X0^2*X1 - 16*l1*l5*X0^2*X1 - 16*l2*l5*X0^2*X1 + 16*l3*l5*X0^2*X1 + 8*o^3*X0*X1^2 - 16*o^2*l1*X0*X1^2 + 2*o*l1^2*X0*X1^2 + 
        2*o^2*l2*X0*X1^2 - 6*o*l1*l2*X0*X1^2 + 4*o^2*l3*X0*X1^2 + 2*o*l2*l3*X0*X1^2 - 2*o*l3^2*X0*X1^2 - 17*o^2*l4*X0*X1^2 + 4*o*l1*l4*X0*X1^2 - 12*l1^2*l4*X0*X1^2 - 4*o*l2*l4*X0*X1^2 + 
        6*o*l3*l4*X0*X1^2 - 4*l1*l3*l4*X0*X1^2 + 8*l3^2*l4*X0*X1^2 + 8*l1*l4^2*X0*X1^2 + 8*l3*l4^2*X0*X1^2 - 8*o^2*l5*X0*X1^2 + 8*o*l1*l5*X0*X1^2 + 2*o^3*l1*X1^3 - 2*o^3*l3*X1^3 + 
        o^3*l4*X1^3 - o^2*l1*l4*X1^3 - o^2*l3*l4*X1^3 - 2*o^3*l5*X1^3 - 2*o^2*l2*X0*X1*X2 + 4*o*l1*l2*X0*X1*X2 + 4*o*l2*l3*X0*X1*X2 + 4*o^2*l5*X0*X1*X2 - 2*o*l1*l5*X0*X1*X2 + 
        2*l1^2*l5*X0*X1*X2 - 4*o*l2*l5*X0*X1*X2 + 2*l1*l2*l5*X0*X1*X2 + 6*o*l3*l5*X0*X1*X2 + 2*l2*l3*l5*X0*X1*X2 - 2*l3^2*l5*X0*X1*X2 - o^2*l6*X0*X1*X2 + 4*l1^2*l6*X0*X1*X2 - 4*o*l2*l6*X0*X1*X2 +
        4*o*l3*l6*X0*X1*X2 - 4*l3^2*l6*X0*X1*X2 - 2*o*l4*l6*X0*X1*X2 - 4*l1*l4*l6*X0*X1*X2 - 4*l3*l4*l6*X0*X1*X2 + o^3*l3*X1^2*X2 + o^2*l1*l4*X1^2*X2 + o^2*l3*l4*X1^2*X2 + 
        2*o^2*l1*l5*X1^2*X2 - 2*o^2*l3*l5*X1^2*X2 + 2*o^2*l4*l5*X1^2*X2 - o*l1*l4*l5*X1^2*X2 - o*l3*l4*l5*X1^2*X2 - 2*o^2*l5^2*X1^2*X2 - o^3*l6*X1^2*X2 + 
        3*o^2*l4*l6*X1^2*X2 - 2*o*l2*l5*X0*X2^2 + 4*l1*l2*l5*X0*X2^2 + 4*l2*l3*l5*X0*X2^2 + o^2*l3*l5*X1*X2^2 + o*l1*l4*l5*X1*X2^2 + o*l3*l4*l5*X1*X2^2 - 2*o^2*l5*l6*X1*X2^2 - 
        8*o^2*X0^2*X3 - 32*l1^2*X0^2*X3 - 16*o*l2*X0^2*X3 - 16*l1*l2*X0^2*X3 + 48*o*l3*X0^2*X3 + 16*l1*l3*X0^2*X3 + 16*l3^2*X0^2*X3 + 40*l1*l4*X0^2*X3 + 8*l2*l4*X0^2*X3 + 24*l3*l4*X0^2*X3 + 32*o*l5*X0^2*X3 + 
        23*o^3*X0*X1*X3 - 30*o^2*l1*X0*X1*X3 + 14*o*l1^2*X0*X1*X3 + 14*o^2*l2*X0*X1*X3 - 14*o*l1*l2*X0*X1*X3 - 16*o^2*l3*X0*X1*X3 + 12*o*l1*l3*X0*X1*X3 - 2*o*l2*l3*X0*X1*X3 - 10*o*l3^2*X0*X1*X3 +
        2*o^2*l4*X0*X1*X3 - 26*o*l1*l4*X0*X1*X3 - 8*o*l2*l4*X0*X1*X3 - 6*o*l3*l4*X0*X1*X3 + 7*o^2*l5*X0*X1*X3 + 4*o*l1*l5*X0*X1*X3 + 4*l1^2*l5*X0*X1*X3 + 8*o*l2*l5*X0*X1*X3 - 8*o*l3*l5*X0*X1*X3 -
        4*l3^2*l5*X0*X1*X3 + 6*o*l4*l5*X0*X1*X3 - 4*l1*l4*l5*X0*X1*X3 - 4*l3*l4*l5*X0*X1*X3 - o^4*X1^2*X3 - o^3*l1*X1^2*X3 + 4*o^3*l3*X1^2*X3 - 3*o^3*l4*X1^2*X3 + 
        6*o^2*l1*l4*X1^2*X3 + 2*o^2*l3*l4*X1^2*X3 + o^3*l5*X1^2*X3 - 3*o^2*l4*l5*X1^2*X3 + 2*o^2*l1*X0*X2*X3 - 4*o*l1^2*X0*X2*X3 - 4*o^2*l2*X0*X2*X3 + 2*o^2*l3*X0*X2*X3 + 
        4*o*l3^2*X0*X2*X3 + 4*o*l1*l4*X0*X2*X3 + 4*o*l3*l4*X0*X2*X3 + 2*o*l1*l5*X0*X2*X3 + 2*l1^2*l5*X0*X2*X3 - 2*l1*l2*l5*X0*X2*X3 - 2*o*l3*l5*X0*X2*X3 - 2*l2*l3*l5*X0*X2*X3 - 2*l3^2*l5*X0*X2*X3
        - 2*o*l4*l5*X0*X2*X3 - 4*l1*l4*l5*X0*X2*X3 - 4*l3*l4*l5*X0*X2*X3 + 17*o^2*l6*X0*X2*X3 - 4*o*l1*l6*X0*X2*X3 + 12*l1^2*l6*X0*X2*X3 - 12*l3^2*l6*X0*X2*X3 - 2*o*l4*l6*X0*X2*X3 - 
        12*l1*l4*l6*X0*X2*X3 - 12*l3*l4*l6*X0*X2*X3 - 2*o^2*l1^2*X1*X2*X3 + 2*o^3*l2*X1*X2*X3 + 2*o^2*l3^2*X1*X2*X3 - o^3*l5*X1*X2*X3 - 3*o^2*l1*l5*X1*X2*X3 + 
        4*o^2*l3*l5*X1*X2*X3 + 2*o^2*l4*l5*X1*X2*X3 + 2*o*l1*l4*l5*X1*X2*X3 + 2*o*l3*l4*l5*X1*X2*X3 + o^2*l5^2*X1*X2*X3 - 2*o^3*l2*X2^2*X3 + 2*o^2*l1*l2*X2^2*X3 + 
        2*o^2*l2*l3*X2^2*X3 + o^2*l1*l5*X2^2*X3 - 2*o*l1^2*l5*X2^2*X3 - 2*o^2*l2*l5*X2^2*X3 + 2*o*l3^2*l5*X2^2*X3 + o*l1*l4*l5*X2^2*X3 + o*l3*l4*l5*X2^2*X3 - 
        o^2*l5*l6*X2^2*X3 + 2*o^3*X0*X3^2 - 21*o^2*l1*X0*X3^2 + 4*o*l1^2*X0*X3^2 - 4*o^2*l2*X0*X3^2 - 4*o*l1*l2*X0*X3^2 + 5*o^2*l3*X0*X3^2 + 12*o*l1*l3*X0*X3^2 + 11*o^2*l4*X0*X3^2 - 
        2*o*l1*l4*X0*X3^2 + 4*l1^2*l4*X0*X3^2 + 4*l1*l3*l4*X0*X3^2 - 21*o^2*l5*X0*X3^2 + 4*o*l1*l5*X0*X3^2 - 12*l1^2*l5*X0*X3^2 + 12*l3^2*l5*X0*X3^2 + 6*o*l4*l5*X0*X3^2 + 12*l1*l4*l5*X0*X3^2 + 
        12*l3*l4*l5*X0*X3^2 + 8*o^3*l1*X1*X3^2 - 4*o^3*l2*X1*X3^2 - 2*o^3*l3*X1*X3^2 - 2*o^3*l4*X1*X3^2 + 4*o^2*l1*l4*X1*X3^2 - 2*o^2*l3*l4*X1*X3^2 - 4*o^3*l5*X1*X3^2 + 
        4*o^2*l1*l5*X1*X3^2 - 6*o^2*l4*l5*X1*X3^2 - o^3*l3*X2*X3^2 - o^2*l1*l4*X2*X3^2 - o^2*l3*l4*X2*X3^2 + o^3*l5*X2*X3^2 + 2*o^2*l1*l5*X2*X3^2 - 2*o^2*l2*l5*X2*X3^2 - 
        o^2*l3*l5*X2*X3^2 + o^2*l4*l5*X2*X3^2 - o*l1*l4*l5*X2*X3^2 - o*l3*l4*l5*X2*X3^2 + o^2*l5^2*X2*X3^2 + o^3*l6*X2*X3^2 + 3*o^2*l4*l6*X2*X3^2 - o^4*X3^3 + 
        o^3*l1*X3^3 + 2*o^3*l3*X3^3 + 3*o^2*l1*l4*X3^3 + o^2*l3*l4*X3^3 - o^3*l5*X3^3 - 3*o^2*l4*l5*X3^3 - 26*o^3*X0^2*X4 + 24*o^2*l1*X0^2*X4 - 24*o*l1^2*X0^2*X4 + 16*l1^3*X0^2*X4 - 
        40*o^2*l2*X0^2*X4 + 8*o*l1*l2*X0^2*X4 + 28*o^2*l3*X0^2*X4 - 8*o*l1*l3*X0^2*X4 + 16*o*l3^2*X0^2*X4 - 16*l1*l3^2*X0^2*X4 + 20*o*l1*l4*X0^2*X4 - 24*l1^2*l4*X0^2*X4 - 4*o*l2*l4*X0^2*X4 + 20*o*l3*l4*X0^2*X4 - 
        16*l1*l3*l4*X0^2*X4 + 8*l3^2*l4*X0^2*X4 + 8*l1*l4^2*X0^2*X4 + 8*l3*l4^2*X0^2*X4 + o^4*X0*X1*X4 - 2*o^3*l1*X0*X1*X4 + 2*o^3*l2*X0*X1*X4 - 4*o^3*l3*X0*X1*X4 + o^3*l4*X0*X1*X4 - 
        4*o^2*l1*l4*X0*X1*X4 - 2*o^2*l3*l4*X0*X1*X4 + 3*o^3*l1*X0*X2*X4 + 3*o^3*l2*X0*X2*X4 - 4*o^2*l1*l2*X0*X2*X4 + 3*o^3*l3*X0*X2*X4 - 4*o^2*l2*l3*X0*X2*X4 + o^3*l5*X0*X2*X4 - 
        2*o^2*l1*l5*X0*X2*X4 + o^2*l4*l5*X0*X2*X4 + o^2*l4*l6*X0*X2*X4 + o^4*l2*X2^2*X4 - o^4*X0*X3*X4 + 4*o^3*l1*X0*X3*X4 + 8*o^3*l2*X0*X3*X4 + 2*o^3*l3*X0*X3*X4 - 3*o^3*l4*X0*X3*X4 + 
        2*o^2*l3*l4*X0*X3*X4 + 6*o^3*l5*X0*X3*X4 + 2*o^2*l1*l5*X0*X3*X4 + 2*o^2*l2*l5*X0*X3*X4 - 2*o^2*l3*l5*X0*X3*X4 - 3*o^2*l4*l5*X0*X3*X4 - o^4*l4*X1*X3*X4 + o^4*l4*X0*X4^2 + 18*o^3*X0^2*X5 -
        38*o^2*l1*X0^2*X5 + 16*o*l1^2*X0^2*X5 - 16*l1^3*X0^2*X5 + 10*o^2*l2*X0^2*X5 - 8*o*l1*l2*X0^2*X5 - 10*o^2*l3*X0^2*X5 + 8*o*l1*l3*X0^2*X5 - 8*o*l3^2*X0^2*X5 + 16*l1*l3^2*X0^2*X5 + 28*o^2*l4*X0^2*X5 - 
        12*o*l1*l4*X0^2*X5 + 24*l1^2*l4*X0^2*X5 + 4*o*l2*l4*X0^2*X5 - 12*o*l3*l4*X0^2*X5 + 16*l1*l3*l4*X0^2*X5 - 8*l3^2*l4*X0^2*X5 - 8*l1*l4^2*X0^2*X5 - 8*l3*l4^2*X0^2*X5 - 20*o^4*X0*X1*X5 - o^3*l1*X0*X1*X5 - 
        8*o^3*l2*X0*X1*X5 + o^3*l3*X0*X1*X5 - 5*o^3*l4*X0*X1*X5 + 8*o^2*l1*l4*X0*X1*X5 + 6*o^2*l3*l4*X0*X1*X5 - 2*o^3*l5*X0*X2*X5 + o^2*l1*l5*X0*X2*X5 - 2*o^2*l2*l5*X0*X2*X5 - o^2*l3*l5*X0*X2*X5 
        - o^2*l4*l5*X0*X2*X5 + o^2*l4*l6*X0*X2*X5 + 2*o^4*X0*X3*X5 - 13*o^3*l1*X0*X3*X5 - 6*o^3*l2*X0*X3*X5 + 9*o^3*l3*X0*X3*X5 - o^3*l4*X0*X3*X5 + 4*o^2*l1*l4*X0*X3*X5 + 2*o^2*l3*l4*X0*X3*X5 + 
        6*o^3*l5*X0*X3*X5 + 2*o^2*l1*l5*X0*X3*X5 + 2*o^2*l2*l5*X0*X3*X5 - 2*o^2*l3*l5*X0*X3*X5 - 3*o^2*l4*l5*X0*X3*X5 + o^5*X1*X3*X5 + o^4*l4*X3^2*X5 - o^5*X0*X4*X5 + o^4*l4*X0*X5^2 - 
        4*o^3*X0^2*X6 + 18*o^2*l1*X0^2*X6 + 6*o^2*l2*X0^2*X6 - 6*o^2*l3*X0^2*X6 - 2*o^2*l4*X0^2*X6 + 6*o^4*X0*X1*X6 + 3*o^3*l4*X0*X1*X6 + 2*o^3*l5*X0*X2*X6 + o^4*X0*X3*X6 + o^3*l4*X0*X3*X6 - 
        2*o^2*l1*X0^2*X7 + 2*o^2*l2*X0^2*X7 - 2*o^2*l3*X0^2*X7 + 2*o^2*l4*X0^2*X7 - 4*o^4*X0*X1*X7 - 3*o^3*l4*X0*X1*X7 - 9*o^4*X0*X2*X7 - 4*o^3*l2*X0*X2*X7 + 4*o^3*l3*X0*X2*X7 + 8*o^2*l1*l4*X0*X2*X7 + 
        8*o^2*l3*l4*X0*X2*X7 - o^4*X0*X3*X7 - o^3*l4*X0*X3*X7 - 32*l1*X0^2*X1 - 32*l2*X0^2*X1 + 32*l3*X0^2*X1 + 32*l5*X0^2*X1 - 4*o^2*X0*X1^2 + 12*o*l1*X0*X1^2 - 4*l1^2*X0*X1^2 - 2*o*l2*X0*X1^2 - 
        4*l1*l2*X0*X1^2 + 4*l1*l3*X0*X1^2 - 4*l1*l4*X0*X1^2 - 4*l2*l4*X0*X1^2 + 4*l3*l4*X0*X1^2 - 4*o*l5*X0*X1^2 + 8*l1*l5*X0*X1^2 - 2*o^2*l1*X1^3 + 2*o^2*l3*X1^3 - o^2*l4*X1^3 + 
        3*o*l1*l4*X1^3 + o*l3*l4*X1^3 + 4*o*l5*X0*X1*X2 + 2*l1*l5*X0*X1*X2 - 4*l2*l5*X0*X1*X2 + 2*l3*l5*X0*X1*X2 + 8*l1*l6*X0*X1*X2 - 4*l4*l6*X0*X1*X2 + o^2*l1*X1^2*X2 - 
        2*o*l1^2*X1^2*X2 - 4*o^2*l2*X1^2*X2 + 2*o*l3^2*X1^2*X2 + o*l1*l4*X1^2*X2 + o*l3*l4*X1^2*X2 - 2*o*l1*l5*X1^2*X2 + 2*o*l3*l5*X1^2*X2 + o*l4*l5*X1^2*X2 + 
        l1*l4*l5*X1^2*X2 + l3*l4*l5*X1^2*X2 + o^2*l2*X1*X2^2 - 2*o*l1*l2*X1*X2^2 - 2*o*l2*l3*X1*X2^2 + o*l1*l5*X1*X2^2 - 2*l1^2*l5*X1*X2^2 - 4*o*l2*l5*X1*X2^2 + 
        2*l3^2*l5*X1*X2^2 + l1*l4*l5*X1*X2^2 + l3*l4*l5*X1*X2^2 + o*l2*l5*X2^3 - 2*l1*l2*l5*X2^3 - 2*l2*l3*l5*X2^3 + 32*l1*X0^2*X3 - 16*l4*X0^2*X3 - 4*o^2*X0*X1*X3 + 
        10*o*l1*X0*X1*X3 + 6*l1^2*X0*X1*X3 - 2*l1*l2*X0*X1*X3 + 2*o*l3*X0*X1*X3 + 4*l1*l3*X0*X1*X3 + 2*l2*l3*X0*X1*X3 - 2*l3^2*X0*X1*X3 + 18*o*l4*X0*X1*X3 - 4*l1*l4*X0*X1*X3 - 4*o*l5*X0*X1*X3 + 
        4*l1*l5*X0*X1*X3 + 4*l2*l5*X0*X1*X3 - 4*l3*l5*X0*X1*X3 + 4*l4*l5*X0*X1*X3 + o^3*X1^2*X3 + 2*o^2*l1*X1^2*X3 + 2*o^2*l2*X1^2*X3 - 5*o^2*l3*X1^2*X3 - o^2*l4*X1^2*X3 + 
        4*o*l1*l4*X1^2*X3 - 2*o*l3*l4*X1^2*X3 - 7*o^2*l5*X1^2*X3 - o*l4*l5*X1^2*X3 - 2*o*l5^2*X1^2*X3 - 2*o*l2*X0*X2*X3 + 4*l1*l2*X0*X2*X3 + 4*l2*l3*X0*X2*X3 + 2*l1*l5*X0*X2*X3 - 
        2*l2*l5*X0*X2*X3 + 2*l3*l5*X0*X2*X3 + 12*l1*l6*X0*X2*X3 + 4*l2*l6*X0*X2*X3 - 4*l3*l6*X0*X2*X3 - 4*l4*l6*X0*X2*X3 + 2*o^2*l3*X1*X2*X3 + 2*o*l1*l4*X1*X2*X3 + 2*o*l3*l4*X1*X2*X3 - 
        o^2*l5*X1*X2*X3 + 2*o*l1*l5*X1*X2*X3 + 2*o*l2*l5*X1*X2*X3 - 3*o*l3*l5*X1*X2*X3 + o*l4*l5*X1*X2*X3 - l1*l4*l5*X1*X2*X3 - l3*l4*l5*X1*X2*X3 - 4*o*l5^2*X1*X2*X3 - 
        6*o*l1*l6*X1*X2*X3 + 6*o*l4*l6*X1*X2*X3 - 2*o*l5*l6*X1*X2*X3 + o*l3*l5*X2^2*X3 + l1*l4*l5*X2^2*X3 + l3*l4*l5*X2^2*X3 - 4*o*l5*l6*X2^2*X3 + 26*o^2*X0*X3^2 - 
        6*o*l1*X0*X3^2 + 18*l1^2*X0*X3^2 + 4*o*l2*X0*X3^2 - 2*l1*l2*X0*X3^2 - 6*o*l3*X0*X3^2 - 2*l2*l3*X0*X3^2 - 10*l3^2*X0*X3^2 - 16*l1*l4*X0*X3^2 - 12*l3*l4*X0*X3^2 - 12*l1*l5*X0*X3^2 - 
        4*l2*l5*X0*X3^2 + 4*l3*l5*X0*X3^2 + 4*l4*l5*X0*X3^2 - 4*o^2*l1*X1*X3^2 + 4*o^2*l3*X1*X3^2 + 6*o*l1*l4*X1*X3^2 + 2*o*l3*l4*X1*X3^2 + o^2*l5*X1*X3^2 + 4*o*l1*l5*X1*X3^2 - 
        6*o*l4*l5*X1*X3^2 + 4*o*l5^2*X1*X3^2 + o^2*l1*X2*X3^2 - 2*o*l1^2*X2*X3^2 - 2*o^2*l2*X2*X3^2 + 2*o*l3^2*X2*X3^2 + o*l1*l4*X2*X3^2 + o*l3*l4*X2*X3^2 - 
        o^2*l5*X2*X3^2 - o*l1*l5*X2*X3^2 + 4*o*l5^2*X2*X3^2 + o^2*l6*X2*X3^2 - 2*o*l1*l6*X2*X3^2 + 2*o*l5*l6*X2*X3^2 + o^3*X3^3 + 4*o^2*l1*X3^3 - 2*o^2*l2*X3^3 - 
        o^2*l3*X3^3 + o^2*l4*X3^3 - o*l1*l4*X3^3 - o*l3*l4*X3^3 - 4*o^2*l5*X3^3 + 4*o*l1*l5*X3^3 - o*l4*l5*X3^3 - 2*o*l5^2*X3^3 - 8*o*l1*X0^2*X4 + 8*l1^2*X0^2*X4 - 
        8*o*l2*X0^2*X4 + 8*l1*l2*X0^2*X4 + 8*o*l3*X0^2*X4 - 8*l1*l3*X0^2*X4 - 4*l1*l4*X0^2*X4 - 4*l2*l4*X0^2*X4 + 4*l3*l4*X0^2*X4 - o^3*X0*X1*X4 + 7*o^2*l1*X0*X1*X4 - 4*o*l1^2*X0*X1*X4 + 2*o^2*l3*X0*X1*X4 + 
        2*o^2*l4*X0*X1*X4 - 2*o*l3*l4*X0*X1*X4 + 4*o^2*l5*X0*X1*X4 - o^3*l4*X1^2*X4 - o^2*l1*X0*X2*X4 - o^2*l2*X0*X2*X4 - o^2*l3*X0*X2*X4 + o^2*l5*X0*X2*X4 - 4*o*l1*l5*X0*X2*X4 + 
        4*l1^2*l5*X0*X2*X4 - 4*l3^2*l5*X0*X2*X4 + 2*o*l4*l5*X0*X2*X4 - 4*l1*l4*l5*X0*X2*X4 - 4*l3*l4*l5*X0*X2*X4 - 2*o^2*l6*X0*X2*X4 - 2*o*l1*l6*X0*X2*X4 - 2*o*l2*l6*X0*X2*X4 + 2*o*l3*l6*X0*X2*X4
        + 2*o*l4*l6*X0*X2*X4 + o^3*l1*X1*X2*X4 - o^3*X0*X3*X4 + 7*o^2*l1*X0*X3*X4 - 4*o*l1^2*X0*X3*X4 + 2*o^2*l2*X0*X3*X4 + 2*o^2*l3*X0*X3*X4 + o^2*l4*X0*X3*X4 + 4*o*l1*l4*X0*X3*X4 + 
        2*o*l3*l4*X0*X3*X4 + 2*o^2*l5*X0*X3*X4 + 4*o*l1*l5*X0*X3*X4 + 4*o*l2*l5*X0*X3*X4 - 4*o*l3*l5*X0*X3*X4 - 2*o*l4*l5*X0*X3*X4 + o^3*l2*X2*X3*X4 + o^3*l3*X2*X3*X4 - o^3*l4*X3^2*X4 - 
        o^2*l4*l5*X3^2*X4 - 8*o^2*X0^2*X5 - 4*o*l1*X0^2*X5 + 4*o*l2*X0^2*X5 - 8*l1*l2*X0^2*X5 - 4*o*l3*X0^2*X5 + 8*l1*l3*X0^2*X5 - 8*l3^2*X0^2*X5 + 4*o*l4*X0^2*X5 - 4*l1*l4*X0^2*X5 + 4*l2*l4*X0^2*X5 - 
        12*l3*l4*X0^2*X5 + 4*o^3*X0*X1*X5 - 18*o^2*l1*X0*X1*X5 + 4*o*l1^2*X0*X1*X5 - 6*o^2*l2*X0*X1*X5 + 2*o^2*l3*X0*X1*X5 - o^2*l4*X0*X1*X5 - 4*o*l1*l4*X0*X1*X5 - 2*o*l3*l4*X0*X1*X5 + 
        4*o^2*l5*X0*X1*X5 - o^2*l5*X0*X2*X5 - 2*o^2*l6*X0*X2*X5 - 2*o*l1*l6*X0*X2*X5 - 2*o*l2*l6*X0*X2*X5 + 2*o*l3*l6*X0*X2*X5 + 2*o*l4*l6*X0*X2*X5 + o^3*l2*X1*X2*X5 + o^2*l2*l5*X2^2*X5 + 
        20*o^3*X0*X3*X5 - 5*o^2*l1*X0*X3*X5 + 12*o*l1^2*X0*X3*X5 + 4*o^2*l2*X0*X3*X5 - 3*o^2*l3*X0*X3*X5 - 8*o*l3^2*X0*X3*X5 - 4*o^2*l4*X0*X3*X5 - 8*o*l1*l4*X0*X3*X5 - 6*o*l3*l4*X0*X3*X5 + 
        2*o^2*l5*X0*X3*X5 + 4*o*l1*l5*X0*X3*X5 + 4*o*l2*l5*X0*X3*X5 - 4*o*l3*l5*X0*X3*X5 - 2*o*l4*l5*X0*X3*X5 + 2*o^3*l4*X1*X3*X5 - o^2*l4*l5*X1*X3*X5 - o^3*l5*X2*X3*X5 + 
        2*o^4*X3^2*X5 - o^4*X0*X5^2 - 36*o^2*X0^2*X6 + 16*o*l1*X0^2*X6 - 24*l1^2*X0^2*X6 - 8*o*l2*X0^2*X6 + 8*o*l3*X0^2*X6 + 24*l3^2*X0^2*X6 - 4*o*l4*X0^2*X6 + 24*l1*l4*X0^2*X6 + 24*l3*l4*X0^2*X6 + 
        4*o^2*l3*X0*X1*X6 + 3*o^2*l4*X0*X1*X6 + 2*o*l1*l4*X0*X1*X6 + 2*o*l3*l4*X0*X1*X6 + 2*o^2*l5*X0*X2*X6 - o^3*X0*X3*X6 - 2*o^2*l1*X0*X3*X6 - 2*o^2*l2*X0*X3*X6 - 2*o^2*l3*X0*X3*X6 + 
        3*o^2*l4*X0*X3*X6 - 2*o*l1*l4*X0*X3*X6 - 2*o*l3*l4*X0*X3*X6 - 8*o*l1*X0^2*X7 + 8*l1^2*X0^2*X7 - 8*l3^2*X0^2*X7 + 4*o*l4*X0^2*X7 - 8*l1*l4*X0^2*X7 - 8*l3*l4*X0^2*X7 + 4*o^3*X0*X1*X7 - 
        4*o^2*l3*X0*X1*X7 - 3*o^2*l4*X0*X1*X7 - 2*o*l1*l4*X0*X1*X7 - 2*o*l3*l4*X0*X1*X7 + 2*o^3*X0*X2*X7 - 8*o^2*l1*X0*X2*X7 - 4*o^2*l2*X0*X2*X7 + 4*o^2*l3*X0*X2*X7 + 4*o^2*l5*X0*X2*X7 + 
        o^3*X0*X3*X7 + 2*o^2*l1*X0*X3*X7 + 2*o^2*l2*X0*X3*X7 + 2*o^2*l3*X0*X3*X7 - 3*o^2*l4*X0*X3*X7 + 2*o*l1*l4*X0*X3*X7 + 2*o*l3*l4*X0*X3*X7 + 32*X0^2*X1 - 4*o*X0*X1^2 + 8*l1*X0*X1^2 + 
        8*l4*X0*X1^2 - o*l4*X1^3 + 2*l1*l4*X1^3 - 2*o*l5*X1^3 - 2*l5^2*X1^2*X2 + o*l6*X1^2*X2 - 2*l1*l6*X1^2*X2 + l4*l6*X1^2*X2 + 2*l5*l6*X1^2*X2 - 2*l5*l6*X1*X2^2 + 
        2*l6^2*X1*X2^2 - 8*o*X0*X1*X3 + 10*l1*X0*X1*X3 - 4*l2*X0*X1*X3 + 2*l3*X0*X1*X3 - 8*l5*X0*X1*X3 + o^2*X1^2*X3 - 5*o*l1*X1^2*X3 + 2*o*l3*X1^2*X3 + 3*l1*l4*X1^2*X3 + 
        l3*l4*X1^2*X3 - l4*l5*X1^2*X3 - 2*l5^2*X1^2*X3 - 8*l6*X0*X2*X3 + o*l1*X1*X2*X3 - 2*l1^2*X1*X2*X3 - 5*o*l2*X1*X2*X3 + 2*l3^2*X1*X2*X3 + l1*l4*X1*X2*X3 + 
        l3*l4*X1*X2*X3 - l1*l5*X1*X2*X3 + 2*l5^2*X1*X2*X3 + o*l6*X1*X2*X3 - 2*l1*l6*X1*X2*X3 - 6*l5*l6*X1*X2*X3 + o*l2*X2^2*X3 - 2*l1*l2*X2^2*X3 - 2*l2*l3*X2^2*X3 - 
        l2*l5*X2^2*X3 - 2*l6^2*X2^2*X3 + 6*l1*X0*X3^2 + 2*l2*X0*X3^2 - 2*l3*X0*X3^2 + 8*l5*X0*X3^2 + o^2*X1*X3^2 - 2*o*l1*X1*X3^2 + 4*o*l2*X1*X3^2 - 4*o*l3*X1*X3^2 + 
        o*l4*X1*X3^2 - l1*l4*X1*X3^2 - l3*l4*X1*X3^2 - 7*o*l5*X1*X3^2 + 4*l5^2*X1*X3^2 + o*l3*X2*X3^2 + l1*l4*X2*X3^2 + l3*l4*X2*X3^2 - o*l5*X2*X3^2 + 
        2*l2*l5*X2*X3^2 - l3*l5*X2*X3^2 - 4*l1*l6*X2*X3^2 + l4*l6*X2*X3^2 + 4*l5*l6*X2*X3^2 + o^2*X3^3 - 3*o*l1*X3^3 + 4*l1*l5*X3^3 - l4*l5*X3^3 - 2*l5^2*X3^3 + 
        8*o*X0^2*X4 - 8*l1*X0^2*X4 + 12*l2*X0^2*X4 - 8*l3*X0^2*X4 - o^2*X0*X1*X4 + 6*o*l1*X0*X1*X4 - 4*l1^2*X0*X1*X4 - 2*o*l2*X0*X1*X4 + 6*o*l3*X0*X1*X4 + 4*l1*l4*X0*X1*X4 + 2*l3*l4*X0*X1*X4 - 
        2*o*l1*X0*X2*X4 - 2*o*l2*X0*X2*X4 + 4*l1*l2*X0*X2*X4 - 2*o*l3*X0*X2*X4 + 4*l2*l3*X0*X2*X4 - 2*l1*l6*X0*X2*X4 - 2*l2*l6*X0*X2*X4 + 2*l3*l6*X0*X2*X4 + o^2*l2*X1*X2*X4 + 
        o^2*l3*X1*X2*X4 - 2*o^2*l2*X2^2*X4 - 4*l1^2*X0*X3*X4 - 8*o*l2*X0*X3*X4 + 2*o*l4*X0*X3*X4 - 2*l3*l4*X0*X3*X4 - 6*o*l5*X0*X3*X4 + 2*l1*l5*X0*X3*X4 + 2*l2*l5*X0*X3*X4 - 
        2*l3*l5*X0*X3*X4 + o^2*l1*X1*X3*X4 - o*l4*l5*X1*X3*X4 + o^2*l1*X2*X3*X4 + o*l4*l6*X2*X3*X4 + o^2*l3*X3^2*X4 - o*l4*l5*X3^2*X4 + 2*o^2*l2*X0*X4^2 - 2*o^2*l3*X0*X4^2 - 
        2*o^2*l4*X0*X4^2 - 8*o*X0^2*X5 + 16*l1*X0^2*X5 - 8*l4*X0^2*X5 + 31*o^2*X0*X1*X5 - 10*o*l1*X0*X1*X5 + 12*l1^2*X0*X1*X5 + 8*o*l2*X0*X1*X5 - 2*o*l3*X0*X1*X5 - 8*l3^2*X0*X1*X5 + 2*o*l4*X0*X1*X5 -
        8*l1*l4*X0*X1*X5 - 6*l3*l4*X0*X1*X5 - o^2*l3*X1^2*X5 + o^2*l4*X1^2*X5 + 2*l2*l5*X0*X2*X5 - 2*l1*l6*X0*X2*X5 - 2*l2*l6*X0*X2*X5 + 2*l3*l6*X0*X2*X5 - o^2*l5*X1*X2*X5 - 
        o*l3*l5*X1*X2*X5 + o*l4*l6*X1*X2*X5 + o^2*X0*X3*X5 + 2*o*l1*X0*X3*X5 + 4*l1^2*X0*X3*X5 + 6*o*l2*X0*X3*X5 - 10*o*l3*X0*X3*X5 - 4*l1*l4*X0*X3*X5 - 2*l3*l4*X0*X3*X5 - 6*o*l5*X0*X3*X5 
        + 2*l1*l5*X0*X3*X5 + 2*l2*l5*X0*X3*X5 - 2*l3*l5*X0*X3*X5 - 3*o^2*l1*X1*X3*X5 - o^2*l5*X1*X3*X5 - o*l4*l5*X1*X3*X5 + o^2*l2*X2*X3*X5 - o^2*l5*X2*X3*X5 - o*l1*l5*X2*X3*X5 
        - o^2*l6*X2*X3*X5 + o^3*X3^2*X5 - 2*o^2*l1*X3^2*X5 - o^2*l4*X3^2*X5 + o^2*l5*X3^2*X5 - o*l4*l5*X3^2*X5 + 2*o^3*X0*X4*X5 - o^3*X0*X5^2 + 2*o^2*l1*X0*X5^2 - 
        2*o^2*l4*X0*X5^2 - 8*l1*X0^2*X6 - 8*l2*X0^2*X6 + 8*l3*X0^2*X6 - 12*o^2*X0*X1*X6 + 6*o*l1*X0*X1*X6 - 2*o*l2*X0*X1*X6 - 2*o*l3*X0*X1*X6 - o*l4*X0*X1*X6 - 2*l1*l4*X0*X1*X6 - 2*l3*l4*X0*X1*X6 - 
        3*o^2*X0*X3*X6 + 2*o*l1*X0*X3*X6 - 2*o*l2*X0*X3*X6 + 6*o*l3*X0*X3*X6 + o*l4*X0*X3*X6 + 2*l1*l4*X0*X3*X6 + 2*l3*l4*X0*X3*X6 + 2*o^3*X1*X3*X6 + o^2*l5*X2*X3*X6 + o^2*l4*X3^2*X6 - 
        2*o^3*X0*X4*X6 - o^2*l4*X0*X4*X6 + o^2*l4*X0*X5*X6 + 8*o^2*X0*X1*X7 - 2*o*l1*X0*X1*X7 + 2*o*l2*X0*X1*X7 + 2*o*l3*X0*X1*X7 + o*l4*X0*X1*X7 + 2*l1*l4*X0*X1*X7 + 2*l3*l4*X0*X1*X7 + 
        18*o^2*X0*X2*X7 - 4*o*l1*X0*X2*X7 + 8*l1^2*X0*X2*X7 + 4*o*l2*X0*X2*X7 - 4*o*l3*X0*X2*X7 - 8*l3^2*X0*X2*X7 - 8*l1*l4*X0*X2*X7 - 8*l3*l4*X0*X2*X7 - o^2*l5*X2^2*X7 + 5*o^2*X0*X3*X7 + 
        2*o*l1*X0*X3*X7 + 2*o*l2*X0*X3*X7 - 6*o*l3*X0*X3*X7 - o*l4*X0*X3*X7 - 2*l1*l4*X0*X3*X7 - 2*l3*l4*X0*X3*X7 - o^3*X1*X3*X7 + o^3*X2*X3*X7 - o^2*l4*X3^2*X7 + o^3*X0*X4*X7 + 
        o^2*l4*X0*X4*X7 - o^2*l4*X0*X5*X7 - 2*l5*X1^2*X3 + l6*X1*X2*X3 - 8*X0*X3^2 + o*X1*X3^2 - 3*l1*X1*X3^2 - l5*X1*X3^2 - l2*X2*X3^2 - 2*l1*X3^3 + 2*l2*X3^3 - 
        l3*X3^3 - 2*l1*X0*X1*X4 - 4*l2*X0*X1*X4 - 4*l5*X0*X1*X4 + o*l1*X1^2*X4 + o*l4*X1^2*X4 + 2*l6*X0*X2*X4 - o*l1*X1*X2*X4 + l4*l6*X1*X2*X4 - 2*l2*X0*X3*X4 + 2*l3*X0*X3*X4 - 
        2*l5*X0*X3*X4 + 2*o*l3*X1*X3*X4 - l4*l5*X1*X3*X4 - o*l2*X2*X3*X4 - o*l3*X2*X3*X4 + o*l1*X3^2*X4 + o*l4*X3^2*X4 + 6*l1*X0*X1*X5 + 6*l2*X0*X1*X5 - 6*l3*X0*X1*X5 - 
        4*l5*X0*X1*X5 + o^2*X1^2*X5 - 3*o*l1*X1^2*X5 + 2*l6*X0*X2*X5 - o*l2*X1*X2*X5 - o*l5*X1*X2*X5 - l1*l5*X1*X2*X5 - l2*l5*X2^2*X5 - 8*o*X0*X3*X5 - 4*l1*X0*X3*X5 + 
        2*l2*X0*X3*X5 + 2*l4*X0*X3*X5 - 2*l5*X0*X3*X5 + 2*o^2*X1*X3*X5 - 4*o*l1*X1*X3*X5 - 2*o*l3*X1*X3*X5 - 2*o*l4*X1*X3*X5 - l3*l5*X2*X3*X5 + l4*l6*X2*X3*X5 - 
        2*o^2*X3^2*X5 - 3*o*l1*X3^2*X5 - l4*l5*X3^2*X5 + o^2*X0*X5^2 - o^3*X3*X5^2 + 16*X0^2*X6 - 2*o*X0*X1*X6 + 2*l1*X0*X1*X6 - 2*l2*X0*X1*X6 + 2*l3*X0*X1*X6 + 4*l5*X0*X1*X6 + 
        4*l6*X0*X2*X6 - 2*o*X0*X3*X6 + 8*l1*X0*X3*X6 - 2*l4*X0*X3*X6 - 4*l5*X0*X3*X6 + 2*o*l4*X1*X3*X6 + 2*o^2*X3^2*X6 + o*l5*X3^2*X6 + o^2*X0*X5*X6 - 4*o*X0*X1*X7 + 2*l1*X0*X1*X7 + 
        2*l2*X0*X1*X7 - 2*l3*X0*X1*X7 - 4*l5*X0*X1*X7 + 4*l1*X0*X2*X7 + 4*l2*X0*X2*X7 - 4*l3*X0*X2*X7 - 4*l5*X0*X2*X7 - 4*l6*X0*X2*X7 + o^2*X1*X2*X7 - 2*o*l1*X1*X2*X7 - o*l5*X2^2*X7 - 
        4*l1*X0*X3*X7 + 2*l4*X0*X3*X7 + 4*l5*X0*X3*X7 - 2*o*l4*X1*X3*X7 - o*l5*X1*X3*X7 + o^2*X2*X3*X7 - 2*o*l1*X2*X3*X7 - o^2*X3^2*X7 - o^2*X0*X4*X7 + o^2*X0*X5*X7 + 
        l3*X1^2*X4 - l2*X1*X2*X4 - l3*X1*X2*X4 + l2*X2^2*X4 + l1*X1*X3*X4 + l4*X1*X3*X4 - l1*X2*X3*X4 - 2*l2*X0*X4^2 + 2*l3*X0*X4^2 + l4*X0*X4^2 - 12*X0*X1*X5 + 
        o*X1^2*X5 - 2*l1*X1^2*X5 - l4*X1^2*X5 + o*X1*X3*X5 - 3*l1*X1*X3*X5 + l5*X1*X3*X5 - l2*X2*X3*X5 + l6*X2*X3*X5 - l3*X3^2*X5 - l5*X3^2*X5 - o*X0*X4*X5 + 
        o*l5*X3*X4*X5 + o*X0*X5^2 - 2*l1*X0*X5^2 + l4*X0*X5^2 - o^2*X1*X5^2 + 4*X0*X1*X6 + l4*X1^2*X6 - 2*o*X1*X3*X6 - l5*X1*X3*X6 - l5*X2*X3*X6 - 2*l6*X2*X3*X6 + 
        2*l5*X3^2*X6 + 2*o*X0*X4*X6 - 2*l1*X0*X4*X6 + l4*X0*X4*X6 - o*X0*X5*X6 + 2*l1*X0*X5*X6 - l4*X0*X5*X6 - 4*X0*X1*X7 - l4*X1^2*X7 - 8*X0*X2*X7 + o*X1*X2*X7 - 2*l1*X1*X2*X7 + 
        l6*X1*X2*X7 - 4*X0*X3*X7 + o*X1*X3*X7 - 2*l1*X2*X3*X7 + l6*X2*X3*X7 - l5*X3^2*X7 - 2*o*X0*X4*X7 + 2*l1*X0*X4*X7 - l4*X0*X4*X7 + o*X0*X5*X7 - 2*l1*X0*X5*X7 + l4*X0*X5*X7 
        - o^2*X2*X5*X7 + X3^2*X5 + l5*X1*X4*X5 + o*X3*X5^2 - 2*X3^2*X6 - 2*X0*X5*X6 - o*X3*X5*X6 + 2*X0*X6^2 + X3^2*X7 + l5*X2*X4*X7 + o*X3*X5*X7 - 2*X0*X6*X7 + X1*X5^2 - 
        X1*X5*X6 + X1*X5*X7 + X2*X5*X7 - X2*X6*X7 + X2*X7^2,
    o^10*l4*X0^2*X1 + o^10*l4*X0^2*X3 + 2*o^9*l4*X0^2*X1 + 2*o^8*l1*X0^2*X1 + 2*o^8*l2*X0^2*X1 - 2*o^8*l3*X0^2*X1 - 8*o^8*l4*X0^2*X1 + 2*o^8*l1*X0^2*X3 + 2*o^8*l2*X0^2*X3 - 2*o^8*l3*X0^2*X3 - 12*o^8*l4*X0^2*X3 + 
        8*o^7*l1*X0^2*X1 + 4*o^7*l2*X0^2*X1 - 4*o^7*l3*X0^2*X1 - 14*o^7*l4*X0^2*X1 + 8*o^6*l1*l4*X0^2*X1 + 8*o^6*l3*l4*X0^2*X1 + 4*o^7*l1*X0^2*X3 - 2*o^7*l4*X0^2*X3 + 8*o^6*l1*l4*X0^2*X3 + 8*o^6*l3*l4*X0^2*X3 - 
        8*o^6*l1*X0^2*X1 - 4*o^6*l2*X0^2*X1 + 4*o^6*l3*X0^2*X1 + 19*o^6*l4*X0^2*X1 + 2*o^7*l4*X0*X1^2 - o^7*l1*X0*X1*X2 - o^7*l3*X0*X1*X2 - 2*o^6*l1*l4*X0*X1*X2 - 2*o^6*l3*l4*X0*X1*X2 - 24*o^6*l1*X0^2*X3 
        - 12*o^6*l2*X0^2*X3 + 12*o^6*l3*X0^2*X3 + 39*o^6*l4*X0^2*X3 - 16*o^5*l1*l4*X0^2*X3 - 16*o^5*l3*l4*X0^2*X3 - o^8*X0*X1*X3 + o^7*l1*X0*X2*X3 + o^7*l3*X0*X2*X3 + 2*o^6*l1*l4*X0*X2*X3 + 
        2*o^6*l3*l4*X0*X2*X3 + o^8*X0*X3^2 + 2*o^7*l4*X0*X3^2 - 32*o^5*l1*X0^2*X1 + 8*o^4*l1^2*X0^2*X1 - 12*o^5*l2*X0^2*X1 + 12*o^5*l3*X0^2*X1 - 8*o^4*l3^2*X0^2*X1 + 32*o^5*l4*X0^2*X1 - 32*o^4*l1*l4*X0^2*X1 -
        32*o^4*l3*l4*X0^2*X1 - 4*o^7*X0*X1^2 + o^5*l1*l4*X0*X1^2 + o^5*l3*l4*X0*X1^2 + 2*o^6*l1*X0*X1*X2 - 2*o^6*l2*X0*X1*X2 + 2*o^6*l3*X0*X1*X2 + 4*o^5*l1*l4*X0*X1*X2 + 4*o^5*l3*l4*X0*X1*X2 - 
        24*o^5*l1*X0^2*X3 + 8*o^4*l1^2*X0^2*X3 - 12*o^5*l2*X0^2*X3 + 12*o^5*l3*X0^2*X3 - 8*o^4*l3^2*X0^2*X3 + 18*o^5*l4*X0^2*X3 - 32*o^4*l1*l4*X0^2*X3 - 32*o^4*l3*l4*X0^2*X3 + 3*o^7*X0*X1*X3 + 2*o^6*l1*X0*X1*X3
        + 2*o^6*l3*X0*X1*X3 + 8*o^6*l4*X0*X1*X3 + 6*o^5*l1*l4*X0*X1*X3 + 6*o^5*l3*l4*X0*X1*X3 - 2*o^6*l1*X0*X2*X3 + 2*o^6*l2*X0*X2*X3 - 2*o^6*l3*X0*X2*X3 - 4*o^5*l1*l4*X0*X2*X3 - 
        4*o^5*l3*l4*X0*X2*X3 + o^7*X0*X3^2 + 4*o^6*l4*X0*X3^2 + o^5*l1*l4*X0*X3^2 + o^5*l3*l4*X0*X3^2 + 2*o^6*l4*X0^2*X7 + 10*o^4*l1*X0^2*X1 - 2*o^4*l2*X0^2*X1 + 2*o^4*l3*X0^2*X1 - 16*o^4*l4*X0^2*X1 - 
        3*o^5*l1*X0*X1^2 + 2*o^5*l2*X0*X1^2 - 3*o^5*l3*X0*X1^2 - 2*o^5*l4*X0*X1^2 + o^4*l1*l4*X0*X1^2 + o^4*l3*l4*X0*X1^2 + 2*o^5*l1*X0*X1*X2 - 2*o^4*l1^2*X0*X1*X2 - 2*o^5*l2*X0*X1*X2 + 
        2*o^5*l3*X0*X1*X2 + 2*o^4*l3^2*X0*X1*X2 + 4*o^4*l1*l4*X0*X1*X2 + 4*o^4*l3*l4*X0*X1*X2 - o^6*l2*X1*X2^2 + 42*o^4*l1*X0^2*X3 - 16*o^3*l1^2*X0^2*X3 + 6*o^4*l2*X0^2*X3 - 6*o^4*l3*X0^2*X3 + 
        16*o^3*l3^2*X0^2*X3 - 40*o^4*l4*X0^2*X3 + 32*o^3*l1*l4*X0^2*X3 + 32*o^3*l3*l4*X0^2*X3 + 2*o^6*X0*X1*X3 + 6*o^5*l2*X0*X1*X3 + 4*o^5*l3*X0*X1*X3 + 6*o^5*l4*X0*X1*X3 + 6*o^4*l1*l4*X0*X1*X3 + 
        6*o^4*l3*l4*X0*X1*X3 + o^6*l4*X1^2*X3 - 2*o^5*l1*X0*X2*X3 + 2*o^4*l1^2*X0*X2*X3 + 2*o^5*l2*X0*X2*X3 - 2*o^5*l3*X0*X2*X3 - 2*o^4*l3^2*X0*X2*X3 - 4*o^4*l1*l4*X0*X2*X3 - 
        4*o^4*l3*l4*X0*X2*X3 - o^6*l2*X2^2*X3 - 2*o^6*X0*X3^2 - 5*o^5*l1*X0*X3^2 - o^5*l3*X0*X3^2 + 4*o^5*l4*X0*X3^2 + o^4*l1*l4*X0*X3^2 + o^4*l3*l4*X0*X3^2 + o^6*l4*X1*X3^2 - 
        o^6*l4*X0*X1*X4 - o^6*l4*X0*X3*X4 - o^6*l4*X0*X1*X5 - o^6*l4*X0*X3*X5 + 4*o^5*l4*X0^2*X7 + 40*o^3*l1*X0^2*X1 - 24*o^2*l1^2*X0^2*X1 + 8*o^3*l2*X0^2*X1 - 8*o^3*l3*X0^2*X1 + 24*o^2*l3^2*X0^2*X1 - 
        28*o^3*l4*X0^2*X1 + 40*o^2*l1*l4*X0^2*X1 + 40*o^2*l3*l4*X0^2*X1 + 12*o^5*X0*X1^2 - 3*o^4*l1*X0*X1^2 + 2*o^3*l1^2*X0*X1^2 + 2*o^4*l2*X0*X1^2 + 2*o^3*l1*l2*X0*X1^2 + 5*o^4*l3*X0*X1^2 + 
        2*o^3*l2*l3*X0*X1^2 - 2*o^3*l3^2*X0*X1^2 + 2*o^4*l4*X0*X1^2 + o^3*l1*l4*X0*X1^2 + o^3*l3*l4*X0*X1^2 + o^5*l4*X1^3 - 4*o^4*l1*X0*X1*X2 + 4*o^3*l1^2*X0*X1*X2 + 4*o^4*l2*X0*X1*X2 + 
        4*o^3*l1*l2*X0*X1*X2 - 4*o^4*l3*X0*X1*X2 + 4*o^3*l2*l3*X0*X1*X2 - 4*o^3*l3^2*X0*X1*X2 - 8*o^3*l1*l4*X0*X1*X2 - 8*o^3*l3*l4*X0*X1*X2 + o^5*l3*X1^2*X2 + o^4*l1*l4*X1^2*X2 + 
        o^4*l3*l4*X1^2*X2 - o^5*l2*X1*X2^2 + 36*o^3*l1*X0^2*X3 - 24*o^2*l1^2*X0^2*X3 + 12*o^3*l2*X0^2*X3 - 12*o^3*l3*X0^2*X3 + 24*o^2*l3^2*X0^2*X3 - 24*o^3*l4*X0^2*X3 + 40*o^2*l1*l4*X0^2*X3 + 
        40*o^2*l3*l4*X0^2*X3 - 10*o^5*X0*X1*X3 - 10*o^4*l1*X0*X1*X3 + 4*o^3*l1^2*X0*X1*X3 + 4*o^4*l2*X0*X1*X3 - 4*o^3*l1*l2*X0*X1*X3 - 14*o^4*l3*X0*X1*X3 - 4*o^3*l2*l3*X0*X1*X3 - 
        4*o^3*l3^2*X0*X1*X3 - 8*o^4*l4*X0*X1*X3 - 18*o^3*l1*l4*X0*X1*X3 - 18*o^3*l3*l4*X0*X1*X3 - o^6*X1^2*X3 + 2*o^5*l4*X1^2*X3 + 4*o^4*l1*X0*X2*X3 - 4*o^3*l1^2*X0*X2*X3 - 
        4*o^4*l2*X0*X2*X3 - 4*o^3*l1*l2*X0*X2*X3 + 4*o^4*l3*X0*X2*X3 - 4*o^3*l2*l3*X0*X2*X3 + 4*o^3*l3^2*X0*X2*X3 + 8*o^3*l1*l4*X0*X2*X3 + 8*o^3*l3*l4*X0*X2*X3 - o^5*l2*X2^2*X3 - 2*o^5*X0*X3^2
        - 3*o^4*l1*X0*X3^2 + 2*o^3*l1^2*X0*X3^2 - 2*o^4*l2*X0*X3^2 + 2*o^3*l1*l2*X0*X3^2 + 9*o^4*l3*X0*X3^2 + 2*o^3*l2*l3*X0*X3^2 - 2*o^3*l3^2*X0*X3^2 - 2*o^4*l4*X0*X3^2 + o^3*l1*l4*X0*X3^2 + 
        o^3*l3*l4*X0*X3^2 + o^6*X1*X3^2 + o^5*l4*X1*X3^2 - o^5*l3*X2*X3^2 - o^4*l1*l4*X2*X3^2 - o^4*l3*l4*X2*X3^2 + 2*o^5*l4*X3^3 + o^6*X0*X1*X4 - o^6*X0*X3*X4 - 
        2*o^5*l4*X0*X3*X4 - 2*o^5*l4*X0*X1*X5 + 4*o^4*l1*X0^2*X7 + 4*o^4*l2*X0^2*X7 - 4*o^4*l3*X0^2*X7 - 10*o^4*l4*X0^2*X7 - 4*o^2*l1*X0^2*X1 + 4*o^2*l2*X0^2*X1 - 4*o^2*l3*X0^2*X1 + 4*o^2*l4*X0^2*X1 + 
        5*o^3*l1*X0*X1^2 + 2*o^2*l1^2*X0*X1^2 - 4*o^3*l2*X0*X1^2 - 2*o^2*l1*l2*X0*X1^2 + o^3*l3*X0*X1^2 - 2*o^2*l2*l3*X0*X1^2 - 2*o^2*l3^2*X0*X1^2 - 5*o^2*l1*l4*X0*X1^2 - 5*o^2*l3*l4*X0*X1^2 + 
        o^4*l4*X1^3 - o^3*l1*X0*X1*X2 + 2*o^2*l1^2*X0*X1*X2 + 4*o^3*l2*X0*X1*X2 - 4*o^2*l1*l2*X0*X1*X2 - o^3*l3*X0*X1*X2 - 4*o^2*l2*l3*X0*X1*X2 - 2*o^2*l3^2*X0*X1*X2 - 2*o^2*l1*l4*X0*X1*X2 - 
        2*o^2*l3*l4*X0*X1*X2 - o^4*l2*X1^2*X2 + 2*o^4*l2*X1*X2^2 - 2*o^3*l1*l2*X1*X2^2 - 2*o^3*l2*l3*X1*X2^2 - 20*o^2*l1*X0^2*X3 + 16*o*l1^2*X0^2*X3 + 4*o^2*l2*X0^2*X3 - 4*o^2*l3*X0^2*X3 - 
        16*o*l3^2*X0^2*X3 + 12*o^2*l4*X0^2*X3 - 16*o*l1*l4*X0^2*X3 - 16*o*l3*l4*X0^2*X3 - o^4*X0*X1*X3 - 2*o^3*l1*X0*X1*X3 + 4*o^2*l1^2*X0*X1*X3 - 16*o^3*l2*X0*X1*X3 + 4*o^2*l1*l2*X0*X1*X3 + 
        10*o^3*l3*X0*X1*X3 + 4*o^2*l2*l3*X0*X1*X3 - 4*o^2*l3^2*X0*X1*X3 - 4*o^3*l4*X0*X1*X3 - 6*o^2*l1*l4*X0*X1*X3 - 6*o^2*l3*l4*X0*X1*X3 - o^4*l1*X1^2*X3 + 2*o^4*l2*X1^2*X3 - 
        o^4*l3*X1^2*X3 - o^4*l4*X1^2*X3 + o^3*l1*X0*X2*X3 - 2*o^2*l1^2*X0*X2*X3 - 4*o^3*l2*X0*X2*X3 + 4*o^2*l1*l2*X0*X2*X3 + o^3*l3*X0*X2*X3 + 4*o^2*l2*l3*X0*X2*X3 + 2*o^2*l3^2*X0*X2*X3 + 
        2*o^2*l1*l4*X0*X2*X3 + 2*o^2*l3*l4*X0*X2*X3 + 2*o^4*l2*X2^2*X3 - 2*o^3*l1*l2*X2^2*X3 - 2*o^3*l2*l3*X2^2*X3 + o^4*X0*X3^2 + 9*o^3*l1*X0*X3^2 + 2*o^2*l1^2*X0*X3^2 - 
        4*o^3*l2*X0*X3^2 - 2*o^2*l1*l2*X0*X3^2 + o^3*l3*X0*X3^2 - 2*o^2*l2*l3*X0*X3^2 - 2*o^2*l3^2*X0*X3^2 - 8*o^3*l4*X0*X3^2 - 5*o^2*l1*l4*X0*X3^2 - 5*o^2*l3*l4*X0*X3^2 - o^5*X1*X3^2 - 
        o^4*l1*X1*X3^2 + 2*o^4*l2*X1*X3^2 - o^4*l3*X1*X3^2 + 3*o^4*l4*X1*X3^2 + o^4*l2*X2*X3^2 + o^5*X3^3 + o^4*l4*X3^3 - 2*o^4*l1*X0*X1*X4 + 2*o^4*l4*X0*X1*X4 - 
        4*o^3*l1*l4*X0*X1*X4 - 4*o^3*l3*l4*X0*X1*X4 - o^4*l1*X0*X3*X4 + o^4*l3*X0*X3*X4 + 2*o^4*l4*X0*X3*X4 + o^5*X0*X1*X5 - o^4*l1*X0*X1*X5 + o^4*l3*X0*X1*X5 + 2*o^4*l4*X0*X1*X5 - o^5*X0*X3*X5 
        - 2*o^4*l1*X0*X3*X5 + 2*o^4*l4*X0*X3*X5 - 4*o^3*l1*l4*X0*X3*X5 - 4*o^3*l3*l4*X0*X3*X5 + 16*o^3*l1*X0^2*X7 + 8*o^3*l2*X0^2*X7 - 8*o^3*l3*X0^2*X7 - 16*o^3*l4*X0^2*X7 + 16*o^2*l1*l4*X0^2*X7 + 
        16*o^2*l3*l4*X0^2*X7 - o^5*X0*X1*X7 - o^5*X0*X3*X7 - 16*o*l1*X0^2*X1 + 16*l1^2*X0^2*X1 - 16*l3^2*X0^2*X1 + 8*o*l4*X0^2*X1 - 16*l1*l4*X0^2*X1 - 16*l3*l4*X0^2*X1 - 12*o^3*X0*X1^2 + 5*o^2*l1*X0*X1^2 - 
        2*o*l1^2*X0*X1^2 - 4*o^2*l2*X0*X1^2 - 2*o*l1*l2*X0*X1^2 - 3*o^2*l3*X0*X1^2 - 2*o*l2*l3*X0*X1^2 + 2*o*l3^2*X0*X1^2 - 2*o^2*l4*X0*X1^2 - 2*o*l1*l4*X0*X1^2 - 2*o*l3*l4*X0*X1^2 - 
        o^3*l1*X1^3 - 2*o^3*l4*X1^3 + o^3*l5*X1^3 + 2*o^2*l1*X0*X1*X2 - 4*o*l1^2*X0*X1*X2 - 2*o^2*l2*X0*X1*X2 - 4*o*l1*l2*X0*X1*X2 + 2*o^2*l3*X0*X1*X2 - 4*o*l2*l3*X0*X1*X2 + 
        4*o*l3^2*X0*X1*X2 + 4*o*l1*l4*X0*X1*X2 + 4*o*l3*l4*X0*X1*X2 - 2*o^3*l3*X1^2*X2 - 2*o^2*l1*l4*X1^2*X2 - 2*o^2*l3*l4*X1^2*X2 + o^3*l6*X1^2*X2 + 2*o^3*l2*X1*X2^2 - 
        2*o^2*l1*l2*X1*X2^2 - 2*o^2*l2*l3*X1*X2^2 - 16*o*l1*X0^2*X3 + 16*l1^2*X0^2*X3 - 16*l3^2*X0^2*X3 + 8*o*l4*X0^2*X3 - 16*l1*l4*X0^2*X3 - 16*l3*l4*X0^2*X3 + 11*o^3*X0*X1*X3 + 12*o^2*l1*X0*X1*X3 - 
        4*o*l1^2*X0*X1*X3 - 12*o^2*l2*X0*X1*X3 + 4*o*l1*l2*X0*X1*X3 + 16*o^2*l3*X0*X1*X3 + 4*o*l2*l3*X0*X1*X3 + 4*o*l3^2*X0*X1*X3 + 12*o*l1*l4*X0*X1*X3 + 12*o*l3*l4*X0*X1*X3 + 2*o^4*X1^2*X3 - 
        o^3*l1*X1^2*X3 + 4*o^3*l2*X1^2*X3 - 2*o^3*l3*X1^2*X3 - 2*o^2*l1*X0*X2*X3 + 4*o*l1^2*X0*X2*X3 + 2*o^2*l2*X0*X2*X3 + 4*o*l1*l2*X0*X2*X3 - 2*o^2*l3*X0*X2*X3 + 4*o*l2*l3*X0*X2*X3 - 
        4*o*l3^2*X0*X2*X3 - 4*o*l1*l4*X0*X2*X3 - 4*o*l3*l4*X0*X2*X3 + o^3*l6*X1*X2*X3 + 2*o^3*l2*X2^2*X3 - 2*o^2*l1*l2*X2^2*X3 - 2*o^2*l2*l3*X2^2*X3 + o^3*X0*X3^2 + 5*o^2*l1*X0*X3^2 -
        2*o*l1^2*X0*X3^2 - 2*o*l1*l2*X0*X3^2 - 7*o^2*l3*X0*X3^2 - 2*o*l2*l3*X0*X3^2 + 2*o*l3^2*X0*X3^2 - 2*o^2*l4*X0*X3^2 - 2*o*l1*l4*X0*X3^2 - 2*o*l3*l4*X0*X3^2 - 2*o^4*X1*X3^2 - 
        o^3*l1*X1*X3^2 + 4*o^3*l2*X1*X3^2 - 2*o^3*l3*X1*X3^2 - 3*o^3*l5*X1*X3^2 + 2*o^3*l3*X2*X3^2 + 2*o^2*l1*l4*X2*X3^2 + 2*o^2*l3*l4*X2*X3^2 - 2*o^3*l6*X2*X3^2 - 
        o^3*l1*X3^3 - 2*o^3*l4*X3^3 + 2*o^3*l5*X3^3 - 2*o^4*X0*X1*X4 + o^3*l1*X0*X1*X4 + o^3*l3*X0*X1*X4 + 2*o^4*X0*X3*X4 - 3*o^3*l1*X0*X3*X4 + 2*o^3*l2*X0*X3*X4 + o^3*l3*X0*X3*X4 + 
        4*o^3*l4*X0*X3*X4 - 4*o^2*l1*l4*X0*X3*X4 - 4*o^2*l3*l4*X0*X3*X4 + o^4*X0*X1*X5 - 3*o^3*l1*X0*X1*X5 + 2*o^3*l2*X0*X1*X5 + o^3*l3*X0*X1*X5 + 4*o^3*l4*X0*X1*X5 - 4*o^2*l1*l4*X0*X1*X5 - 
        4*o^2*l3*l4*X0*X1*X5 - o^4*X0*X3*X5 + o^3*l1*X0*X3*X5 + o^3*l3*X0*X3*X5 - 2*o^4*X0*X1*X6 - 4*o^2*l1*X0^2*X7 + 4*o^2*l2*X0^2*X7 - 4*o^2*l3*X0^2*X7 + 4*o^2*l4*X0^2*X7 - 5*o^4*X0*X1*X7 - 
        4*o^3*l4*X0*X1*X7 - 3*o^4*X0*X3*X7 - 4*o^3*l4*X0*X3*X7 - 2*o*l1*X0*X1^2 - 2*l1^2*X0*X1^2 + 2*o*l2*X0*X1^2 + 2*l1*l2*X0*X1^2 + 2*o*l3*X0*X1^2 + 2*l2*l3*X0*X1^2 + 2*l3^2*X0*X1^2 + 
        4*l1*l4*X0*X1^2 + 4*l3*l4*X0*X1^2 + 2*o^2*l2*X1^3 - o^2*l3*X1^3 - o^2*l4*X1^3 - 2*o*l2*X0*X1*X2 + 4*l1*l2*X0*X1*X2 + 4*l2*l3*X0*X1*X2 + 2*o^2*l2*X1^2*X2 - o^2*l2*X1*X2^2 +
        2*o*l1*l2*X1*X2^2 + 2*o*l2*l3*X1*X2^2 + 2*o*l1*X0*X1*X3 - 4*l1^2*X0*X1*X3 + 10*o*l2*X0*X1*X3 - 4*l1*l2*X0*X1*X3 - 14*o*l3*X0*X1*X3 - 4*l2*l3*X0*X1*X3 + 4*l3^2*X0*X1*X3 - 
        2*o*l4*X0*X1*X3 - 2*o^2*l2*X1^2*X3 + o^2*l3*X1^2*X3 + 2*o*l2*X0*X2*X3 - 4*l1*l2*X0*X2*X3 - 4*l2*l3*X0*X2*X3 - o^2*l2*X2^2*X3 + 2*o*l1*l2*X2^2*X3 + 2*o*l2*l3*X2^2*X3 - 
        4*o*l1*X0*X3^2 - 2*l1^2*X0*X3^2 + 4*o*l2*X0*X3^2 + 2*l1*l2*X0*X3^2 + 2*l2*l3*X0*X3^2 + 2*l3^2*X0*X3^2 + 2*o*l4*X0*X3^2 + 4*l1*l4*X0*X3^2 + 4*l3*l4*X0*X3^2 + 2*o^3*X1*X3^2 - 
        2*o^2*l2*X1*X3^2 + o^2*l3*X1*X3^2 - 4*o^2*l4*X1*X3^2 - 2*o^2*l2*X2*X3^2 - 2*o^3*X3^3 + 2*o^2*l2*X3^3 - o^2*l3*X3^3 - o^2*l4*X3^3 + 3*o^2*l1*X0*X1*X4 - 
        4*o*l1^2*X0*X1*X4 + 2*o^2*l2*X0*X1*X4 + o^2*l3*X0*X1*X4 + 4*o*l3^2*X0*X1*X4 - o^2*l4*X0*X1*X4 + 4*o*l1*l4*X0*X1*X4 + 4*o*l3*l4*X0*X1*X4 + 2*o^2*l1*X0*X3*X4 - o^2*l4*X0*X3*X4 + 
        o^3*l2*X2*X3*X4 - o^3*X0*X1*X5 + 2*o^2*l1*X0*X1*X5 - o^2*l4*X0*X1*X5 - o^3*l2*X1*X2*X5 + o^3*X0*X3*X5 + 3*o^2*l1*X0*X3*X5 - 4*o*l1^2*X0*X3*X5 + 2*o^2*l2*X0*X3*X5 + o^2*l3*X0*X3*X5 
        + 4*o*l3^2*X0*X3*X5 - o^2*l4*X0*X3*X5 + 4*o*l1*l4*X0*X3*X5 + 4*o*l3*l4*X0*X3*X5 + o^4*X1*X3*X5 - o^4*X3^2*X5 - 2*o^3*X0*X1*X6 + 4*o^3*X0*X3*X6 - 16*o*l1*X0^2*X7 + 16*l1^2*X0^2*X7 - 
        16*l3^2*X0^2*X7 + 8*o*l4*X0^2*X7 - 16*l1*l4*X0^2*X7 - 16*l3*l4*X0^2*X7 - o^3*X0*X1*X7 + 2*o^2*l1*X0*X1*X7 + 2*o^2*l2*X0*X1*X7 - 2*o^2*l3*X0*X1*X7 - 6*o^2*l4*X0*X1*X7 + o^3*X0*X3*X7 + 
        2*o^2*l1*X0*X3*X7 + 2*o^2*l2*X0*X3*X7 - 2*o^2*l3*X0*X3*X7 - 6*o^2*l4*X0*X3*X7 + 4*o*X0*X1^2 - 2*l1*X0*X1^2 + 2*l2*X0*X1^2 - 2*l3*X0*X1^2 + o*l1*X1^3 + o*l4*X1^3 - o*l5*X1^3 + 
        o*l3*X1^2*X2 + l1*l4*X1^2*X2 + l3*l4*X1^2*X2 - o*l6*X1^2*X2 - o*l2*X1*X2^2 + 2*l1*l2*X1*X2^2 + 2*l2*l3*X1*X2^2 - 4*o*X0*X1*X3 - 4*l1*X0*X1*X3 + 8*l2*X0*X1*X3 - 
        4*l3*X0*X1*X3 - o^2*X1^2*X3 + o*l1*X1^2*X3 - 4*o*l2*X1^2*X3 + 2*o*l3*X1^2*X3 - 2*o*l4*X1^2*X3 - o*l6*X1*X2*X3 - o*l2*X2^2*X3 + 2*l1*l2*X2^2*X3 + 
        2*l2*l3*X2^2*X3 - 2*l1*X0*X3^2 + 2*l2*X0*X3^2 - 2*l3*X0*X3^2 + o^2*X1*X3^2 + o*l1*X1*X3^2 - 4*o*l2*X1*X3^2 + 2*o*l3*X1*X3^2 - o*l4*X1*X3^2 + 3*o*l5*X1*X3^2 - 
        o*l3*X2*X3^2 - l1*l4*X2*X3^2 - l3*l4*X2*X3^2 + 2*o*l6*X2*X3^2 + o*l1*X3^3 - 2*o*l5*X3^3 + o^2*X0*X1*X4 + o^2*l2*X1*X2*X4 - o^2*X0*X3*X4 + 4*o*l1*X0*X3*X4 - 
        4*l1^2*X0*X3*X4 - 2*o*l2*X0*X3*X4 + 4*l3^2*X0*X3*X4 - 2*o*l4*X0*X3*X4 + 4*l1*l4*X0*X3*X4 + 4*l3*l4*X0*X3*X4 + o^2*l1*X1*X3*X4 + o^2*l3*X3^2*X4 - o^2*X0*X1*X5 + 4*o*l1*X0*X1*X5 - 
        4*l1^2*X0*X1*X5 - 2*o*l2*X0*X1*X5 + 4*l3^2*X0*X1*X5 - 2*o*l4*X0*X1*X5 + 4*l1*l4*X0*X1*X5 + 4*l3*l4*X0*X1*X5 + o^3*X1^2*X5 + o^2*l3*X1^2*X5 + o^2*X0*X3*X5 - o^3*X1*X3*X5 + 
        o^2*l1*X1*X3*X5 - o^2*l2*X2*X3*X5 + 6*o^2*X0*X1*X6 - o^3*X1*X3*X6 + 9*o^2*X0*X1*X7 + 4*o*l2*X0*X1*X7 - 4*o*l3*X0*X1*X7 - o^2*l4*X1^2*X7 + o^3*X1*X2*X7 + 3*o^2*X0*X3*X7 + 
        4*o*l2*X0*X3*X7 - 4*o*l3*X0*X3*X7 - o^3*X1*X3*X7 - o^3*X2*X3*X7 - o^2*l4*X3^2*X7 + o^3*X0*X4*X7 + o^3*X0*X5*X7 - 2*l2*X1^3 + l3*X1^3 - l2*X1^2*X2 + l1*X1^2*X3 - 
        o*X1*X3^2 + l1*X1*X3^2 + l2*X2*X3^2 + o*X3^3 - 2*l2*X3^3 + l3*X3^3 - 2*l2*X0*X1*X4 + o*l1*X1^2*X4 + 2*o*l3*X1*X3*X4 - o*l2*X2*X3*X4 + o*l1*X3^2*X4 + 
        o*l1*X1^2*X5 + o*l2*X1*X2*X5 - 2*l2*X0*X3*X5 - o^2*X1*X3*X5 + 2*o*l3*X1*X3*X5 + o^2*X3^2*X5 + o*l1*X3^2*X5 + 2*o*X0*X1*X6 - 4*o*X0*X3*X6 - o^2*X3^2*X6 + 
        2*o*X0*X1*X7 - 2*l1*X0*X1*X7 + 2*l2*X0*X1*X7 - 2*l3*X0*X1*X7 + 2*l4*X0*X1*X7 - 2*l1*X0*X3*X7 + 2*l2*X0*X3*X7 - 2*l3*X0*X3*X7 + 2*l4*X0*X3*X7 - 4*o*l4*X1*X3*X7 - o^2*X3^2*X7 + 
        o^2*X0*X4*X7 + o^2*X0*X5*X7 + l3*X1^2*X4 - l2*X1*X2*X4 + l1*X1*X3*X4 - o*X1^2*X5 + o*X1*X3*X5 + l1*X1*X3*X5 + l2*X2*X3*X5 + l3*X3^2*X5 - 4*X0*X1*X6 + 
        o*X1*X3*X6 - 4*X0*X1*X7 - l4*X1^2*X7 - l5*X1^2*X7 - o*X1*X2*X7 - l6*X1*X2*X7 + o*X1*X3*X7 + 2*l5*X1*X3*X7 + o*X2*X3*X7 + l6*X2*X3*X7 - l4*X3^2*X7 - 
        l5*X3^2*X7 + X3^2*X6 + o*X3*X5*X6 + X3^2*X7 + o*X3*X5*X7 - 2*X0*X6*X7 + 2*X0*X7^2 + X1*X5*X6 + X1*X5*X7 + X2*X6*X7 + X2*X7^2,
    o^12*l4^2*X0^4 + 4*o^11*l4^2*X0^4 + 4*o^10*l1*l4*X0^4 + 4*o^10*l2*l4*X0^4 - 4*o^10*l3*l4*X0^4 - 6*o^10*l4^2*X0^4 + 24*o^9*l1*l4*X0^4 + 16*o^9*l2*l4*X0^4 - 16*o^9*l3*l4*X0^4 - 36*o^9*l4^2*X0^4 + 
        16*o^8*l1*l4^2*X0^4 + 16*o^8*l3*l4^2*X0^4 - 1/2*o^11*l4*X0^3*X1 + o^10*l4^2*X0^3*X1 - 3/2*o^11*l4*X0^3*X3 - o^10*l4^2*X0^3*X3 + 4*o^8*l1^2*X0^4 + 8*o^8*l1*l2*X0^4 + 4*o^8*l2^2*X0^4 - 
        8*o^8*l1*l3*X0^4 - 8*o^8*l2*l3*X0^4 + 4*o^8*l3^2*X0^4 + 8*o^8*l1*l4*X0^4 - 3*o^8*l4^2*X0^4 + 32*o^7*l1*l4^2*X0^4 + 32*o^7*l3*l4^2*X0^4 - 15/2*o^10*l4*X0^3*X1 - 3*o^9*l4^2*X0^3*X1 - 
        13/2*o^10*l4*X0^3*X3 - 5*o^9*l4^2*X0^3*X3 + 32*o^7*l1^2*X0^4 + 48*o^7*l1*l2*X0^4 + 16*o^7*l2^2*X0^4 - 48*o^7*l1*l3*X0^4 - 32*o^7*l2*l3*X0^4 + 16*o^7*l3^2*X0^4 - 136*o^7*l1*l4*X0^4 + 
        48*o^6*l1^2*l4*X0^4 - 64*o^7*l2*l4*X0^4 + 32*o^6*l1*l2*l4*X0^4 + 64*o^7*l3*l4*X0^4 + 32*o^6*l2*l3*l4*X0^4 - 48*o^6*l3^2*l4*X0^4 + 96*o^7*l4^2*X0^4 - 96*o^6*l1*l4^2*X0^4 - 96*o^6*l3*l4^2*X0^4 - 
        o^9*l1*X0^3*X1 - o^9*l2*X0^3*X1 + o^9*l3*X0^3*X1 - 10*o^9*l4*X0^3*X1 + 3*o^8*l1*l4*X0^3*X1 + 3*o^8*l2*l4*X0^3*X1 - 7*o^8*l3*l4*X0^3*X1 - 21*o^8*l4^2*X0^3*X1 - 2*o^7*l1*l4^2*X0^3*X1 - 
        2*o^7*l3*l4^2*X0^3*X1 - 3*o^9*l1*X0^3*X3 - 3*o^9*l2*X0^3*X3 + 3*o^9*l3*X0^3*X3 + 2*o^9*l4*X0^3*X3 + o^8*l1*l4*X0^3*X3 + o^8*l2*l4*X0^3*X3 + 3*o^8*l3*l4*X0^3*X3 - 7*o^8*l4^2*X0^3*X3 + 
        2*o^7*l1*l4^2*X0^3*X3 + 2*o^7*l3*l4^2*X0^3*X3 + 56*o^6*l1^2*X0^4 + 64*o^6*l1*l2*X0^4 + 24*o^6*l2^2*X0^4 - 64*o^6*l1*l3*X0^4 - 48*o^6*l2*l3*X0^4 + 24*o^6*l3^2*X0^4 - 132*o^6*l1*l4*X0^4 + 
        160*o^5*l1^2*l4*X0^4 - 76*o^6*l2*l4*X0^4 + 64*o^5*l1*l2*l4*X0^4 + 76*o^6*l3*l4*X0^4 + 64*o^5*l1*l3*l4*X0^4 + 64*o^5*l2*l3*l4*X0^4 - 96*o^5*l3^2*l4*X0^4 + 60*o^6*l4^2*X0^4 - 160*o^5*l1*l4^2*X0^4 + 
        64*o^4*l1^2*l4^2*X0^4 - 160*o^5*l3*l4^2*X0^4 + 128*o^4*l1*l3*l4^2*X0^4 + 64*o^4*l3^2*l4^2*X0^4 - 17*o^8*l1*X0^3*X1 - 15*o^8*l2*X0^3*X1 + 15*o^8*l3*X0^3*X1 + 50*o^8*l4*X0^3*X1 - 6*o^7*l1*l4*X0^3*X1
        - 8*o^7*l3*l4*X0^3*X1 + 6*o^7*l4^2*X0^3*X1 + 6*o^6*l1*l4^2*X0^3*X1 + 6*o^6*l3*l4^2*X0^3*X1 - 1/2*o^9*l4*X0^2*X1^2 - 1/2*o^8*l4^2*X0^2*X1^2 - 19*o^8*l1*X0^3*X3 - 13*o^8*l2*X0^3*X3 + 13*o^8*l3*X0^3*X3
        + 38*o^8*l4*X0^3*X3 - 18*o^7*l1*l4*X0^3*X3 - 8*o^7*l3*l4*X0^3*X3 + 10*o^7*l4^2*X0^3*X3 - 6*o^6*l1*l4^2*X0^3*X3 - 6*o^6*l3*l4^2*X0^3*X3 + 1/2*o^10*X0^2*X1*X3 - 2*o^9*l4*X0^2*X1*X3 + 1/2*o^10*X0^2*X3^2
        + 1/2*o^9*l4*X0^2*X3^2 - 3/2*o^8*l4^2*X0^2*X3^2 + 2*o^9*l4*X0^3*X4 + o^8*l4^2*X0^3*X4 + 1/2*o^9*l4*X0^3*X5 - o^8*l4^2*X0^3*X5 - 64*o^5*l1^2*X0^4 + 32*o^4*l1^3*X0^4 - 16*o^5*l1*l2*X0^4 + 
        32*o^4*l1^2*l2*X0^4 + 16*o^5*l2^2*X0^4 + 16*o^5*l1*l3*X0^4 - 32*o^4*l1^2*l3*X0^4 - 32*o^5*l2*l3*X0^4 + 16*o^5*l3^2*X0^4 - 32*o^4*l1*l3^2*X0^4 - 32*o^4*l2*l3^2*X0^4 + 32*o^4*l3^3*X0^4 + 
        160*o^5*l1*l4*X0^4 - 144*o^4*l1^2*l4*X0^4 - 64*o^4*l1*l3*l4*X0^4 + 80*o^4*l3^2*l4*X0^4 - 72*o^5*l4^2*X0^4 + 112*o^4*l1*l4^2*X0^4 + 112*o^4*l3*l4^2*X0^4 - 50*o^7*l1*X0^3*X1 + 2*o^6*l1^2*X0^3*X1 - 
        26*o^7*l2*X0^3*X1 + 4*o^6*l1*l2*X0^3*X1 + 2*o^6*l2^2*X0^3*X1 + 26*o^7*l3*X0^3*X1 - 12*o^6*l1*l3*X0^3*X1 - 12*o^6*l2*l3*X0^3*X1 + 10*o^6*l3^2*X0^3*X1 + 147/2*o^7*l4*X0^3*X1 - 114*o^6*l1*l4*X0^3*X1 
        - 4*o^5*l1^2*l4*X0^3*X1 - 24*o^6*l2*l4*X0^3*X1 - 4*o^5*l1*l2*l4*X0^3*X1 - 4*o^5*l2*l3*l4*X0^3*X1 + 4*o^5*l3^2*l4*X0^3*X1 + 75*o^6*l4^2*X0^3*X1 - 26*o^5*l1*l4^2*X0^3*X1 - 26*o^5*l3*l4^2*X0^3*X1 - 
        4*o^6*l4*l5*X0^3*X1 + 2*o^9*X0^2*X1^2 - 3/2*o^8*l4*X0^2*X1^2 - 3*o^7*l4^2*X0^2*X1^2 - 4*o^6*l4*l6*X0^3*X2 - 22*o^7*l1*X0^3*X3 + 6*o^6*l1^2*X0^3*X3 - 14*o^7*l2*X0^3*X3 + 12*o^6*l1*l2*X0^3*X3 + 
        6*o^6*l2^2*X0^3*X3 + 14*o^7*l3*X0^3*X3 - 4*o^6*l1*l3*X0^3*X3 - 4*o^6*l2*l3*X0^3*X3 - 2*o^6*l3^2*X0^3*X3 + 57/2*o^7*l4*X0^3*X3 - 78*o^6*l1*l4*X0^3*X3 + 4*o^5*l1^2*l4*X0^3*X3 - 32*o^6*l2*l4*X0^3*X3 
        + 4*o^5*l1*l2*l4*X0^3*X3 - 24*o^6*l3*l4*X0^3*X3 + 4*o^5*l2*l3*l4*X0^3*X3 - 4*o^5*l3^2*l4*X0^3*X3 + 53*o^6*l4^2*X0^3*X3 - 38*o^5*l1*l4^2*X0^3*X3 - 38*o^5*l3*l4^2*X0^3*X3 + 4*o^6*l4*l5*X0^3*X3 + 
        5*o^9*X0^2*X1*X3 - 4*o^7*l4^2*X0^2*X1*X3 + 3*o^9*X0^2*X3^2 + 7/2*o^8*l4*X0^2*X3^2 - o^7*l4^2*X0^2*X3^2 + 3*o^8*l4*X0^3*X4 + 2*o^7*l4^2*X0^3*X4 + 5/2*o^8*l4*X0^3*X5 - 2*o^7*l4^2*X0^3*X5 - 124*o^4*l1^2*X0^4 
        + 128*o^3*l1^3*X0^4 - 72*o^4*l1*l2*X0^4 + 64*o^3*l1^2*l2*X0^4 + 4*o^4*l2^2*X0^4 + 72*o^4*l1*l3*X0^4 - 64*o^3*l1^2*l3*X0^4 - 8*o^4*l2*l3*X0^4 + 4*o^4*l3^2*X0^4 - 128*o^3*l1*l3^2*X0^4 - 
        64*o^3*l2*l3^2*X0^4 + 64*o^3*l3^3*X0^4 + 184*o^4*l1*l4*X0^4 - 384*o^3*l1^2*l4*X0^4 + 128*o^2*l1^3*l4*X0^4 + 40*o^4*l2*l4*X0^4 - 64*o^3*l1*l2*l4*X0^4 - 40*o^4*l3*l4*X0^4 - 192*o^3*l1*l3*l4*X0^4 + 
        128*o^2*l1^2*l3*l4*X0^4 - 64*o^3*l2*l3*l4*X0^4 + 192*o^3*l3^2*l4*X0^4 - 128*o^2*l1*l3^2*l4*X0^4 - 128*o^2*l3^3*l4*X0^4 - 60*o^4*l4^2*X0^4 + 192*o^3*l1*l4^2*X0^4 - 128*o^2*l1^2*l4^2*X0^4 + 
        192*o^3*l3*l4^2*X0^4 - 256*o^2*l1*l3*l4^2*X0^4 - 128*o^2*l3^2*l4^2*X0^4 + 46*o^6*l1*X0^3*X1 + 14*o^6*l2*X0^3*X1 + 16*o^5*l1*l2*X0^3*X1 + 12*o^5*l2^2*X0^3*X1 - 14*o^6*l3*X0^3*X1 - 
        40*o^5*l1*l3*X0^3*X1 - 32*o^5*l2*l3*X0^3*X1 + 24*o^5*l3^2*X0^3*X1 - 175/2*o^6*l4*X0^3*X1 - 32*o^5*l1*l4*X0^3*X1 + 4*o^4*l1^2*l4*X0^3*X1 - 54*o^5*l2*l4*X0^3*X1 + 4*o^4*l1*l2*l4*X0^3*X1 + 
        74*o^5*l3*l4*X0^3*X1 - 40*o^4*l1*l3*l4*X0^3*X1 + 4*o^4*l2*l3*l4*X0^3*X1 - 44*o^4*l3^2*l4*X0^3*X1 + 39*o^5*l4^2*X0^3*X1 - 50*o^4*l1*l4^2*X0^3*X1 - 16*o^3*l1^2*l4^2*X0^3*X1 - 50*o^4*l3*l4^2*X0^3*X1 
        - 32*o^3*l1*l3*l4^2*X0^3*X1 - 16*o^3*l3^2*l4^2*X0^3*X1 - 8*o^5*l4*l5*X0^3*X1 + 10*o^8*X0^2*X1^2 + 2*o^7*l3*X0^2*X1^2 + 33/2*o^7*l4*X0^2*X1^2 + o^6*l1*l4*X0^2*X1^2 + o^6*l3*l4*X0^2*X1^2 + 
        4*o^6*l4^2*X0^2*X1^2 - 1/2*o^6*l4*l5*X0^2*X1^2 - 8*o^5*l4*l6*X0^3*X2 - 1/2*o^6*l4*l6*X0^2*X1*X2 + 42*o^6*l1*X0^3*X3 + 16*o^5*l1^2*X0^3*X3 + 10*o^6*l2*X0^3*X3 + 48*o^5*l1*l2*X0^3*X3 + 
        20*o^5*l2^2*X0^3*X3 - 10*o^6*l3*X0^3*X3 - 24*o^5*l1*l3*X0^3*X3 - 32*o^5*l2*l3*X0^3*X3 + 24*o^5*l3^2*X0^3*X3 - 109/2*o^6*l4*X0^3*X3 - 56*o^5*l1*l4*X0^3*X3 + 28*o^4*l1^2*l4*X0^3*X3 - 
        74*o^5*l2*l4*X0^3*X3 + 28*o^4*l1*l2*l4*X0^3*X3 + 86*o^5*l3*l4*X0^3*X3 + 40*o^4*l1*l3*l4*X0^3*X3 + 28*o^4*l2*l3*l4*X0^3*X3 + 12*o^4*l3^2*l4*X0^3*X3 + 49*o^5*l4^2*X0^3*X3 - 46*o^4*l1*l4^2*X0^3*X3 + 
        16*o^3*l1^2*l4^2*X0^3*X3 - 46*o^4*l3*l4^2*X0^3*X3 + 32*o^3*l1*l3*l4^2*X0^3*X3 + 16*o^3*l3^2*l4^2*X0^3*X3 + 8*o^5*l4*l5*X0^3*X3 + 23/2*o^8*X0^2*X1*X3 - 6*o^7*l1*X0^2*X1*X3 - 6*o^7*l2*X0^2*X1*X3 + 
        6*o^7*l3*X0^2*X1*X3 + 38*o^7*l4*X0^2*X1*X3 + 2*o^6*l4*l5*X0^2*X1*X3 + 3/2*o^6*l4*l6*X0^2*X2*X3 + 3/2*o^8*X0^2*X3^2 - 2*o^7*l1*X0^2*X3^2 - 2*o^7*l2*X0^2*X3^2 + 11/2*o^7*l4*X0^2*X3^2 - 5*o^6*l1*l4*X0^2*X3^2 
        - 4*o^6*l2*l4*X0^2*X3^2 + 3*o^6*l3*l4*X0^2*X3^2 + 12*o^6*l4^2*X0^2*X3^2 - 3/2*o^6*l4*l5*X0^2*X3^2 + 4*o^7*l1*X0^3*X4 + 4*o^7*l2*X0^3*X4 - 4*o^7*l3*X0^3*X4 - 14*o^7*l4*X0^3*X4 + 4*o^6*l1*l4*X0^3*X4 + 
        2*o^6*l2*l4*X0^3*X4 - 2*o^6*l3*l4*X0^3*X4 - 6*o^6*l4^2*X0^3*X4 + o^7*l1*X0^3*X5 + o^7*l2*X0^3*X5 - o^7*l3*X0^3*X5 + 3/2*o^7*l4*X0^3*X5 - 4*o^6*l1*l4*X0^3*X5 - 2*o^6*l2*l4*X0^3*X5 + 2*o^6*l3*l4*X0^3*X5 + 
        6*o^6*l4^2*X0^3*X5 + 32*o^3*l1^2*X0^4 - 32*o^2*l1^3*X0^4 - 32*o^3*l1*l2*X0^4 + 32*o^2*l1^2*l2*X0^4 + 32*o^3*l1*l3*X0^4 - 32*o^2*l1^2*l3*X0^4 + 32*o^2*l1*l3^2*X0^4 - 32*o^2*l2*l3^2*X0^4 + 
        32*o^2*l3^3*X0^4 - 48*o^3*l1*l4*X0^4 + 64*o^2*l1^2*l4*X0^4 + 16*o^3*l2*l4*X0^4 - 32*o^2*l1*l2*l4*X0^4 - 16*o^3*l3*l4*X0^4 + 64*o^2*l1*l3*l4*X0^4 - 32*o^2*l2*l3*l4*X0^4 + 16*o^3*l4^2*X0^4 - 
        32*o^2*l1*l4^2*X0^4 - 32*o^2*l3*l4^2*X0^4 + 151*o^5*l1*X0^3*X1 - 68*o^4*l1^2*X0^3*X1 + 51*o^5*l2*X0^3*X1 + 32*o^4*l1*l2*X0^3*X1 + 24*o^4*l2^2*X0^3*X1 - 51*o^5*l3*X0^3*X1 + 8*o^4*l1*l3*X0^3*X1 - 
        40*o^4*l2*l3*X0^3*X1 + 68*o^4*l3^2*X0^3*X1 - 137*o^5*l4*X0^3*X1 + 227*o^4*l1*l4*X0^3*X1 - 36*o^3*l1^2*l4*X0^3*X1 - 51*o^4*l2*l4*X0^3*X1 + 36*o^3*l1*l2*l4*X0^3*X1 + 163*o^4*l3*l4*X0^3*X1 + 
        36*o^3*l2*l3*l4*X0^3*X1 + 36*o^3*l3^2*l4*X0^3*X1 - 45*o^4*l4^2*X0^3*X1 + 28*o^3*l1*l4^2*X0^3*X1 + 16*o^2*l1^2*l4^2*X0^3*X1 + 28*o^3*l3*l4^2*X0^3*X1 + 32*o^2*l1*l3*l4^2*X0^3*X1 + 
        16*o^2*l3^2*l4^2*X0^3*X1 - 8*o^4*l1*l5*X0^3*X1 - 8*o^4*l2*l5*X0^3*X1 + 8*o^4*l3*l5*X0^3*X1 + 20*o^4*l4*l5*X0^3*X1 - 6*o^7*X0^2*X1^2 - 4*o^6*l1*X0^2*X1^2 - 6*o^6*l2*X0^2*X1^2 + 14*o^6*l3*X0^2*X1^2 + 
        25*o^6*l4*X0^2*X1^2 - 3*o^5*l1*l4*X0^2*X1^2 - 3*o^5*l2*l4*X0^2*X1^2 + 15*o^5*l3*l4*X0^2*X1^2 + 16*o^5*l4^2*X0^2*X1^2 - o^5*l4*l5*X0^2*X1^2 - 1/2*o^6*l4^2*X0*X1^3 - 8*o^4*l1*l6*X0^3*X2 - 
        8*o^4*l2*l6*X0^3*X2 + 8*o^4*l3*l6*X0^3*X2 + 20*o^4*l4*l6*X0^3*X2 - o^5*l4*l6*X0^2*X1*X2 + 69*o^5*l1*X0^3*X3 - 28*o^4*l1^2*X0^3*X3 + 25*o^5*l2*X0^3*X3 + 32*o^4*l1*l2*X0^3*X3 + 24*o^4*l2^2*X0^3*X3 - 
        25*o^5*l3*X0^3*X3 - 72*o^4*l1*l3*X0^3*X3 - 56*o^4*l2*l3*X0^3*X3 + 60*o^4*l3^2*X0^3*X3 - 59*o^5*l4*X0^3*X3 + 121*o^4*l1*l4*X0^3*X3 - 28*o^3*l1^2*l4*X0^3*X3 - 41*o^4*l2*l4*X0^3*X3 + 
        28*o^3*l1*l2*l4*X0^3*X3 + 153*o^4*l3*l4*X0^3*X3 - 64*o^3*l1*l3*l4*X0^3*X3 + 28*o^3*l2*l3*l4*X0^3*X3 - 36*o^3*l3^2*l4*X0^3*X3 - 31*o^4*l4^2*X0^3*X3 + 36*o^3*l1*l4^2*X0^3*X3 - 
        16*o^2*l1^2*l4^2*X0^3*X3 + 36*o^3*l3*l4^2*X0^3*X3 - 32*o^2*l1*l3*l4^2*X0^3*X3 - 16*o^2*l3^2*l4^2*X0^3*X3 + 8*o^4*l1*l5*X0^3*X3 + 8*o^4*l2*l5*X0^3*X3 - 8*o^4*l3*l5*X0^3*X3 - 20*o^4*l4*l5*X0^3*X3 - 
        14*o^7*X0^2*X1*X3 - 26*o^6*l1*X0^2*X1*X3 - 22*o^6*l2*X0^2*X1*X3 + 22*o^6*l3*X0^2*X1*X3 + 46*o^6*l4*X0^2*X1*X3 - 32*o^5*l1*l4*X0^2*X1*X3 - 16*o^5*l2*l4*X0^2*X1*X3 + 44*o^5*l4^2*X0^2*X1*X3 + 
        4*o^5*l4*l5*X0^2*X1*X3 + 1/2*o^8*X0*X1^2*X3 - 1/2*o^7*l4*X0*X1^2*X3 + 1/2*o^6*l4^2*X0*X1^2*X3 + 3*o^5*l4*l6*X0^2*X2*X3 - 8*o^7*X0^2*X3^2 - 10*o^6*l1*X0^2*X3^2 - 12*o^6*l2*X0^2*X3^2 + 
        4*o^6*l3*X0^2*X3^2 + 13*o^6*l4*X0^2*X3^2 - 21*o^5*l1*l4*X0^2*X3^2 - 13*o^5*l2*l4*X0^2*X3^2 + o^5*l3*l4*X0^2*X3^2 + 20*o^5*l4^2*X0^2*X3^2 - 16*o^4*l1*l4^2*X0^2*X3^2 - 16*o^4*l3*l4^2*X0^2*X3^2 - 
        3*o^5*l4*l5*X0^2*X3^2 + 3/2*o^8*X0*X1*X3^2 + 3/2*o^7*l4*X0*X1*X3^2 - 1/2*o^6*l4^2*X0*X1*X3^2 + o^7*l4*X0*X3^3 + 1/2*o^6*l4^2*X0*X3^3 + 14*o^6*l1*X0^3*X4 + 6*o^6*l2*X0^3*X4 - 6*o^6*l3*X0^3*X4 - 
        14*o^6*l4*X0^3*X4 + 28*o^5*l1*l4*X0^3*X4 + 4*o^5*l2*l4*X0^3*X4 + 12*o^5*l3*l4*X0^3*X4 - 10*o^5*l4^2*X0^3*X4 + 8*o^4*l1*l4^2*X0^3*X4 + 8*o^4*l3*l4^2*X0^3*X4 - 1/2*o^8*X0^2*X1*X4 - o^8*X0^2*X3*X4 - 
        o^7*l4*X0^2*X3*X4 + 7*o^6*l1*X0^3*X5 + 5*o^6*l2*X0^3*X5 - 5*o^6*l3*X0^3*X5 - 19/2*o^6*l4*X0^3*X5 - 8*o^5*l1*l4*X0^3*X5 - 4*o^5*l2*l4*X0^3*X5 + 8*o^5*l3*l4*X0^3*X5 + 10*o^5*l4^2*X0^3*X5 - 
        8*o^4*l1*l4^2*X0^3*X5 - 8*o^4*l3*l4^2*X0^3*X5 + o^7*l4*X0^2*X1*X5 - 1/2*o^8*X0^2*X3*X5 + 3/2*o^7*l4*X0^2*X3*X5 - 5*o^6*l4*X0^3*X6 + o^6*l4*X0^3*X7 + 64*o^2*l1^2*X0^4 - 128*o*l1^3*X0^4 + 64*l1^4*X0^4 + 
        128*o*l1*l3^2*X0^4 - 128*l1^2*l3^2*X0^4 + 64*l3^4*X0^4 - 64*o^2*l1*l4*X0^4 + 192*o*l1^2*l4*X0^4 - 128*l1^3*l4*X0^4 + 128*o*l1*l3*l4*X0^4 - 128*l1^2*l3*l4*X0^4 - 64*o*l3^2*l4*X0^4 + 
        128*l1*l3^2*l4*X0^4 + 128*l3^3*l4*X0^4 + 16*o^2*l4^2*X0^4 - 64*o*l1*l4^2*X0^4 + 64*l1^2*l4^2*X0^4 - 64*o*l3*l4^2*X0^4 + 128*l1*l3*l4^2*X0^4 + 64*l3^2*l4^2*X0^4 - 41*o^4*l1*X0^3*X1 + 
        8*o^3*l1^2*X0^3*X1 + 8*o^2*l1^3*X0^3*X1 + 13*o^4*l2*X0^3*X1 + 8*o^3*l1*l2*X0^3*X1 + 8*o^2*l1^2*l2*X0^3*X1 + 20*o^3*l2^2*X0^3*X1 - 13*o^4*l3*X0^3*X1 + 16*o^3*l1*l3*X0^3*X1 - 40*o^2*l1^2*l3*X0^3*X1 
        - 32*o^3*l2*l3*X0^3*X1 + 8*o^3*l3^2*X0^3*X1 - 8*o^2*l1*l3^2*X0^3*X1 - 8*o^2*l2*l3^2*X0^3*X1 + 40*o^2*l3^3*X0^3*X1 + 57*o^4*l4*X0^3*X1 + 42*o^3*l1*l4*X0^3*X1 - 36*o^2*l1^2*l4*X0^3*X1 - 
        16*o*l1^3*l4*X0^3*X1 - 6*o^3*l2*l4*X0^3*X1 + 20*o^2*l1*l2*l4*X0^3*X1 - 6*o^3*l3*l4*X0^3*X1 + 24*o^2*l1*l3*l4*X0^3*X1 - 16*o*l1^2*l3*l4*X0^3*X1 + 20*o^2*l2*l3*l4*X0^3*X1 + 60*o^2*l3^2*l4*X0^3*X1 + 
        16*o*l1*l3^2*l4*X0^3*X1 + 16*o*l3^3*l4*X0^3*X1 - 30*o^3*l4^2*X0^3*X1 + 52*o^2*l1*l4^2*X0^3*X1 + 16*o*l1^2*l4^2*X0^3*X1 + 52*o^2*l3*l4^2*X0^3*X1 + 32*o*l1*l3*l4^2*X0^3*X1 + 16*o*l3^2*l4^2*X0^3*X1 -
        32*o^3*l1*l5*X0^3*X1 - 16*o^3*l2*l5*X0^3*X1 + 16*o^3*l3*l5*X0^3*X1 + 32*o^3*l4*l5*X0^3*X1 - 32*o^2*l1*l4*l5*X0^3*X1 - 32*o^2*l3*l4*l5*X0^3*X1 - 38*o^6*X0^2*X1^2 - 16*o^5*l2*X0^2*X1^2 + 
        4*o^5*l3*X0^2*X1^2 - 4*o^4*l1*l3*X0^2*X1^2 - 4*o^4*l2*l3*X0^2*X1^2 + 4*o^4*l3^2*X0^2*X1^2 - 57/2*o^5*l4*X0^2*X1^2 - 12*o^4*l1*l4*X0^2*X1^2 - 2*o^3*l1^2*l4*X0^2*X1^2 - 16*o^4*l2*l4*X0^2*X1^2 - 
        2*o^3*l1*l2*l4*X0^2*X1^2 + 10*o^4*l3*l4*X0^2*X1^2 - 2*o^3*l2*l3*l4*X0^2*X1^2 + 2*o^3*l3^2*l4*X0^2*X1^2 + 29/2*o^4*l4^2*X0^2*X1^2 + 2*o^3*l1*l4^2*X0^2*X1^2 + 2*o^3*l3*l4^2*X0^2*X1^2 + 2*o^5*l5*X0^2*X1^2 - 
        o^4*l1*l5*X0^2*X1^2 - o^4*l2*l5*X0^2*X1^2 + o^4*l3*l5*X0^2*X1^2 + 5/2*o^4*l4*l5*X0^2*X1^2 + 3/2*o^6*l4*X0*X1^3 + 3/2*o^5*l4^2*X0*X1^3 - 32*o^3*l1*l6*X0^3*X2 - 16*o^3*l2*l6*X0^3*X2 + 
        16*o^3*l3*l6*X0^3*X2 + 32*o^3*l4*l6*X0^3*X2 - 32*o^2*l1*l4*l6*X0^3*X2 - 32*o^2*l3*l4*l6*X0^3*X2 + 2*o^5*l6*X0^2*X1*X2 - o^4*l1*l6*X0^2*X1*X2 - o^4*l2*l6*X0^2*X1*X2 + o^4*l3*l6*X0^2*X1*X2 + 
        5/2*o^4*l4*l6*X0^2*X1*X2 - 27*o^4*l1*X0^3*X3 - 56*o^3*l1^2*X0^3*X3 + 24*o^2*l1^3*X0^3*X3 + 7*o^4*l2*X0^3*X3 - 40*o^3*l1*l2*X0^3*X3 + 24*o^2*l1^2*l2*X0^3*X3 + 12*o^3*l2^2*X0^3*X3 - 7*o^4*l3*X0^3*X3 
        + 16*o^3*l1*l3*X0^3*X3 + 8*o^2*l1^2*l3*X0^3*X3 - 32*o^3*l2*l3*X0^3*X3 + 8*o^3*l3^2*X0^3*X3 - 24*o^2*l1*l3^2*X0^3*X3 - 24*o^2*l2*l3^2*X0^3*X3 - 8*o^2*l3^3*X0^3*X3 + 27*o^4*l4*X0^3*X3 + 
        118*o^3*l1*l4*X0^3*X3 - 124*o^2*l1^2*l4*X0^3*X3 + 16*o*l1^3*l4*X0^3*X3 + 22*o^3*l2*l4*X0^3*X3 - 20*o^2*l1*l2*l4*X0^3*X3 - 26*o^3*l3*l4*X0^3*X3 - 88*o^2*l1*l3*l4*X0^3*X3 + 16*o*l1^2*l3*l4*X0^3*X3 -
        20*o^2*l2*l3*l4*X0^3*X3 + 36*o^2*l3^2*l4*X0^3*X3 - 16*o*l1*l3^2*l4*X0^3*X3 - 16*o*l3^3*l4*X0^3*X3 - 50*o^3*l4^2*X0^3*X3 + 76*o^2*l1*l4^2*X0^3*X3 - 16*o*l1^2*l4^2*X0^3*X3 + 76*o^2*l3*l4^2*X0^3*X3 -
        32*o*l1*l3*l4^2*X0^3*X3 - 16*o*l3^2*l4^2*X0^3*X3 + 32*o^3*l1*l5*X0^3*X3 + 16*o^3*l2*l5*X0^3*X3 - 16*o^3*l3*l5*X0^3*X3 - 32*o^3*l4*l5*X0^3*X3 + 32*o^2*l1*l4*l5*X0^3*X3 + 32*o^2*l3*l4*l5*X0^3*X3 - 
        89/2*o^6*X0^2*X1*X3 + 12*o^5*l1*X0^2*X1*X3 + 2*o^4*l1^2*X0^2*X1*X3 - 20*o^5*l2*X0^2*X1*X3 + 4*o^4*l1*l2*X0^2*X1*X3 + 2*o^4*l2^2*X0^2*X1*X3 + 20*o^5*l3*X0^2*X1*X3 - 4*o^4*l1*l3*X0^2*X1*X3 - 
        4*o^4*l2*l3*X0^2*X1*X3 + 2*o^4*l3^2*X0^2*X1*X3 - 58*o^5*l4*X0^2*X1*X3 - 44*o^4*l1*l4*X0^2*X1*X3 - 44*o^4*l2*l4*X0^2*X1*X3 + 44*o^4*l3*l4*X0^2*X1*X3 + 50*o^4*l4^2*X0^2*X1*X3 - 32*o^3*l1*l4^2*X0^2*X1*X3 - 
        32*o^3*l3*l4^2*X0^2*X1*X3 + 4*o^4*l1*l5*X0^2*X1*X3 + 4*o^4*l2*l5*X0^2*X1*X3 - 4*o^4*l3*l5*X0^2*X1*X3 - 10*o^4*l4*l5*X0^2*X1*X3 + 7*o^7*X0*X1^2*X3 + 7*o^6*l4*X0*X1^2*X3 - 3/2*o^5*l4^2*X0*X1^2*X3 + 
        2*o^5*l6*X0^2*X2*X3 + 3*o^4*l1*l6*X0^2*X2*X3 + 3*o^4*l2*l6*X0^2*X2*X3 - 3*o^4*l3*l6*X0^2*X2*X3 - 15/2*o^4*l4*l6*X0^2*X2*X3 - 13/2*o^6*X0^2*X3^2 - 12*o^5*l1*X0^2*X3^2 + 2*o^4*l1^2*X0^2*X3^2 - 
        12*o^5*l2*X0^2*X3^2 + 4*o^4*l1*l2*X0^2*X3^2 + 2*o^4*l2^2*X0^2*X3^2 + 24*o^5*l3*X0^2*X3^2 - 2*o^4*l3^2*X0^2*X3^2 + 9/2*o^5*l4*X0^2*X3^2 - 16*o^4*l1*l4*X0^2*X3^2 + 2*o^3*l1^2*l4*X0^2*X3^2 - 
        20*o^4*l2*l4*X0^2*X3^2 + 2*o^3*l1*l2*l4*X0^2*X3^2 + 10*o^4*l3*l4*X0^2*X3^2 + 2*o^3*l2*l3*l4*X0^2*X3^2 - 2*o^3*l3^2*l4*X0^2*X3^2 + 19/2*o^4*l4^2*X0^2*X3^2 - 2*o^3*l1*l4^2*X0^2*X3^2 - 
        2*o^3*l3*l4^2*X0^2*X3^2 - 2*o^5*l5*X0^2*X3^2 - 3*o^4*l1*l5*X0^2*X3^2 - 3*o^4*l2*l5*X0^2*X3^2 + 3*o^4*l3*l5*X0^2*X3^2 + 15/2*o^4*l4*l5*X0^2*X3^2 + 4*o^7*X0*X1*X3^2 + 10*o^6*l4*X0*X1*X3^2 + 
        11/2*o^5*l4^2*X0*X1*X3^2 + o^7*X0*X3^3 + 7/2*o^6*l4*X0*X3^3 + 5/2*o^5*l4^2*X0*X3^3 - 16*o^5*l1*X0^3*X4 + 4*o^4*l1^2*X0^3*X4 - 4*o^5*l2*X0^3*X4 + 4*o^4*l1*l2*X0^3*X4 + 4*o^5*l3*X0^3*X4 - 
        4*o^4*l1*l3*X0^3*X4 + 24*o^5*l4*X0^3*X4 - 22*o^4*l1*l4*X0^3*X4 - 8*o^4*l3*l4*X0^3*X4 + 7*o^4*l4^2*X0^3*X4 - 9/2*o^7*X0^2*X1*X4 - 11/2*o^6*l4*X0^2*X1*X4 - 2*o^5*l4^2*X0^2*X1*X4 + 1/2*o^6*l1*X0^2*X2*X4 + 
        1/2*o^6*l3*X0^2*X2*X4 + o^5*l1*l4*X0^2*X2*X4 + o^5*l3*l4*X0^2*X2*X4 - 3*o^7*X0^2*X3*X4 - 9/2*o^6*l4*X0^2*X3*X4 - 2*o^5*l4^2*X0^2*X3*X4 + 13*o^5*l1*X0^3*X5 - 4*o^4*l1^2*X0^3*X5 + 9*o^5*l2*X0^3*X5 - 
        4*o^4*l1*l2*X0^3*X5 - 9*o^5*l3*X0^3*X5 + 4*o^4*l1*l3*X0^3*X5 - 16*o^5*l4*X0^3*X5 + 26*o^4*l1*l4*X0^3*X5 + 12*o^4*l3*l4*X0^3*X5 - 7*o^4*l4^2*X0^3*X5 - 5/2*o^7*X0^2*X1*X5 + 3*o^6*l4*X0^2*X1*X5 + 
        2*o^5*l4^2*X0^2*X1*X5 - 3/2*o^7*X0^2*X3*X5 + 9/2*o^6*l4*X0^2*X3*X5 + 2*o^5*l4^2*X0^2*X3*X5 + 2*o^6*X0^3*X6 - 10*o^5*l4*X0^3*X6 + 2*o^5*l4*X0^3*X7 + 3/2*o^6*l4*X0^2*X2*X7 - 148*o^3*l1*X0^3*X1 + 
        114*o^2*l1^2*X0^3*X1 - 16*o*l1^3*X0^3*X1 - 24*o^3*l2*X0^3*X1 - 36*o^2*l1*l2*X0^3*X1 + 32*o*l1^2*l2*X0^3*X1 + 6*o^2*l2^2*X0^3*X1 + 24*o^3*l3*X0^3*X1 + 4*o^2*l1*l3*X0^3*X1 - 12*o^2*l2*l3*X0^3*X1 - 
        94*o^2*l3^2*X0^3*X1 + 16*o*l1*l3^2*X0^3*X1 - 32*o*l2*l3^2*X0^3*X1 + 98*o^3*l4*X0^3*X1 - 164*o^2*l1*l4*X0^3*X1 + 8*o*l1^2*l4*X0^3*X1 + 16*l1^3*l4*X0^3*X1 + 24*o^2*l2*l4*X0^3*X1 - 
        32*o*l1*l2*l4*X0^3*X1 - 156*o^2*l3*l4*X0^3*X1 + 16*l1^2*l3*l4*X0^3*X1 - 32*o*l2*l3*l4*X0^3*X1 - 8*o*l3^2*l4*X0^3*X1 - 16*l1*l3^2*l4*X0^3*X1 - 16*l3^3*l4*X0^3*X1 + 6*o^2*l4^2*X0^3*X1 - 
        16*l1^2*l4^2*X0^3*X1 - 32*l1*l3*l4^2*X0^3*X1 - 16*l3^2*l4^2*X0^3*X1 + 8*o^2*l1*l5*X0^3*X1 - 8*o^2*l2*l5*X0^3*X1 + 8*o^2*l3*l5*X0^3*X1 - 8*o^2*l4*l5*X0^3*X1 + 6*o^5*X0^2*X1^2 + 8*o^4*l1*X0^2*X1^2 - 
        2*o^3*l1^2*X0^2*X1^2 + 2*o^3*l2^2*X0^2*X1^2 - 16*o^4*l3*X0^2*X1^2 + 4*o^3*l1*l3*X0^2*X1^2 - 8*o^3*l2*l3*X0^2*X1^2 + 6*o^3*l3^2*X0^2*X1^2 - 93/2*o^4*l4*X0^2*X1^2 - 10*o^3*l1*l4*X0^2*X1^2 - 
        2*o^2*l1^2*l4*X0^2*X1^2 - 24*o^3*l2*l4*X0^2*X1^2 - 2*o^2*l1*l2*l4*X0^2*X1^2 + 4*o^3*l3*l4*X0^2*X1^2 + 4*o^2*l1*l3*l4*X0^2*X1^2 - 2*o^2*l2*l3*l4*X0^2*X1^2 + 6*o^2*l3^2*l4*X0^2*X1^2 + 4*o^3*l4^2*X0^2*X1^2 -
        14*o^2*l1*l4^2*X0^2*X1^2 - 14*o^2*l3*l4^2*X0^2*X1^2 + 10*o^4*l5*X0^2*X1^2 - 4*o^3*l1*l5*X0^2*X1^2 - 2*o^3*l2*l5*X0^2*X1^2 + 2*o^3*l3*l5*X0^2*X1^2 + 12*o^3*l4*l5*X0^2*X1^2 - 4*o^2*l1*l4*l5*X0^2*X1^2 - 
        4*o^2*l3*l4*l5*X0^2*X1^2 + 2*o^6*X0*X1^3 + 2*o^5*l4*X0*X1^3 + 2*o^4*l3*l4*X0*X1^3 + o^4*l4^2*X0*X1^3 + o^3*l1*l4^2*X0*X1^3 + o^3*l3*l4^2*X0*X1^3 - 1/2*o^4*l4*l5*X0*X1^3 + 8*o^2*l1*l6*X0^3*X2
        - 8*o^2*l2*l6*X0^3*X2 + 8*o^2*l3*l6*X0^3*X2 - 8*o^2*l4*l6*X0^3*X2 + 10*o^4*l6*X0^2*X1*X2 - 4*o^3*l1*l6*X0^2*X1*X2 - 2*o^3*l2*l6*X0^2*X1*X2 + 2*o^3*l3*l6*X0^2*X1*X2 + 12*o^3*l4*l6*X0^2*X1*X2 - 
        4*o^2*l1*l4*l6*X0^2*X1*X2 - 4*o^2*l3*l4*l6*X0^2*X1*X2 - 1/2*o^4*l4*l6*X0*X1^2*X2 - 60*o^3*l1*X0^3*X3 + 38*o^2*l1^2*X0^3*X3 + 16*o*l1^3*X0^3*X3 - 8*o^3*l2*X0^3*X3 - 44*o^2*l1*l2*X0^3*X3 + 
        32*o*l1^2*l2*X0^3*X3 + 2*o^2*l2^2*X0^3*X3 + 8*o^3*l3*X0^3*X3 + 76*o^2*l1*l3*X0^3*X3 - 64*o*l1^2*l3*X0^3*X3 - 4*o^2*l2*l3*X0^3*X3 - 42*o^2*l3^2*X0^3*X3 - 16*o*l1*l3^2*X0^3*X3 - 32*o*l2*l3^2*X0^3*X3
        + 64*o*l3^3*X0^3*X3 + 38*o^3*l4*X0^3*X3 - 60*o^2*l1*l4*X0^3*X3 - 8*o*l1^2*l4*X0^3*X3 - 16*l1^3*l4*X0^3*X3 + 24*o^2*l2*l4*X0^3*X3 - 32*o*l1*l2*l4*X0^3*X3 - 100*o^2*l3*l4*X0^3*X3 + 
        64*o*l1*l3*l4*X0^3*X3 - 16*l1^2*l3*l4*X0^3*X3 - 32*o*l2*l3*l4*X0^3*X3 + 72*o*l3^2*l4*X0^3*X3 + 16*l1*l3^2*l4*X0^3*X3 + 16*l3^3*l4*X0^3*X3 + 2*o^2*l4^2*X0^3*X3 + 16*l1^2*l4^2*X0^3*X3 + 
        32*l1*l3*l4^2*X0^3*X3 + 16*l3^2*l4^2*X0^3*X3 - 8*o^2*l1*l5*X0^3*X3 + 8*o^2*l2*l5*X0^3*X3 - 8*o^2*l3*l5*X0^3*X3 + 8*o^2*l4*l5*X0^3*X3 + 13*o^5*X0^2*X1*X3 + 60*o^4*l1*X0^2*X1*X3 - 
        16*o^3*l1^2*X0^2*X1*X3 + 20*o^4*l2*X0^2*X1*X3 + 8*o^3*l1*l2*X0^2*X1*X3 + 8*o^3*l2^2*X0^2*X1*X3 - 20*o^4*l3*X0^2*X1*X3 - 8*o^3*l1*l3*X0^2*X1*X3 - 16*o^3*l2*l3*X0^2*X1*X3 + 24*o^3*l3^2*X0^2*X1*X3 - 
        88*o^4*l4*X0^2*X1*X3 + 48*o^3*l1*l4*X0^2*X1*X3 - 40*o^3*l2*l4*X0^2*X1*X3 + 72*o^3*l3*l4*X0^2*X1*X3 - 16*o^3*l4^2*X0^2*X1*X3 + 16*o^3*l1*l5*X0^2*X1*X3 + 8*o^3*l2*l5*X0^2*X1*X3 - 8*o^3*l3*l5*X0^2*X1*X3 - 
        16*o^3*l4*l5*X0^2*X1*X3 + 16*o^2*l1*l4*l5*X0^2*X1*X3 + 16*o^2*l3*l4*l5*X0^2*X1*X3 - 1/2*o^6*X0*X1^2*X3 - o^5*l1*X0*X1^2*X3 - o^5*l2*X0*X1^2*X3 + 5*o^5*l3*X0*X1^2*X3 + 21*o^5*l4*X0*X1^2*X3 + 
        o^4*l1*l4*X0*X1^2*X3 - o^4*l2*l4*X0*X1^2*X3 + o^4*l3*l4*X0*X1^2*X3 + 12*o^4*l4^2*X0*X1^2*X3 - o^3*l1*l4^2*X0*X1^2*X3 - o^3*l3*l4^2*X0*X1^2*X3 + 3/2*o^4*l4*l5*X0*X1^2*X3 + 
        10*o^4*l6*X0^2*X2*X3 + 12*o^3*l1*l6*X0^2*X2*X3 + 6*o^3*l2*l6*X0^2*X2*X3 - 6*o^3*l3*l6*X0^2*X2*X3 - 4*o^3*l4*l6*X0^2*X2*X3 + 12*o^2*l1*l4*l6*X0^2*X2*X3 + 12*o^2*l3*l4*l6*X0^2*X2*X3 + 
        o^4*l4*l6*X0*X1*X2*X3 + 7*o^5*X0^2*X3^2 + 28*o^4*l1*X0^2*X3^2 + 2*o^3*l1^2*X0^2*X3^2 + 12*o^4*l2*X0^2*X3^2 + 8*o^3*l1*l2*X0^2*X3^2 + 6*o^3*l2^2*X0^2*X3^2 + 4*o^4*l3*X0^2*X3^2 - 12*o^3*l1*l3*X0^2*X3^2 - 
        8*o^3*l2*l3*X0^2*X3^2 + 2*o^3*l3^2*X0^2*X3^2 - 63/2*o^4*l4*X0^2*X3^2 + 18*o^3*l1*l4*X0^2*X3^2 - 14*o^2*l1^2*l4*X0^2*X3^2 - 16*o^3*l2*l4*X0^2*X3^2 + 2*o^2*l1*l2*l4*X0^2*X3^2 + 36*o^3*l3*l4*X0^2*X3^2 - 
        4*o^2*l1*l3*l4*X0^2*X3^2 + 2*o^2*l2*l3*l4*X0^2*X3^2 + 10*o^2*l3^2*l4*X0^2*X3^2 - 4*o^3*l4^2*X0^2*X3^2 + 14*o^2*l1*l4^2*X0^2*X3^2 + 14*o^2*l3*l4^2*X0^2*X3^2 - 10*o^4*l5*X0^2*X3^2 - 12*o^3*l1*l5*X0^2*X3^2 -
        6*o^3*l2*l5*X0^2*X3^2 + 6*o^3*l3*l5*X0^2*X3^2 + 4*o^3*l4*l5*X0^2*X3^2 - 12*o^2*l1*l4*l5*X0^2*X3^2 - 12*o^2*l3*l4*l5*X0^2*X3^2 + 3/2*o^6*X0*X1*X3^2 - 3*o^5*l1*X0*X1*X3^2 - 3*o^5*l2*X0*X1*X3^2 - 
        o^5*l3*X0*X1*X3^2 + 15*o^5*l4*X0*X1*X3^2 - 3*o^4*l1*l4*X0*X1*X3^2 - o^4*l2*l4*X0*X1*X3^2 + o^4*l3*l4*X0*X1*X3^2 + 10*o^4*l4^2*X0*X1*X3^2 + o^3*l1*l4^2*X0*X1*X3^2 + o^3*l3*l4^2*X0*X1*X3^2 -
        o^5*l5*X0*X1*X3^2 - 3/2*o^4*l4*l5*X0*X1*X3^2 - o^5*l6*X0*X2*X3^2 - 1/2*o^4*l4*l6*X0*X2*X3^2 + 3*o^6*X0*X3^3 + 2*o^5*l4*X0*X3^3 - 2*o^4*l1*l4*X0*X3^3 - 2*o^4*l2*l4*X0*X3^3 + 
        5*o^4*l4^2*X0*X3^3 - o^3*l1*l4^2*X0*X3^3 - o^3*l3*l4^2*X0*X3^3 + o^5*l5*X0*X3^3 + 1/2*o^4*l4*l5*X0*X3^3 - 28*o^4*l1*X0^3*X4 + 32*o^3*l1^2*X0^3*X4 - 8*o^4*l2*X0^3*X4 + 8*o^3*l1*l2*X0^3*X4 + 
        8*o^4*l3*X0^3*X4 - 8*o^3*l1*l3*X0^3*X4 - 16*o^3*l3^2*X0^3*X4 + 17*o^4*l4*X0^3*X4 - 64*o^3*l1*l4*X0^3*X4 + 24*o^2*l1^2*l4*X0^3*X4 - 4*o^3*l2*l4*X0^3*X4 - 28*o^3*l3*l4*X0^3*X4 + 16*o^2*l1*l3*l4*X0^3*X4 - 
        8*o^2*l3^2*l4*X0^3*X4 + 12*o^3*l4^2*X0^3*X4 - 16*o^2*l1*l4^2*X0^3*X4 - 16*o^2*l3*l4^2*X0^3*X4 + o^6*X0^2*X1*X4 + 1/2*o^5*l1*X0^2*X1*X4 + o^5*l2*X0^2*X1*X4 - 5/2*o^5*l3*X0^2*X1*X4 - 3*o^5*l4*X0^2*X1*X4 + 
        3/2*o^4*l1*l4*X0^2*X1*X4 + o^4*l2*l4*X0^2*X1*X4 - 1/2*o^4*l3*l4*X0^2*X1*X4 - 3*o^4*l4^2*X0^2*X1*X4 - 1/2*o^5*l1*X0^2*X2*X4 + o^5*l2*X0^2*X2*X4 - 1/2*o^5*l3*X0^2*X2*X4 - o^4*l1*l4*X0^2*X2*X4 - 
        o^4*l3*l4*X0^2*X2*X4 + 2*o^6*X0^2*X3*X4 + o^5*l1*X0^2*X3*X4 + 2*o^5*l2*X0^2*X3*X4 - 2*o^5*l4*X0^2*X3*X4 + 5/2*o^4*l1*l4*X0^2*X3*X4 + o^4*l2*l4*X0^2*X3*X4 + 1/2*o^4*l3*l4*X0^2*X3*X4 - 3*o^4*l4^2*X0^2*X3*X4 
        + o^4*l1*X0^3*X5 - 12*o^3*l1^2*X0^3*X5 + 7*o^4*l2*X0^3*X5 - 8*o^3*l1*l2*X0^3*X5 - 7*o^4*l3*X0^3*X5 + 8*o^3*l1*l3*X0^3*X5 - 4*o^3*l3^2*X0^3*X5 - 3*o^4*l4*X0^3*X5 + 36*o^3*l1*l4*X0^3*X5 - 
        24*o^2*l1^2*l4*X0^3*X5 + 4*o^3*l2*l4*X0^3*X5 - 16*o^2*l1*l3*l4*X0^3*X5 + 8*o^2*l3^2*l4*X0^3*X5 - 12*o^3*l4^2*X0^3*X5 + 16*o^2*l1*l4^2*X0^3*X5 + 16*o^2*l3*l4^2*X0^3*X5 - 5*o^6*X0^2*X1*X5 + o^5*l1*X0^2*X1*X5
        - 2*o^5*l3*X0^2*X1*X5 - 3*o^5*l4*X0^2*X1*X5 - 2*o^4*l1*l4*X0^2*X1*X5 - o^4*l2*l4*X0^2*X1*X5 + 3*o^4*l4^2*X0^2*X1*X5 - 3*o^6*X0^2*X3*X5 + 5*o^5*l1*X0^2*X3*X5 + 4*o^5*l2*X0^2*X3*X5 - 2*o^5*l3*X0^2*X3*X5 - 
        25/2*o^5*l4*X0^2*X3*X5 - o^4*l2*l4*X0^2*X3*X5 + 2*o^4*l3*l4*X0^2*X3*X5 + 3*o^4*l4^2*X0^2*X3*X5 - 10*o^4*l1*X0^3*X6 - 10*o^4*l2*X0^3*X6 + 10*o^4*l3*X0^3*X6 + 25*o^4*l4*X0^3*X6 - 1/2*o^5*l4*X0^2*X1*X6 - 
        1/2*o^5*l4*X0^2*X3*X6 + 2*o^4*l1*X0^3*X7 + 2*o^4*l2*X0^3*X7 - 2*o^4*l3*X0^3*X7 - 5*o^4*l4*X0^3*X7 + 3*o^5*l4*X0^2*X2*X7 + 12*o^2*l1*X0^3*X1 - 8*o*l1^2*X0^3*X1 + 8*l1^3*X0^3*X1 - 12*o^2*l2*X0^3*X1 - 
        24*o*l1*l2*X0^3*X1 + 24*l1^2*l2*X0^3*X1 + 12*o^2*l3*X0^3*X1 + 24*o*l1*l3*X0^3*X1 - 24*l1^2*l3*X0^3*X1 - 8*l1*l3^2*X0^3*X1 - 24*l2*l3^2*X0^3*X1 + 24*l3^3*X0^3*X1 - 12*o^2*l4*X0^3*X1 - 
        4*o*l1*l4*X0^3*X1 + 12*o*l2*l4*X0^3*X1 - 24*l1*l2*l4*X0^3*X1 - 12*o*l3*l4*X0^3*X1 + 16*l1*l3*l4*X0^3*X1 - 24*l2*l3*l4*X0^3*X1 + 16*l3^2*l4*X0^3*X1 + 4*o*l4^2*X0^3*X1 - 8*l1*l4^2*X0^3*X1 - 
        8*l3*l4^2*X0^3*X1 + 32*o*l1*l5*X0^3*X1 - 32*l1^2*l5*X0^3*X1 + 32*l3^2*l5*X0^3*X1 - 16*o*l4*l5*X0^3*X1 + 32*l1*l4*l5*X0^3*X1 + 32*l3*l4*l5*X0^3*X1 + 54*o^4*X0^2*X1^2 - 2*o^2*l1^2*X0^2*X1^2 + 
        28*o^3*l2*X0^2*X1^2 + 6*o^2*l2^2*X0^2*X1^2 - 10*o^3*l3*X0^2*X1^2 + 4*o^2*l1*l3*X0^2*X1^2 - 8*o^2*l2*l3*X0^2*X1^2 + 6*o^2*l3^2*X0^2*X1^2 + 25/2*o^3*l4*X0^2*X1^2 + 17*o^2*l1*l4*X0^2*X1^2 + 
        2*o*l1^2*l4*X0^2*X1^2 - 10*o^2*l2*l4*X0^2*X1^2 + 2*o*l1*l2*l4*X0^2*X1^2 + 23*o^2*l3*l4*X0^2*X1^2 + 2*o*l2*l3*l4*X0^2*X1^2 - 2*o*l3^2*l4*X0^2*X1^2 - 6*o^2*l4^2*X0^2*X1^2 - 2*o*l1*l4^2*X0^2*X1^2 - 
        2*o*l3*l4^2*X0^2*X1^2 - 2*o^3*l5*X0^2*X1^2 - 3*o^2*l1*l5*X0^2*X1^2 - 5*o^2*l2*l5*X0^2*X1^2 + 5*o^2*l3*l5*X0^2*X1^2 + 11*o^2*l4*l5*X0^2*X1^2 + 2*o^4*l3*X0*X1^3 + 5/2*o^4*l4*X0*X1^3 + 
        2*o^3*l1*l4*X0*X1^3 - o^3*l2*l4*X0*X1^3 + 3*o^3*l4^2*X0*X1^3 - o^2*l1*l4^2*X0*X1^3 - o^2*l3*l4^2*X0*X1^3 + 2*o^4*l5*X0*X1^3 + 3/2*o^3*l4*l5*X0*X1^3 + 32*o*l1*l6*X0^3*X2 - 32*l1^2*l6*X0^3*X2
        + 32*l3^2*l6*X0^3*X2 - 16*o*l4*l6*X0^3*X2 + 32*l1*l4*l6*X0^3*X2 + 32*l3*l4*l6*X0^3*X2 - 2*o^3*l6*X0^2*X1*X2 - 3*o^2*l1*l6*X0^2*X1*X2 - 5*o^2*l2*l6*X0^2*X1*X2 + 5*o^2*l3*l6*X0^2*X1*X2 + 
        11*o^2*l4*l6*X0^2*X1*X2 + 2*o^4*l6*X0*X1^2*X2 + 3/2*o^3*l4*l6*X0*X1^2*X2 + 4*o^2*l1*X0^3*X3 + 40*o*l1^2*X0^3*X3 - 40*l1^3*X0^3*X3 - 4*o^2*l2*X0^3*X3 - 8*o*l1*l2*X0^3*X3 + 8*l1^2*l2*X0^3*X3 + 
        4*o^2*l3*X0^3*X3 + 8*o*l1*l3*X0^3*X3 - 8*l1^2*l3*X0^3*X3 + 40*l1*l3^2*X0^3*X3 - 8*l2*l3^2*X0^3*X3 + 8*l3^3*X0^3*X3 - 4*o^2*l4*X0^3*X3 - 44*o*l1*l4*X0^3*X3 + 64*l1^2*l4*X0^3*X3 + 4*o*l2*l4*X0^3*X3 
        - 8*l1*l2*l4*X0^3*X3 - 4*o*l3*l4*X0^3*X3 + 48*l1*l3*l4*X0^3*X3 - 8*l2*l3*l4*X0^3*X3 - 16*l3^2*l4*X0^3*X3 + 12*o*l4^2*X0^3*X3 - 24*l1*l4^2*X0^3*X3 - 24*l3*l4^2*X0^3*X3 - 32*o*l1*l5*X0^3*X3 + 
        32*l1^2*l5*X0^3*X3 - 32*l3^2*l5*X0^3*X3 + 16*o*l4*l5*X0^3*X3 - 32*l1*l4*l5*X0^3*X3 - 32*l3*l4*l5*X0^3*X3 + 121/2*o^4*X0^2*X1*X3 - 6*o^3*l1*X0^2*X1*X3 - 4*o^2*l1^2*X0^2*X1*X3 + 42*o^3*l2*X0^2*X1*X3 + 
        12*o^2*l2^2*X0^2*X1*X3 - 42*o^3*l3*X0^2*X1*X3 - 24*o^2*l2*l3*X0^2*X1*X3 + 12*o^2*l3^2*X0^2*X1*X3 + 22*o^3*l4*X0^2*X1*X3 + 48*o^2*l1*l4*X0^2*X1*X3 - 32*o*l1^2*l4*X0^2*X1*X3 - 8*o^2*l2*l4*X0^2*X1*X3 + 
        8*o^2*l3*l4*X0^2*X1*X3 + 32*o*l3^2*l4*X0^2*X1*X3 - 28*o^2*l4^2*X0^2*X1*X3 + 32*o*l1*l4^2*X0^2*X1*X3 + 32*o*l3*l4^2*X0^2*X1*X3 - 4*o^2*l1*l5*X0^2*X1*X3 + 4*o^2*l2*l5*X0^2*X1*X3 - 4*o^2*l3*l5*X0^2*X1*X3 + 
        4*o^2*l4*l5*X0^2*X1*X3 - 20*o^5*X0*X1^2*X3 + o^4*l1*X0*X1^2*X3 - 5*o^4*l2*X0*X1^2*X3 - o^4*l3*X0*X1^2*X3 - 7/2*o^4*l4*X0*X1^2*X3 - 6*o^3*l1*l4*X0*X1^2*X3 - 3*o^3*l2*l4*X0*X1^2*X3 + 
        10*o^3*l3*l4*X0*X1^2*X3 + 15*o^3*l4^2*X0*X1^2*X3 + 5*o^2*l1*l4^2*X0*X1^2*X3 + 5*o^2*l3*l4^2*X0*X1^2*X3 - 6*o^4*l5*X0*X1^2*X3 - 9/2*o^3*l4*l5*X0*X1^2*X3 + 1/2*o^5*l4*X1^3*X3 - 
        2*o^3*l6*X0^2*X2*X3 - 7*o^2*l1*l6*X0^2*X2*X3 - o^2*l2*l6*X0^2*X2*X3 + o^2*l3*l6*X0^2*X2*X3 + 15*o^2*l4*l6*X0^2*X2*X3 - 4*o^4*l6*X0*X1*X2*X3 - 3*o^3*l4*l6*X0*X1*X2*X3 + 13/2*o^4*X0^2*X3^2 + 
        30*o^3*l1*X0^2*X3^2 - 18*o^2*l1^2*X0^2*X3^2 + 18*o^3*l2*X0^2*X3^2 + 6*o^2*l2^2*X0^2*X3^2 - 36*o^3*l3*X0^2*X3^2 - 4*o^2*l1*l3*X0^2*X3^2 - 16*o^2*l2*l3*X0^2*X3^2 + 22*o^2*l3^2*X0^2*X3^2 - 
        37/2*o^3*l4*X0^2*X3^2 + 35*o^2*l1*l4*X0^2*X3^2 - 2*o*l1^2*l4*X0^2*X3^2 - 2*o^2*l2*l4*X0^2*X3^2 - 2*o*l1*l2*l4*X0^2*X3^2 + 21*o^2*l3*l4*X0^2*X3^2 - 2*o*l2*l3*l4*X0^2*X3^2 + 2*o*l3^2*l4*X0^2*X3^2 - 
        10*o^2*l4^2*X0^2*X3^2 + 2*o*l1*l4^2*X0^2*X3^2 + 2*o*l3*l4^2*X0^2*X3^2 + 2*o^3*l5*X0^2*X3^2 + 7*o^2*l1*l5*X0^2*X3^2 + o^2*l2*l5*X0^2*X3^2 - o^2*l3*l5*X0^2*X3^2 - 15*o^2*l4*l5*X0^2*X3^2 - 10*o^5*X0*X1*X3^2
        - 3*o^4*l1*X0*X1*X3^2 - 5*o^4*l2*X0*X1*X3^2 + 11*o^4*l3*X0*X1*X3^2 - 13/2*o^4*l4*X0*X1*X3^2 - 2*o^3*l1*l4*X0*X1*X3^2 - 9*o^3*l2*l4*X0*X1*X3^2 + 2*o^3*l3*l4*X0*X1*X3^2 + 
        13*o^3*l4^2*X0*X1*X3^2 - 5*o^2*l1*l4^2*X0*X1*X3^2 - 5*o^2*l3*l4^2*X0*X1*X3^2 + o^4*l5*X0*X1*X3^2 + 1/2*o^3*l4*l5*X0*X1*X3^2 + o^6*X1^2*X3^2 + 1/2*o^4*l4^2*X1^2*X3^2 - 
        3*o^4*l6*X0*X2*X3^2 - 5/2*o^3*l4*l6*X0*X2*X3^2 - 2*o^5*X0*X3^3 - 2*o^4*l1*X0*X3^3 - 2*o^4*l2*X0*X3^3 - 1/2*o^4*l4*X0*X3^3 - 2*o^3*l1*l4*X0*X3^3 - 3*o^3*l2*l4*X0*X3^3 + 4*o^3*l3*l4*X0*X3^3
        + o^3*l4^2*X0*X3^3 + o^2*l1*l4^2*X0*X3^3 + o^2*l3*l4^2*X0*X3^3 + 3*o^4*l5*X0*X3^3 + 5/2*o^3*l4*l5*X0*X3^3 + 3/2*o^5*l4*X1*X3^3 + 1/2*o^4*l4^2*X3^4 + 20*o^3*l1*X0^3*X4 - 
        12*o^2*l1^2*X0^3*X4 + 4*o^2*l1*l2*X0^3*X4 - 4*o^2*l1*l3*X0^3*X4 + 8*o^2*l3^2*X0^3*X4 - 16*o^3*l4*X0^3*X4 + 22*o^2*l1*l4*X0^3*X4 - 2*o^2*l2*l4*X0^3*X4 + 18*o^2*l3*l4*X0^3*X4 - 2*o^2*l4^2*X0^3*X4 + 
        13*o^5*X0^2*X1*X4 - 13/2*o^4*l1*X0^2*X1*X4 + 4*o^4*l2*X0^2*X1*X4 - 3/2*o^4*l3*X0^2*X1*X4 + 11*o^4*l4*X0^2*X1*X4 - 3*o^3*l1*l4*X0^2*X1*X4 + 2*o^3*l2*l4*X0^2*X1*X4 - o^3*l3*l4*X0^2*X1*X4 + 
        2*o^3*l4^2*X0^2*X1*X4 - 1/2*o^5*l4*X0*X1^2*X4 - 1/2*o^4*l4^2*X0*X1^2*X4 - 3/2*o^4*l1*X0^2*X2*X4 + o^3*l1^2*X0^2*X2*X4 + 2*o^4*l2*X0^2*X2*X4 - 3/2*o^4*l3*X0^2*X2*X4 - o^3*l3^2*X0^2*X2*X4 - 
        3*o^3*l1*l4*X0^2*X2*X4 - 3*o^3*l3*l4*X0^2*X2*X4 - 1/2*o^5*l2*X0*X2^2*X4 + 8*o^5*X0^2*X3*X4 - 6*o^4*l1*X0^2*X3*X4 + 4*o^4*l2*X0^2*X3*X4 - 5*o^4*l3*X0^2*X3*X4 + 9*o^4*l4*X0^2*X3*X4 - 5*o^3*l1*l4*X0^2*X3*X4
        + 2*o^3*l2*l4*X0^2*X3*X4 - 3*o^3*l3*l4*X0^2*X3*X4 + 2*o^3*l4^2*X0^2*X3*X4 - 3/2*o^6*X0*X1*X3*X4 - 1/2*o^5*l4*X0*X1*X3*X4 - o^5*l4*X0*X3^2*X4 - 1/2*o^4*l4^2*X0*X3^2*X4 + 1/2*o^6*X0^2*X4^2 - 
        14*o^3*l1*X0^3*X5 + 16*o^2*l1^2*X0^3*X5 + 2*o^3*l2*X0^3*X5 - 4*o^2*l1*l2*X0^3*X5 - 2*o^3*l3*X0^3*X5 + 4*o^2*l1*l3*X0^3*X5 - 12*o^2*l3^2*X0^3*X5 + 8*o^3*l4*X0^3*X5 - 18*o^2*l1*l4*X0^3*X5 + 
        2*o^2*l2*l4*X0^3*X5 - 14*o^2*l3*l4*X0^3*X5 + 2*o^2*l4^2*X0^3*X5 + 2*o^5*X0^2*X1*X5 + 8*o^4*l1*X0^2*X1*X5 + 5*o^4*l2*X0^2*X1*X5 - 5*o^4*l3*X0^2*X1*X5 - 41/2*o^4*l4*X0^2*X1*X5 + 4*o^3*l1*l4*X0^2*X1*X5 - 
        2*o^3*l2*l4*X0^2*X1*X5 + 2*o^3*l3*l4*X0^2*X1*X5 - 2*o^3*l4^2*X0^2*X1*X5 + 1/2*o^4*l4^2*X0*X1^2*X5 - o^5*X0^2*X3*X5 + 20*o^4*l1*X0^2*X3*X5 + 9*o^4*l2*X0^2*X3*X5 - 9*o^4*l3*X0^2*X3*X5 - 
        26*o^4*l4*X0^2*X3*X5 + 16*o^3*l1*l4*X0^2*X3*X5 - 2*o^3*l2*l4*X0^2*X3*X5 + 14*o^3*l3*l4*X0^2*X3*X5 - 2*o^3*l4^2*X0^2*X3*X5 - o^6*X0*X1*X3*X5 + 3/2*o^5*l4*X0*X1*X3*X5 - o^6*X0*X3^2*X5 - 
        o^5*l4*X0*X3^2*X5 + 1/2*o^4*l4^2*X0*X3^2*X5 + 1/2*o^6*X0^2*X4*X5 - 1/2*o^5*l4*X0^2*X4*X5 - 1/2*o^5*l4*X0^2*X5^2 - 18*o^4*X0^3*X6 - 40*o^3*l1*X0^3*X6 - 28*o^3*l2*X0^3*X6 + 28*o^3*l3*X0^3*X6 + 
        40*o^3*l4*X0^3*X6 - 24*o^2*l1*l4*X0^3*X6 - 24*o^2*l3*l4*X0^3*X6 + 3/2*o^5*X0^2*X1*X6 - 1/2*o^4*l4*X0^2*X1*X6 + 5/2*o^5*X0^2*X3*X6 + 3/2*o^4*l4*X0^2*X3*X6 + 8*o^3*l1*X0^3*X7 + 4*o^3*l2*X0^3*X7 - 
        4*o^3*l3*X0^3*X7 - 8*o^3*l4*X0^3*X7 + 8*o^2*l1*l4*X0^3*X7 + 8*o^2*l3*l4*X0^3*X7 + o^4*l4*X0^2*X1*X7 + 3*o^4*l1*X0^2*X2*X7 + 3*o^4*l2*X0^2*X2*X7 - 3*o^4*l3*X0^2*X2*X7 - 15/2*o^4*l4*X0^2*X2*X7 - 
        o^5*X0^2*X3*X7 - o^4*l4*X0^2*X3*X7 + 48*o*l1*X0^3*X1 - 48*l1^2*X0^3*X1 + 48*l3^2*X0^3*X1 - 24*o*l4*X0^3*X1 + 48*l1*l4*X0^3*X1 + 48*l3*l4*X0^3*X1 - 2*o^3*X0^2*X1^2 - 4*o^2*l1*X0^2*X1^2 + 
        2*o*l1^2*X0^2*X1^2 + 14*o^2*l2*X0^2*X1^2 + 6*o*l2^2*X0^2*X1^2 - 6*o^2*l3*X0^2*X1^2 - 4*o*l1*l3*X0^2*X1^2 - 8*o*l2*l3*X0^2*X1^2 + 2*o*l3^2*X0^2*X1^2 + 27*o^2*l4*X0^2*X1^2 + 13*o*l1*l4*X0^2*X1^2 - 
        14*l1^2*l4*X0^2*X1^2 + 3*o*l2*l4*X0^2*X1^2 + 2*l1*l2*l4*X0^2*X1^2 + 5*o*l3*l4*X0^2*X1^2 - 4*l1*l3*l4*X0^2*X1^2 + 2*l2*l3*l4*X0^2*X1^2 + 10*l3^2*l4*X0^2*X1^2 - 5*o*l4^2*X0^2*X1^2 + 14*l1*l4^2*X0^2*X1^2 + 
        14*l3*l4^2*X0^2*X1^2 - 18*o^2*l5*X0^2*X1^2 + 4*o*l1*l5*X0^2*X1^2 - 4*l1^2*l5*X0^2*X1^2 - 8*o*l2*l5*X0^2*X1^2 + 8*o*l3*l5*X0^2*X1^2 + 4*l3^2*l5*X0^2*X1^2 - 2*o*l4*l5*X0^2*X1^2 + 4*l1*l4*l5*X0^2*X1^2 + 
        4*l3*l4*l5*X0^2*X1^2 - 6*o^4*X0*X1^3 + o^3*l1*X0*X1^3 - o^3*l2*X0*X1^3 - o^3*l3*X0*X1^3 - 5/2*o^3*l4*X0*X1^3 - 3*o^2*l1*l4*X0*X1^3 - 2*o^2*l2*l4*X0*X1^3 + 3*o^2*l3*l4*X0*X1^3 + 
        9/2*o^2*l4^2*X0*X1^3 + o*l1*l4^2*X0*X1^3 + o*l3*l4^2*X0*X1^3 + 2*o^2*l3*l5*X0*X1^3 + 7/2*o^2*l4*l5*X0*X1^3 + o*l1*l4*l5*X0*X1^3 + o*l3*l4*l5*X0*X1^3 - 18*o^2*l6*X0^2*X1*X2 + 
        4*o*l1*l6*X0^2*X1*X2 - 4*l1^2*l6*X0^2*X1*X2 - 8*o*l2*l6*X0^2*X1*X2 + 8*o*l3*l6*X0^2*X1*X2 + 4*l3^2*l6*X0^2*X1*X2 - 2*o*l4*l6*X0^2*X1*X2 + 4*l1*l4*l6*X0^2*X1*X2 + 4*l3*l4*l6*X0^2*X1*X2 + 
        2*o^2*l3*l6*X0*X1^2*X2 + 7/2*o^2*l4*l6*X0*X1^2*X2 + o*l1*l4*l6*X0*X1^2*X2 + o*l3*l4*l6*X0*X1^2*X2 + 16*o*l1*X0^3*X3 - 16*l1^2*X0^3*X3 + 16*l3^2*X0^3*X3 - 8*o*l4*X0^3*X3 + 16*l1*l4*X0^3*X3 + 
        16*l3*l4*X0^3*X3 - 4*o^3*X0^2*X1*X3 - 42*o^2*l1*X0^2*X1*X3 + 16*o*l1^2*X0^2*X1*X3 + 10*o^2*l2*X0^2*X1*X3 - 8*o*l1*l2*X0^2*X1*X3 + 8*o*l2^2*X0^2*X1*X3 - 10*o^2*l3*X0^2*X1*X3 + 8*o*l1*l3*X0^2*X1*X3 - 
        16*o*l2*l3*X0^2*X1*X3 - 8*o*l3^2*X0^2*X1*X3 + 50*o^2*l4*X0^2*X1*X3 - 16*o*l1*l4*X0^2*X1*X3 + 8*o*l2*l4*X0^2*X1*X3 - 24*o*l3*l4*X0^2*X1*X3 - 16*o*l1*l5*X0^2*X1*X3 + 16*l1^2*l5*X0^2*X1*X3 - 
        16*l3^2*l5*X0^2*X1*X3 + 8*o*l4*l5*X0^2*X1*X3 - 16*l1*l4*l5*X0^2*X1*X3 - 16*l3*l4*l5*X0^2*X1*X3 - 1/2*o^4*X0*X1^2*X3 - o^3*l1*X0*X1^2*X3 - 3*o^3*l2*X0*X1^2*X3 + o^3*l3*X0*X1^2*X3 - 
        33*o^3*l4*X0*X1^2*X3 + 3*o^2*l1*l4*X0*X1^2*X3 - 10*o^2*l2*l4*X0*X1^2*X3 - o^2*l3*l4*X0*X1^2*X3 + 3/2*o^2*l4^2*X0*X1^2*X3 - 5*o*l1*l4^2*X0*X1^2*X3 - 5*o*l3*l4^2*X0*X1^2*X3 + 
        4*o^3*l5*X0*X1^2*X3 - 6*o^2*l3*l5*X0*X1^2*X3 - 13/2*o^2*l4*l5*X0*X1^2*X3 - 3*o*l1*l4*l5*X0*X1^2*X3 - 3*o*l3*l4*l5*X0*X1^2*X3 + 1/2*o^5*X1^3*X3 + o^3*l4^2*X1^3*X3 - 18*o^2*l6*X0^2*X2*X3
        - 12*o*l1*l6*X0^2*X2*X3 + 12*l1^2*l6*X0^2*X2*X3 - 8*o*l2*l6*X0^2*X2*X3 + 8*o*l3*l6*X0^2*X2*X3 - 12*l3^2*l6*X0^2*X2*X3 + 6*o*l4*l6*X0^2*X2*X3 - 12*l1*l4*l6*X0^2*X2*X3 - 12*l3*l4*l6*X0^2*X2*X3 + 
        4*o^3*l6*X0*X1*X2*X3 - 4*o^2*l3*l6*X0*X1*X2*X3 - 3*o^2*l4*l6*X0*X1*X2*X3 - 2*o*l1*l4*l6*X0*X1*X2*X3 - 2*o*l3*l4*l6*X0*X1*X2*X3 - 2*o^3*X0^2*X3^2 - 26*o^2*l1*X0^2*X3^2 - 2*o*l1^2*X0^2*X3^2 - 
        8*o*l1*l2*X0^2*X3^2 + 2*o*l2^2*X0^2*X3^2 - 8*o^2*l3*X0^2*X3^2 + 12*o*l1*l3*X0^2*X3^2 - 8*o*l2*l3*X0^2*X3^2 + 6*o*l3^2*X0^2*X3^2 + 19*o^2*l4*X0^2*X3^2 + 3*o*l1*l4*X0^2*X3^2 - 2*l1^2*l4*X0^2*X3^2 + 
        5*o*l2*l4*X0^2*X3^2 - 2*l1*l2*l4*X0^2*X3^2 - 13*o*l3*l4*X0^2*X3^2 + 4*l1*l3*l4*X0^2*X3^2 - 2*l2*l3*l4*X0^2*X3^2 + 6*l3^2*l4*X0^2*X3^2 - 3*o*l4^2*X0^2*X3^2 + 2*l1*l4^2*X0^2*X3^2 + 2*l3*l4^2*X0^2*X3^2 + 
        18*o^2*l5*X0^2*X3^2 + 12*o*l1*l5*X0^2*X3^2 - 12*l1^2*l5*X0^2*X3^2 + 8*o*l2*l5*X0^2*X3^2 - 8*o*l3*l5*X0^2*X3^2 + 12*l3^2*l5*X0^2*X3^2 - 6*o*l4*l5*X0^2*X3^2 + 12*l1*l4*l5*X0^2*X3^2 + 12*l3*l4*l5*X0^2*X3^2 - 
        23/2*o^4*X0*X1*X3^2 + 9*o^3*l1*X0*X1*X3^2 - o^3*l2*X0*X1*X3^2 + 3*o^3*l3*X0*X1*X3^2 - 24*o^3*l4*X0*X1*X3^2 - 3*o^2*l1*l4*X0*X1*X3^2 - 10*o^2*l2*l4*X0*X1*X3^2 + 21*o^2*l3*l4*X0*X1*X3^2 + 
        5/2*o^2*l4^2*X0*X1*X3^2 + 5*o*l1*l4^2*X0*X1*X3^2 + 5*o*l3*l4^2*X0*X1*X3^2 - 3*o^3*l5*X0*X1*X3^2 + 2*o^2*l1*l5*X0*X1*X3^2 + 2*o^2*l2*l5*X0*X1*X3^2 + 4*o^2*l3*l5*X0*X1*X3^2 + 
        1/2*o^2*l4*l5*X0*X1*X3^2 + 3*o*l1*l4*l5*X0*X1*X3^2 + 3*o*l3*l4*l5*X0*X1*X3^2 + 5*o^4*l4*X1^2*X3^2 + o^3*l6*X0*X2*X3^2 + 2*o^2*l1*l6*X0*X2*X3^2 + 2*o^2*l2*l6*X0*X2*X3^2 - 
        5/2*o^2*l4*l6*X0*X2*X3^2 + o*l1*l4*l6*X0*X2*X3^2 + o*l3*l4*l6*X0*X2*X3^2 - 8*o^4*X0*X3^3 - o^3*l1*X0*X3^3 - 3*o^3*l2*X0*X3^3 + 5*o^3*l3*X0*X3^3 - 5/2*o^3*l4*X0*X3^3 + 3*o^2*l1*l4*X0*X3^3 
        - 2*o^2*l2*l4*X0*X3^3 + o^2*l3*l4*X0*X3^3 - 1/2*o^2*l4^2*X0*X3^3 - o*l1*l4^2*X0*X3^3 - o*l3*l4^2*X0*X3^3 - o^3*l5*X0*X3^3 - 2*o^2*l1*l5*X0*X3^3 - 2*o^2*l2*l5*X0*X3^3 + 
        5/2*o^2*l4*l5*X0*X3^3 - o*l1*l4*l5*X0*X3^3 - o*l3*l4*l5*X0*X3^3 + 3/2*o^5*X1*X3^3 + 3*o^3*l4^2*X1*X3^3 + o^4*l4*X3^4 + 14*o^2*l1*X0^3*X4 - 32*o*l1^2*X0^3*X4 + 16*l1^3*X0^3*X4 + 
        2*o^2*l2*X0^3*X4 - 2*o^2*l3*X0^3*X4 + 16*o*l3^2*X0^3*X4 - 16*l1*l3^2*X0^3*X4 - 6*o^2*l4*X0^3*X4 + 32*o*l1*l4*X0^3*X4 - 24*l1^2*l4*X0^3*X4 + 16*o*l3*l4*X0^3*X4 - 16*l1*l3*l4*X0^3*X4 + 8*l3^2*l4*X0^3*X4 - 
        4*o*l4^2*X0^3*X4 + 8*l1*l4^2*X0^3*X4 + 8*l3*l4^2*X0^3*X4 - 1/2*o^4*X0^2*X1*X4 - 3/2*o^3*l1*X0^2*X1*X4 + 3*o^2*l1^2*X0^2*X1*X4 + o^3*l2*X0^2*X1*X4 + o^2*l1*l2*X0^2*X1*X4 - 1/2*o^3*l3*X0^2*X1*X4 - 
        2*o^2*l1*l3*X0^2*X1*X4 - o^2*l2*l3*X0^2*X1*X4 - o^2*l3^2*X0^2*X1*X4 + 4*o^3*l4*X0^2*X1*X4 - 21/2*o^2*l1*l4*X0^2*X1*X4 - 5/2*o^2*l3*l4*X0^2*X1*X4 + 4*o^2*l4^2*X0^2*X1*X4 - 2*o^3*l5*X0^2*X1*X4 - 
        1/2*o^5*X0*X1^2*X4 + 1/2*o^3*l1*X0^2*X2*X4 - o^2*l1^2*X0^2*X2*X4 - 2*o^2*l1*l2*X0^2*X2*X4 + 1/2*o^3*l3*X0^2*X2*X4 - 2*o^2*l2*l3*X0^2*X2*X4 + o^2*l3^2*X0^2*X2*X4 + o^2*l1*l4*X0^2*X2*X4 + 
        o^2*l3*l4*X0^2*X2*X4 - 2*o^3*l6*X0^2*X2*X4 - 1/2*o^4*l1*X0*X1*X2*X4 + 3/2*o^4*l2*X0*X1*X2*X4 - 1/2*o^3*l1*l4*X0*X1*X2*X4 - 1/2*o^3*l3*l4*X0*X1*X2*X4 - o^4*X0^2*X3*X4 - 4*o^3*l1*X0^2*X3*X4 + 
        3*o^2*l1^2*X0^2*X3*X4 - 2*o^3*l2*X0^2*X3*X4 + 3*o^2*l1*l2*X0^2*X3*X4 + o^3*l3*X0^2*X3*X4 - 2*o^2*l1*l3*X0^2*X3*X4 + o^2*l2*l3*X0^2*X3*X4 - o^2*l3^2*X0^2*X3*X4 + 5*o^3*l4*X0^2*X3*X4 - 
        19/2*o^2*l1*l4*X0^2*X3*X4 - 3/2*o^2*l3*l4*X0^2*X3*X4 + 4*o^2*l4^2*X0^2*X3*X4 + 2*o^3*l5*X0^2*X3*X4 - 3*o^4*l4*X0*X1*X3*X4 - 2*o^3*l4^2*X0*X1*X3*X4 - 1/2*o^4*l3*X0*X2*X3*X4 - 
        1/2*o^3*l1*l4*X0*X2*X3*X4 - 1/2*o^3*l3*l4*X0*X2*X3*X4 - o^5*X0*X3^2*X4 - 8*o^2*l1*X0^3*X5 + 24*o*l1^2*X0^3*X5 - 16*l1^3*X0^3*X5 - 8*o*l3^2*X0^3*X5 + 16*l1*l3^2*X0^3*X5 + 4*o^2*l4*X0^3*X5 - 
        24*o*l1*l4*X0^3*X5 + 24*l1^2*l4*X0^3*X5 - 8*o*l3*l4*X0^3*X5 + 16*l1*l3*l4*X0^3*X5 - 8*l3^2*l4*X0^3*X5 + 4*o*l4^2*X0^3*X5 - 8*l1*l4^2*X0^3*X5 - 8*l3*l4^2*X0^3*X5 + 9*o^4*X0^2*X1*X5 + 12*o^3*l1*X0^2*X1*X5 - 
        2*o^2*l1^2*X0^2*X1*X5 + 11*o^3*l2*X0^2*X1*X5 - 2*o^2*l1*l2*X0^2*X1*X5 - 9*o^3*l3*X0^2*X1*X5 + 2*o^2*l1*l3*X0^2*X1*X5 - 14*o^3*l4*X0^2*X1*X5 + 21*o^2*l1*l4*X0^2*X1*X5 + 13*o^2*l3*l4*X0^2*X1*X5 - 
        4*o^2*l4^2*X0^2*X1*X5 - 2*o^3*l5*X0^2*X1*X5 - 1/2*o^5*X0*X1^2*X5 + 1/2*o^4*l4*X0*X1^2*X5 - 2*o^3*l6*X0^2*X2*X5 + 11/2*o^4*X0^2*X3*X5 - 4*o^3*l1*X0^2*X3*X5 - 2*o^2*l1^2*X0^2*X3*X5 + 7*o^3*l2*X0^2*X3*X5 
        - 2*o^2*l1*l2*X0^2*X3*X5 - 9*o^3*l3*X0^2*X3*X5 + 2*o^2*l1*l3*X0^2*X3*X5 + o^3*l4*X0^2*X3*X5 + 7*o^2*l1*l4*X0^2*X3*X5 - o^2*l3*l4*X0^2*X3*X5 - 4*o^2*l4^2*X0^2*X3*X5 + 2*o^3*l5*X0^2*X3*X5 - 
        7*o^5*X0*X1*X3*X5 - 5*o^4*l4*X0*X1*X3*X5 + 2*o^3*l4^2*X0*X1*X3*X5 - 7/2*o^5*X0*X3^2*X5 - 3*o^4*l4*X0*X3^2*X5 + o^5*X0^2*X4*X5 + 1/2*o^4*l4*X0^2*X4*X5 + 1/2*o^5*X0^2*X5^2 - 1/2*o^4*l4*X0^2*X5^2 + 
        4*o^3*X0^3*X6 - 6*o^2*l1*X0^3*X6 - 18*o^2*l2*X0^3*X6 + 18*o^2*l3*X0^3*X6 - 10*o^2*l4*X0^3*X6 + 19/2*o^4*X0^2*X1*X6 - o^3*l1*X0^2*X1*X6 - 2*o^3*l2*X0^2*X1*X6 + 2*o^3*l3*X0^2*X1*X6 + 25/2*o^3*l4*X0^2*X1*X6 + 
        2*o^2*l1*l4*X0^2*X1*X6 + 2*o^2*l3*l4*X0^2*X1*X6 + 13/2*o^4*X0^2*X3*X6 - o^3*l1*X0^2*X3*X6 - 2*o^3*l2*X0^2*X3*X6 + 2*o^3*l3*X0^2*X3*X6 + 21/2*o^3*l4*X0^2*X3*X6 + 2*o^2*l1*l4*X0^2*X3*X6 + 
        2*o^2*l3*l4*X0^2*X3*X6 - 2*o^2*l1*X0^3*X7 + 2*o^2*l2*X0^3*X7 - 2*o^2*l3*X0^3*X7 + 2*o^2*l4*X0^3*X7 - 4*o^4*X0^2*X1*X7 - 3*o^3*l4*X0^2*X1*X7 + 12*o^3*l1*X0^2*X2*X7 + 6*o^3*l2*X0^2*X2*X7 - 6*o^3*l3*X0^2*X2*X7
        - 12*o^3*l4*X0^2*X2*X7 + 12*o^2*l1*l4*X0^2*X2*X7 + 12*o^2*l3*l4*X0^2*X2*X7 - 1/2*o^5*X0*X1*X2*X7 + 1/2*o^4*l4*X0*X1*X2*X7 - o^4*X0^2*X3*X7 - o^3*l4*X0^2*X3*X7 - o^5*X0*X2*X3*X7 - 
        1/2*o^4*l4*X0*X2*X3*X7 - 34*o^2*X0^2*X1^2 + 2*l1^2*X0^2*X1^2 - 12*o*l2*X0^2*X1^2 + 2*l2^2*X0^2*X1^2 + 4*o*l3*X0^2*X1^2 - 4*l2*l3*X0^2*X1^2 - 2*l3^2*X0^2*X1^2 - 6*l1*l4*X0^2*X1^2 + 2*l2*l4*X0^2*X1^2 - 
        10*l3*l4*X0^2*X1^2 + 4*l1*l5*X0^2*X1^2 - 4*l2*l5*X0^2*X1^2 + 4*l3*l5*X0^2*X1^2 - 4*l4*l5*X0^2*X1^2 - o^2*l1*X0*X1^3 - o^2*l2*X0*X1^3 - o^2*l3*X0*X1^3 - 8*o^2*l4*X0*X1^3 - 3*o*l2*l4*X0*X1^3 - 
        1/2*o*l4^2*X0*X1^3 - l1*l4^2*X0*X1^3 - l3*l4^2*X0*X1^3 - 2*o^2*l5*X0*X1^3 + o*l1*l5*X0*X1^3 - o*l2*l5*X0*X1^3 - o*l3*l5*X0*X1^3 - 1/2*o*l4*l5*X0*X1^3 - l1*l4*l5*X0*X1^3 - 
        l3*l4*l5*X0*X1^3 + 1/2*o^2*l4^2*X1^4 + 4*l1*l6*X0^2*X1*X2 - 4*l2*l6*X0^2*X1*X2 + 4*l3*l6*X0^2*X1*X2 - 4*l4*l6*X0^2*X1*X2 - 2*o^2*l6*X0*X1^2*X2 + o*l1*l6*X0*X1^2*X2 - o*l2*l6*X0*X1^2*X2 - 
        o*l3*l6*X0*X1^2*X2 - 1/2*o*l4*l6*X0*X1^2*X2 - l1*l4*l6*X0*X1^2*X2 - l3*l4*l6*X0*X1^2*X2 - 36*o^2*X0^2*X1*X3 + 2*l1^2*X0^2*X1*X3 - 16*o*l2*X0^2*X1*X3 - 4*l1*l2*X0^2*X1*X3 + 2*l2^2*X0^2*X1*X3 + 
        16*o*l3*X0^2*X1*X3 + 4*l1*l3*X0^2*X1*X3 - 4*l2*l3*X0^2*X1*X3 + 2*l3^2*X0^2*X1*X3 - 4*l1*l4*X0^2*X1*X3 + 4*l2*l4*X0^2*X1*X3 - 4*l3*l4*X0^2*X1*X3 + 2*l4^2*X0^2*X1*X3 + 19*o^3*X0*X1^2*X3 + 
        o^2*l1*X0*X1^2*X3 + 5*o^2*l2*X0*X1^2*X3 + o^2*l3*X0*X1^2*X3 - 13/2*o^2*l4*X0*X1^2*X3 - 9*o*l2*l4*X0*X1^2*X3 + 14*o*l3*l4*X0*X1^2*X3 - 3/2*o*l4^2*X0*X1^2*X3 + l1*l4^2*X0*X1^2*X3 + 
        l3*l4^2*X0*X1^2*X3 + 10*o^2*l5*X0*X1^2*X3 - 3*o*l1*l5*X0*X1^2*X3 + 3*o*l2*l5*X0*X1^2*X3 + 3*o*l3*l5*X0*X1^2*X3 + 19/2*o*l4*l5*X0*X1^2*X3 + 3*l1*l4*l5*X0*X1^2*X3 + 3*l3*l4*l5*X0*X1^2*X3 + 
        2*o^3*l4*X1^3*X3 + 1/2*o^3*l5*X1^3*X3 - 1/2*o^2*l4*l5*X1^3*X3 + 4*l1*l6*X0^2*X2*X3 - 4*l2*l6*X0^2*X2*X3 + 4*l3*l6*X0^2*X2*X3 - 4*l4*l6*X0^2*X2*X3 + 8*o^2*l6*X0*X1*X2*X3 - 
        2*o*l1*l6*X0*X1*X2*X3 + 2*o*l2*l6*X0*X1*X2*X3 + 2*o*l3*l6*X0*X1*X2*X3 + 9*o*l4*l6*X0*X1*X2*X3 + 2*l1*l4*l6*X0*X1*X2*X3 + 2*l3*l4*l6*X0*X1*X2*X3 + 1/2*o^3*l6*X1^2*X2*X3 - 
        1/2*o^2*l4*l6*X1^2*X2*X3 - 2*o^2*X0^2*X3^2 - 16*o*l1*X0^2*X3^2 + 16*l1^2*X0^2*X3^2 - 4*o*l2*X0^2*X3^2 - 4*l1*l2*X0^2*X3^2 + 12*o*l3*X0^2*X3^2 + 4*l1*l3*X0^2*X3^2 - 12*l3^2*X0^2*X3^2 + 8*o*l4*X0^2*X3^2 
        - 14*l1*l4*X0^2*X3^2 + 2*l2*l4*X0^2*X3^2 - 10*l3*l4*X0^2*X3^2 + 2*l4^2*X0^2*X3^2 - 4*l1*l5*X0^2*X3^2 + 4*l2*l5*X0^2*X3^2 - 4*l3*l5*X0^2*X3^2 + 4*l4*l5*X0^2*X3^2 + 8*o^3*X0*X1*X3^2 + 3*o^2*l1*X0*X1*X3^2 
        + 3*o^2*l2*X0*X1*X3^2 - 9*o^2*l3*X0*X1*X3^2 - 13/2*o^2*l4*X0*X1*X3^2 + 8*o*l1*l4*X0*X1*X3^2 - 3*o*l2*l4*X0*X1*X3^2 - 2*o*l3*l4*X0*X1*X3^2 - 13/2*o*l4^2*X0*X1*X3^2 - l1*l4^2*X0*X1*X3^2 - 
        l3*l4^2*X0*X1*X3^2 - o^2*l5*X0*X1*X3^2 + 3*o*l1*l5*X0*X1*X3^2 + o*l2*l5*X0*X1*X3^2 - 7*o*l3*l5*X0*X1*X3^2 - 19/2*o*l4*l5*X0*X1*X3^2 - 3*l1*l4*l5*X0*X1*X3^2 - 3*l3*l4*l5*X0*X1*X3^2 - 
        3/2*o^4*X1^2*X3^2 + 5*o^2*l4^2*X1^2*X3^2 - 2*o^3*l5*X1^2*X3^2 + o^2*l4*l5*X1^2*X3^2 + 7*o^2*l6*X0*X2*X3^2 + o*l1*l6*X0*X2*X3^2 + 3*o*l2*l6*X0*X2*X3^2 - 5*o*l3*l6*X0*X2*X3^2 - 
        1/2*o*l4*l6*X0*X2*X3^2 - l1*l4*l6*X0*X2*X3^2 - l3*l4*l6*X0*X2*X3^2 - 3/2*o^3*l6*X1*X2*X3^2 + 1/2*o^2*l4*l6*X1*X2*X3^2 + o^3*X0*X3^3 + 5*o^2*l1*X0*X3^3 + o^2*l2*X0*X3^3 + 
        o^2*l3*X0*X3^3 - 5*o^2*l4*X0*X3^3 - o*l2*l4*X0*X3^3 + 4*o*l3*l4*X0*X3^3 + 1/2*o*l4^2*X0*X3^3 + l1*l4^2*X0*X3^3 + l3*l4^2*X0*X3^3 - 7*o^2*l5*X0*X3^3 - o*l1*l5*X0*X3^3 - 3*o*l2*l5*X0*X3^3 
        + 5*o*l3*l5*X0*X3^3 + 1/2*o*l4*l5*X0*X3^3 + l1*l4*l5*X0*X3^3 + l3*l4*l5*X0*X3^3 + 2*o^3*l4*X1*X3^3 + 3/2*o^3*l5*X1*X3^3 - 3/2*o^2*l4*l5*X1*X3^3 - o^2*l4*l6*X2*X3^3 + 
        1/2*o^4*X3^4 + 1/2*o^2*l4^2*X3^4 + o^2*l4*l5*X3^4 - 8*o*l1*X0^3*X4 + 8*l1^2*X0^3*X4 - 8*l3^2*X0^3*X4 + 4*o*l4*X0^3*X4 - 8*l1*l4*X0^3*X4 - 8*l3*l4*X0^3*X4 - 25/2*o^3*X0^2*X1*X4 + 
        23/2*o^2*l1*X0^2*X1*X4 - 5*o^2*l2*X0^2*X1*X4 + 4*o*l1*l2*X0^2*X1*X4 + 5/2*o^2*l3*X0^2*X1*X4 - 4*o*l1*l3*X0^2*X1*X4 - 15/2*o^2*l4*X0^2*X1*X4 - o*l1*l4*X0^2*X1*X4 - 2*o*l2*l4*X0^2*X1*X4 + o*l3*l4*X0^2*X1*X4 
        - 2*o^2*l5*X0^2*X1*X4 + 1/2*o^3*l1*X0*X1^2*X4 - o^3*l3*X0*X1^2*X4 - 1/2*o^3*l4*X0*X1^2*X4 - 3/2*o^2*l1*l4*X0*X1^2*X4 - 1/2*o^2*l3*l4*X0*X1^2*X4 - o^3*l5*X0*X1^2*X4 - 1/2*o^2*l4*l5*X0*X1^2*X4
        + o^2*l1*X0^2*X2*X4 - 2*o*l1^2*X0^2*X2*X4 - 2*o^2*l2*X0^2*X2*X4 + o^2*l3*X0^2*X2*X4 + 2*o*l3^2*X0^2*X2*X4 + 2*o*l1*l4*X0^2*X2*X4 + 2*o*l3*l4*X0^2*X2*X4 - 2*o^2*l6*X0^2*X2*X4 - 1/2*o^3*l3*X0*X1*X2*X4 - 
        1/2*o^2*l1*l4*X0*X1*X2*X4 - 1/2*o^2*l3*l4*X0*X1*X2*X4 - o^3*l6*X0*X1*X2*X4 - 1/2*o^2*l4*l6*X0*X1*X2*X4 + o^3*l2*X0*X2^2*X4 - o^2*l1*l2*X0*X2^2*X4 - o^2*l2*l3*X0*X2^2*X4 - 7*o^3*X0^2*X3*X4 + 
        11*o^2*l1*X0^2*X3*X4 - 6*o^2*l2*X0^2*X3*X4 + 4*o*l1*l2*X0^2*X3*X4 + 6*o^2*l3*X0^2*X3*X4 - 4*o*l1*l3*X0^2*X3*X4 - 13/2*o^2*l4*X0^2*X3*X4 + o*l1*l4*X0^2*X3*X4 - 2*o*l2*l4*X0^2*X3*X4 + 3*o*l3*l4*X0^2*X3*X4 + 
        2*o^2*l5*X0^2*X3*X4 + 3*o^4*X0*X1*X3*X4 - 3*o^3*l1*X0*X1*X3*X4 + o^3*l2*X0*X1*X3*X4 + 1/2*o^3*l3*X0*X1*X3*X4 + 2*o^3*l4*X0*X1*X3*X4 + 1/2*o^2*l1*l4*X0*X1*X3*X4 + 1/2*o^2*l3*l4*X0*X1*X3*X4 + 
        2*o^3*l5*X0*X1*X3*X4 + o^2*l4*l5*X0*X1*X3*X4 - 1/2*o^3*l1*X0*X2*X3*X4 + 2*o^3*l2*X0*X2*X3*X4 - 1/2*o^2*l1*l4*X0*X2*X3*X4 - 1/2*o^2*l3*l4*X0*X2*X3*X4 + o^3*l6*X0*X2*X3*X4 + 
        1/2*o^2*l4*l6*X0*X2*X3*X4 + 1/2*o^3*l4*X0*X3^2*X4 - o^2*l1*l4*X0*X3^2*X4 - o^3*l5*X0*X3^2*X4 - 1/2*o^2*l4*l5*X0*X3^2*X4 - o^4*X0^2*X4^2 + 1/2*o^3*l1*X0^2*X4^2 + 1/2*o^3*l3*X0^2*X4^2 + 
        5/2*o^3*X0^2*X1*X5 - 12*o^2*l1*X0^2*X1*X5 + 7*o^2*l2*X0^2*X1*X5 - 4*o*l1*l2*X0^2*X1*X5 - 7*o^2*l3*X0^2*X1*X5 + 4*o*l1*l3*X0^2*X1*X5 + 21/2*o^2*l4*X0^2*X1*X5 + 2*o*l2*l4*X0^2*X1*X5 - 2*o*l3*l4*X0^2*X1*X5 - 
        2*o^2*l5*X0^2*X1*X5 - 5*o^4*X0*X1^2*X5 - 9/2*o^3*l4*X0*X1^2*X5 + o^2*l1*l4*X0*X1^2*X5 + 1/2*o^2*l4*l5*X0*X1^2*X5 - 2*o^2*l6*X0^2*X2*X5 + 1/2*o^2*l4*l6*X0*X1*X2*X5 + 9/2*o^3*X0^2*X3*X5 - 
        24*o^2*l1*X0^2*X3*X5 + 12*o*l1^2*X0^2*X3*X5 + 3*o^2*l2*X0^2*X3*X5 - 4*o*l1*l2*X0^2*X3*X5 - 3*o^2*l3*X0^2*X3*X5 + 4*o*l1*l3*X0^2*X3*X5 - 12*o*l3^2*X0^2*X3*X5 + 29/2*o^2*l4*X0^2*X3*X5 - 12*o*l1*l4*X0^2*X3*X5
        + 2*o*l2*l4*X0^2*X3*X5 - 14*o*l3*l4*X0^2*X3*X5 + 2*o^2*l5*X0^2*X3*X5 - 3*o^4*X0*X1*X3*X5 + 3*o^3*l1*X0*X1*X3*X5 + o^3*l2*X0*X1*X3*X5 - 3*o^3*l3*X0*X1*X3*X5 - 12*o^3*l4*X0*X1*X3*X5 - 
        o^2*l1*l4*X0*X1*X3*X5 - o^2*l3*l4*X0*X1*X3*X5 + 1/2*o^3*l5*X0*X1*X3*X5 - o^2*l4*l5*X0*X1*X3*X5 + 1/2*o^3*l6*X0*X2*X3*X5 - 1/2*o^2*l4*l6*X0*X2*X3*X5 + 2*o^3*l1*X0*X3^2*X5 + 
        2*o^3*l2*X0*X3^2*X5 - 5*o^3*l4*X0*X3^2*X5 + 2*o^2*l1*l4*X0*X3^2*X5 + o^2*l3*l4*X0*X3^2*X5 - 1/2*o^3*l5*X0*X3^2*X5 + 1/2*o^2*l4*l5*X0*X3^2*X5 - o^3*l1*X0^2*X4*X5 + 3/2*o^3*l4*X0^2*X4*X5 - 
        2*o^2*l1*l4*X0^2*X4*X5 - 2*o^2*l3*l4*X0^2*X4*X5 + o^4*X0^2*X5^2 - o^3*l1*X0^2*X5^2 + 1/2*o^3*l4*X0^2*X5^2 + 36*o^2*X0^3*X6 + 32*o*l1*X0^3*X6 - 24*l1^2*X0^3*X6 + 8*o*l2*X0^3*X6 - 8*o*l3*X0^3*X6 + 
        24*l3^2*X0^3*X6 - 20*o*l4*X0^3*X6 + 24*l1*l4*X0^3*X6 + 24*l3*l4*X0^3*X6 + 1/2*o^3*X0^2*X1*X6 - 7*o^2*l1*X0^2*X1*X6 - 6*o^2*l2*X0^2*X1*X6 + 10*o^2*l3*X0^2*X1*X6 + 29/2*o^2*l4*X0^2*X1*X6 + 
        2*o*l1*l4*X0^2*X1*X6 + 2*o*l3*l4*X0^2*X1*X6 - 1/2*o^3*X0^2*X3*X6 - 9*o^2*l1*X0^2*X3*X6 - 8*o^2*l2*X0^2*X3*X6 + 4*o^2*l3*X0^2*X3*X6 + 29/2*o^2*l4*X0^2*X3*X6 - 2*o*l1*l4*X0^2*X3*X6 - 2*o*l3*l4*X0^2*X3*X6 + 
        1/2*o^4*X0*X1*X3*X6 + o^3*l4*X0*X1*X3*X6 - 1/2*o^3*l4*X0^2*X4*X6 - 1/2*o^3*l4*X0^2*X5*X6 - 8*o*l1*X0^3*X7 + 8*l1^2*X0^3*X7 - 8*l3^2*X0^3*X7 + 4*o*l4*X0^3*X7 - 8*l1*l4*X0^3*X7 - 8*l3*l4*X0^3*X7 - 
        4*o^2*l3*X0^2*X1*X7 - 3*o^2*l4*X0^2*X1*X7 - 2*o*l1*l4*X0^2*X1*X7 - 2*o*l3*l4*X0^2*X1*X7 - 3*o^2*l1*X0^2*X2*X7 + 3*o^2*l2*X0^2*X2*X7 - 3*o^2*l3*X0^2*X2*X7 + 3*o^2*l4*X0^2*X2*X7 - 9/2*o^4*X0*X1*X2*X7 - 
        7/2*o^3*l4*X0*X1*X2*X7 + o^3*X0^2*X3*X7 + 2*o^2*l1*X0^2*X3*X7 + 2*o^2*l2*X0^2*X3*X7 + 2*o^2*l3*X0^2*X3*X7 - 3*o^2*l4*X0^2*X3*X7 + 2*o*l1*l4*X0^2*X3*X7 + 2*o*l3*l4*X0^2*X3*X7 - 3*o^4*X0*X2*X3*X7 - 
        5/2*o^3*l4*X0*X2*X3*X7 - 8*l2*X0^2*X1^2 + 8*l3*X0^2*X1^2 - 4*l4*X0^2*X1^2 + 8*l5*X0^2*X1^2 + 6*o^2*X0*X1^3 - o*l1*X0*X1^3 + o*l2*X0*X1^3 + o*l3*X0*X1^3 + 1/2*o*l4*X0*X1^3 + l1*l4*X0*X1^3 - 
        2*l2*l4*X0*X1^3 + 3*l3*l4*X0*X1^3 - l4^2*X0*X1^3 - l1*l5*X0*X1^3 - l2*l5*X0*X1^3 + l3*l5*X0*X1^3 + 2*l4*l5*X0*X1^3 + 2*l5^2*X0*X1^3 + 1/2*o^2*l4*X1^4 + 8*l6*X0^2*X1*X2 - 
        l1*l6*X0*X1^2*X2 - l2*l6*X0*X1^2*X2 + l3*l6*X0*X1^2*X2 + 2*l4*l6*X0*X1^2*X2 + 4*l5*l6*X0*X1^2*X2 + 2*l6^2*X0*X1*X2^2 + 8*l1*X0^2*X1*X3 - 8*l2*X0^2*X1*X3 + 8*l3*X0^2*X1*X3 - 8*l4*X0^2*X1*X3 + 
        1/2*o^2*X0*X1^2*X3 + 2*o*l1*X0*X1^2*X3 + 4*o*l2*X0*X1^2*X3 - 6*o*l3*X0*X1^2*X3 + 25/2*o*l4*X0*X1^2*X3 + 2*l1*l4*X0*X1^2*X3 - l2*l4*X0*X1^2*X3 - 2*l4^2*X0*X1^2*X3 - 4*o*l5*X0*X1^2*X3 + 
        3*l1*l5*X0*X1^2*X3 + 3*l2*l5*X0*X1^2*X3 - 3*l3*l5*X0*X1^2*X3 - 2*l4*l5*X0*X1^2*X3 - 6*l5^2*X0*X1^2*X3 - o^3*X1^3*X3 + 3*o*l4^2*X1^3*X3 - 1/2*o^2*l5*X1^3*X3 + o*l4*l5*X1^3*X3 +
        8*l6*X0^2*X2*X3 - 4*o*l6*X0*X1*X2*X3 + 2*l1*l6*X0*X1*X2*X3 + 2*l2*l6*X0*X1*X2*X3 - 2*l3*l6*X0*X1*X2*X3 - 8*l5*l6*X0*X1*X2*X3 - 1/2*o^2*l6*X1^2*X2*X3 + o*l4*l6*X1^2*X2*X3 - 
        2*l6^2*X0*X2^2*X3 + 8*l1*X0^2*X3^2 - 4*l4*X0^2*X3^2 - 8*l5*X0^2*X3^2 + 25/2*o^2*X0*X1*X3^2 - 6*o*l1*X0*X1*X3^2 + 4*o*l2*X0*X1*X3^2 - 2*o*l3*X0*X1*X3^2 + 15/2*o*l4*X0*X1*X3^2 - l2*l4*X0*X1*X3^2
        + 2*l3*l4*X0*X1*X3^2 + 4*o*l5*X0*X1*X3^2 - 5*l1*l5*X0*X1*X3^2 - l2*l5*X0*X1*X3^2 + l3*l5*X0*X1*X3^2 + 4*l4*l5*X0*X1*X3^2 + 6*l5^2*X0*X1*X3^2 - 4*o^2*l4*X1^2*X3^2 + o^2*l5*X1^2*X3^2 
        - 4*o*l4*l5*X1^2*X3^2 - 3*l1*l6*X0*X2*X3^2 + l2*l6*X0*X2*X3^2 - l3*l6*X0*X2*X3^2 + 4*l4*l6*X0*X2*X3^2 + 4*l5*l6*X0*X2*X3^2 + 1/2*o^2*l6*X1*X2*X3^2 - 3*o*l4*l6*X1*X2*X3^2 + 
        7*o^2*X0*X3^3 + o*l1*X0*X3^3 + 3*o*l2*X0*X3^3 - 5*o*l3*X0*X3^3 - 1/2*o*l4*X0*X3^3 + l1*l4*X0*X3^3 - l3*l4*X0*X3^3 - l4^2*X0*X3^3 + 3*l1*l5*X0*X3^3 - l2*l5*X0*X3^3 + l3*l5*X0*X3^3 - 
        4*l4*l5*X0*X3^3 - 2*l5^2*X0*X3^3 - 3*o^3*X1*X3^3 + o*l4^2*X1*X3^3 - 3/2*o^2*l5*X1*X3^3 + 3*o*l4*l5*X1*X3^3 - o^2*l6*X2*X3^3 - 1/2*o^2*l4*X3^4 + o^2*l5*X3^4 + 
        o*l1*X0^2*X1*X4 - 3*l1^2*X0^2*X1*X4 - 2*o*l2*X0^2*X1*X4 + 3*l1*l2*X0^2*X1*X4 + 3*o*l3*X0^2*X1*X4 - 2*l1*l3*X0^2*X1*X4 + l2*l3*X0^2*X1*X4 + l3^2*X0^2*X1*X4 - o*l4*X0^2*X1*X4 + 5*l1*l4*X0^2*X1*X4 - 
        l2*l4*X0^2*X1*X4 + 3*l3*l4*X0^2*X1*X4 - l4^2*X0^2*X1*X4 + o^3*X0*X1^2*X4 - 2*o^2*l1*X0*X1^2*X4 + o^2*l2*X0*X1^2*X4 + 1/2*o^2*l3*X0*X1^2*X4 + 1/2*o^2*l4*X0*X1^2*X4 + 1/2*o*l1*l4*X0*X1^2*X4 + 
        1/2*o*l3*l4*X0*X1^2*X4 - o*l2*X0^2*X2*X4 + 2*l1*l2*X0^2*X2*X4 + 2*l2*l3*X0^2*X2*X4 + 1/2*o^2*l1*X0*X1*X2*X4 - o*l1^2*X0*X1*X2*X4 - o^2*l2*X0*X1*X2*X4 + o*l3^2*X0*X1*X2*X4 + 
        1/2*o*l1*l4*X0*X1*X2*X4 + 1/2*o*l3*l4*X0*X1*X2*X4 + 3*o*l1*X0^2*X3*X4 - 3*l1^2*X0^2*X3*X4 + l1*l2*X0^2*X3*X4 - o*l3*X0^2*X3*X4 - 2*l1*l3*X0^2*X3*X4 - l2*l3*X0^2*X3*X4 + l3^2*X0^2*X3*X4 - 
        2*o*l4*X0^2*X3*X4 + 3*l1*l4*X0^2*X3*X4 - l2*l4*X0^2*X3*X4 + l3*l4*X0^2*X3*X4 - l4^2*X0^2*X3*X4 + 3/2*o^2*l1*X0*X1*X3*X4 - 2*o^2*l3*X0*X1*X3*X4 + 3*o^2*l4*X0*X1*X3*X4 - 5*o*l1*l4*X0*X1*X3*X4 - 
        o*l3*l4*X0*X1*X3*X4 + 2*o*l4^2*X0*X1*X3*X4 - o^2*l5*X0*X1*X3*X4 + 1/2*o^2*l3*X0*X2*X3*X4 + 1/2*o*l1*l4*X0*X2*X3*X4 + 1/2*o*l3*l4*X0*X2*X3*X4 - o^2*l6*X0*X2*X3*X4 + 2*o^3*X0*X3^2*X4 - 
        2*o^2*l1*X0*X3^2*X4 + o^2*l3*X0*X3^2*X4 + 1/2*o^2*l4*X0*X3^2*X4 + 1/2*o*l1*l4*X0*X3^2*X4 + 1/2*o*l3*l4*X0*X3^2*X4 + o^2*l5*X0*X3^2*X4 + 1/2*o^2*l1*X0^2*X4^2 + o^2*l2*X0^2*X4^2 + 
        1/2*o^2*l3*X0^2*X4^2 - 4*o^2*X0^2*X1*X5 - 13*o*l1*X0^2*X1*X5 + 14*l1^2*X0^2*X1*X5 + o*l2*X0^2*X1*X5 - 2*l1*l2*X0^2*X1*X5 - o*l3*X0^2*X1*X5 + 2*l1*l3*X0^2*X1*X5 - 12*l3^2*X0^2*X1*X5 + 7*o*l4*X0^2*X1*X5 - 
        15*l1*l4*X0^2*X1*X5 + l2*l4*X0^2*X1*X5 - 13*l3*l4*X0^2*X1*X5 + l4^2*X0^2*X1*X5 + 2*o^2*l1*X0*X1^2*X5 + o^2*l2*X0*X1^2*X5 - 3*o^2*l3*X0*X1^2*X5 - 13/2*o^2*l4*X0*X1^2*X5 - o*l1*l4*X0*X1^2*X5 - 
        o*l3*l4*X0*X1^2*X5 - 1/2*o^2*l5*X0*X1^2*X5 - 1/2*o^2*l6*X0*X1*X2*X5 - 2*o^2*X0^2*X3*X5 - o*l1*X0^2*X3*X5 + 2*l1^2*X0^2*X3*X5 + o*l2*X0^2*X3*X5 - 2*l1*l2*X0^2*X3*X5 - o*l3*X0^2*X3*X5 + 
        2*l1*l3*X0^2*X3*X5 + o*l4*X0^2*X3*X5 - 3*l1*l4*X0^2*X3*X5 + l2*l4*X0^2*X3*X5 - l3*l4*X0^2*X3*X5 + l4^2*X0^2*X3*X5 + 11*o^3*X0*X1*X3*X5 + o^2*l1*X0*X1*X3*X5 + 5*o^2*l2*X0*X1*X3*X5 - 
        o^2*l3*X0*X1*X3*X5 - 6*o^2*l4*X0*X1*X3*X5 + 6*o*l1*l4*X0*X1*X3*X5 + 2*o*l3*l4*X0*X1*X3*X5 - 2*o*l4^2*X0*X1*X3*X5 + 3/2*o^2*l5*X0*X1*X3*X5 - 1/2*o^3*l4*X1^2*X3*X5 + o^2*l6*X0*X2*X3*X5 + 
        5*o^3*X0*X3^2*X5 + 2*o^2*l1*X0*X3^2*X5 + 3*o^2*l2*X0*X3^2*X5 - 5*o^2*l3*X0*X3^2*X5 - 2*o^2*l4*X0*X3^2*X5 - o*l1*l4*X0*X3^2*X5 - o*l3*l4*X0*X3^2*X5 - o^2*l5*X0*X3^2*X5 - 
        3/2*o^4*X1*X3^2*X5 - o^3*l4*X3^3*X5 - o^3*X0^2*X4*X5 + o^2*l1*X0^2*X4*X5 - 1/2*o^2*l4*X0^2*X4*X5 + o^4*X0*X3*X4*X5 + 1/2*o^3*l4*X0*X3*X4*X5 + 1/2*o^3*X0^2*X5^2 - o^2*l1*X0^2*X5^2 + 
        1/2*o^2*l4*X0^2*X5^2 + 1/2*o^4*X0*X3*X5^2 - 1/2*o^3*l4*X0*X3*X5^2 + 8*l1*X0^3*X6 + 8*l2*X0^3*X6 - 8*l3*X0^3*X6 - 27/2*o^2*X0^2*X1*X6 - 2*o*l1*X0^2*X1*X6 + 2*l1^2*X0^2*X1*X6 - 8*o*l2*X0^2*X1*X6 + 
        4*o*l3*X0^2*X1*X6 - 2*l3^2*X0^2*X1*X6 - 2*o*l4*X0^2*X1*X6 - 4*l1*l4*X0^2*X1*X6 - 4*l3*l4*X0^2*X1*X6 + 1/2*o^3*X0*X1^2*X6 + 5/2*o^2*l4*X0*X1^2*X6 - 13/2*o^2*X0^2*X3*X6 - 6*o*l1*X0^2*X3*X6 + 
        2*l1^2*X0^2*X3*X6 - 8*o*l2*X0^2*X3*X6 + 12*o*l3*X0^2*X3*X6 - 2*l3^2*X0^2*X3*X6 + 3*o^3*X0*X1*X3*X6 + 1/2*o^3*X0*X3^2*X6 + 7/2*o^2*l4*X0*X3^2*X6 - 2*o^3*X0^2*X4*X6 - 1/2*o^2*l4*X0^2*X4*X6 - 
        o^3*X0^2*X5*X6 + 3/2*o^2*l4*X0^2*X5*X6 + 8*o^2*X0^2*X1*X7 - 2*o*l1*X0^2*X1*X7 + 2*o*l2*X0^2*X1*X7 + 2*o*l3*X0^2*X1*X7 + o*l4*X0^2*X1*X7 + 2*l1*l4*X0^2*X1*X7 + 2*l3*l4*X0^2*X1*X7 - 12*o*l1*X0^2*X2*X7 + 
        12*l1^2*X0^2*X2*X7 - 12*l3^2*X0^2*X2*X7 + 6*o*l4*X0^2*X2*X7 - 12*l1*l4*X0^2*X2*X7 - 12*l3*l4*X0^2*X2*X7 + 1/2*o^3*X0*X1*X2*X7 + o^2*l1*X0*X1*X2*X7 + o^2*l2*X0*X1*X2*X7 - 3*o^2*l3*X0*X1*X2*X7 - 
        9/2*o^2*l4*X0*X1*X2*X7 - o*l1*l4*X0*X1*X2*X7 - o*l3*l4*X0*X1*X2*X7 + o^2*X0^2*X3*X7 + 2*o*l1*X0^2*X3*X7 + 2*o*l2*X0^2*X3*X7 - 6*o*l3*X0^2*X3*X7 - o*l4*X0^2*X3*X7 - 2*l1*l4*X0^2*X3*X7 - 
        2*l3*l4*X0^2*X3*X7 - o^3*X0*X1*X3*X7 + o^3*X0*X2*X3*X7 + 2*o^2*l1*X0*X2*X3*X7 + 2*o^2*l2*X0*X2*X3*X7 - 9/2*o^2*l4*X0*X2*X3*X7 + o*l1*l4*X0*X2*X3*X7 + o*l3*l4*X0*X2*X3*X7 - o^2*l4*X0*X3^2*X7
        + 2*o^3*X0^2*X4*X7 + o^2*l4*X0^2*X4*X7 - o^2*l4*X0^2*X5*X7 + 8*X0^2*X1^2 + l1*X0*X1^3 + l2*X0*X1^3 - l3*X0*X1^3 + 4*l4*X0*X1^3 + 1/2*l4^2*X1^4 + 1/2*l4*l5*X1^4 + 1/2*l4*l6*X1^3*X2 + 
        8*X0^2*X1*X3 - 6*o*X0*X1^2*X3 - 2*l1*X0*X1^2*X3 + 3*l4*X0*X1^2*X3 - 4*l5*X0*X1^2*X3 - 5/2*o*l4*X1^3*X3 - 1/2*o*l5*X1^3*X3 - 3/2*l4*l5*X1^3*X3 - 1/2*l5^2*X1^3*X3 - 
        4*l6*X0*X1*X2*X3 - 1/2*o*l6*X1^2*X2*X3 - l4*l6*X1^2*X2*X3 - l5*l6*X1^2*X2*X3 - 1/2*l6^2*X1*X2^2*X3 - 2*o*X0*X1*X3^2 + 2*l2*X0*X1*X3^2 - 2*l3*X0*X1*X3^2 + 3*l4*X0*X1*X3^2 + 
        1/2*l4^2*X1^2*X3^2 + 2*o*l5*X1^2*X3^2 + l4*l5*X1^2*X3^2 + 3/2*l5^2*X1^2*X3^2 - 4*l6*X0*X2*X3^2 + 3/2*o*l6*X1*X2*X3^2 + 2*l5*l6*X1*X2*X3^2 + 1/2*l6^2*X2^2*X3^2 - 
        3*l1*X0*X3^3 + l2*X0*X3^3 - l3*X0*X3^3 + 2*l4*X0*X3^3 + 4*l5*X0*X3^3 - 7/2*o*l4*X1*X3^3 - 3/2*o*l5*X1*X3^3 - 1/2*l4*l5*X1*X3^3 - 3/2*l5^2*X1*X3^3 - 1/2*l4*l6*X2*X3^3 - 
        l5*l6*X2*X3^3 - o^2*X3^4 + 1/2*l4*l5*X3^4 + 1/2*l5^2*X3^4 + 4*o*X0^2*X1*X4 - 5*l1*X0^2*X1*X4 + l2*X0^2*X1*X4 - l3*X0^2*X1*X4 + 2*l4*X0^2*X1*X4 + 1/2*o*l1*X0*X1^2*X4 + o*l4*X0*X1^2*X4 
        - l1*l4*X0*X1^2*X4 + 1/2*l4^2*X0*X1^2*X4 - o*l5*X0*X1^2*X4 - l1*l5*X0*X1^2*X4 + 1/2*l4*l5*X0*X1^2*X4 + 1/2*o*l3*X0*X1*X2*X4 + 1/2*l1*l4*X0*X1*X2*X4 + 1/2*l3*l4*X0*X1*X2*X4 - 
        o*l6*X0*X1*X2*X4 - l1*l6*X0*X1*X2*X4 + 1/2*l4*l6*X0*X1*X2*X4 - 1/2*o*l2*X0*X2^2*X4 + l1*l2*X0*X2^2*X4 + l2*l3*X0*X2^2*X4 + 2*o*X0^2*X3*X4 - 5*l1*X0^2*X3*X4 + 2*l2*X0^2*X3*X4 - l3*X0^2*X3*X4 + 
        2*l4*X0^2*X3*X4 - 3/2*o^2*X0*X1*X3*X4 + o*l1*X0*X1*X3*X4 - o*l2*X0*X1*X3*X4 + 3/2*o*l3*X0*X1*X3*X4 - 3/2*o*l4*X0*X1*X3*X4 + 1/2*l1*l4*X0*X1*X3*X4 + 1/2*l3*l4*X0*X1*X3*X4 + 
        2*l1*l5*X0*X1*X3*X4 - l4*l5*X0*X1*X3*X4 + 1/2*o*l1*X0*X2*X3*X4 - l1^2*X0*X2*X3*X4 - 2*o*l2*X0*X2*X3*X4 + l3^2*X0*X2*X3*X4 + 1/2*l1*l4*X0*X2*X3*X4 + 1/2*l3*l4*X0*X2*X3*X4 - 
        o*l6*X0*X2*X3*X4 + l1*l6*X0*X2*X3*X4 - 1/2*l4*l6*X0*X2*X3*X4 + o*l1*X0*X3^2*X4 - o*l3*X0*X3^2*X4 + 1/2*o*l4*X0*X3^2*X4 - 3/2*l1*l4*X0*X3^2*X4 - 1/2*l3*l4*X0*X3^2*X4 + 1/2*l4^2*X0*X3^2*X4 
        + o*l5*X0*X3^2*X4 - l1*l5*X0*X3^2*X4 + 1/2*l4*l5*X0*X3^2*X4 + 1/2*o^2*X0^2*X4^2 + 1/2*o^2*l2*X0*X2*X4^2 - 2*o*X0^2*X1*X5 + 4*l1*X0^2*X1*X5 - 2*l4*X0^2*X1*X5 + 9*o^2*X0*X1^2*X5 - o*l1*X0*X1^2*X5 
        + 3*o*l2*X0*X1^2*X5 - o*l3*X0*X1^2*X5 + 2*l1*l4*X0*X1^2*X5 + l3*l4*X0*X1^2*X5 - 1/2*l4^2*X0*X1^2*X5 - 1/2*o*l5*X0*X1^2*X5 + l1*l5*X0*X1^2*X5 - 1/2*l4*l5*X0*X1^2*X5 - 1/2*o^2*l4*X1^3*X5
        - 1/2*o*l6*X0*X1*X2*X5 + l1*l6*X0*X1*X2*X5 - 1/2*l4*l6*X0*X1*X2*X5 - 2*o*X0^2*X3*X5 + 4*l1*X0^2*X3*X5 - 2*l4*X0^2*X3*X5 + 6*o^2*X0*X1*X3*X5 - o*l1*X0*X1*X3*X5 + 5*o*l2*X0*X1*X3*X5 - 
        7*o*l3*X0*X1*X3*X5 + 3/2*o*l4*X0*X1*X3*X5 - l1*l4*X0*X1*X3*X5 - l3*l4*X0*X1*X3*X5 - o*l5*X0*X1*X3*X5 - 2*l1*l5*X0*X1*X3*X5 + l4*l5*X0*X1*X3*X5 - 2*o^3*X1^2*X3*X5 - 3/2*o*l6*X0*X2*X3*X5
        - l1*l6*X0*X2*X3*X5 + 1/2*l4*l6*X0*X2*X3*X5 + o^2*X0*X3^2*X5 - 3*o*l1*X0*X3^2*X5 + o*l2*X0*X3^2*X5 - o*l3*X0*X3^2*X5 + 3/2*o*l4*X0*X3^2*X5 + l1*l4*X0*X3^2*X5 - 1/2*l4^2*X0*X3^2*X5 + 
        3/2*o*l5*X0*X3^2*X5 + l1*l5*X0*X3^2*X5 - 1/2*l4*l5*X0*X3^2*X5 - 4*o^2*l4*X1*X3^2*X5 - o^3*X3^3*X5 - 1/2*o^2*X0^2*X4*X5 + 2*o*l1*X0^2*X4*X5 - 2*l1^2*X0^2*X4*X5 + 2*l3^2*X0^2*X4*X5 - 
        o*l4*X0^2*X4*X5 + 2*l1*l4*X0^2*X4*X5 + 2*l3*l4*X0^2*X4*X5 + o^3*X0*X1*X4*X5 + 1/2*o^2*l4*X0*X1*X4*X5 + 1/2*o^3*X0*X1*X5^2 - 1/2*o^2*l4*X0*X1*X5^2 + o^3*X0*X3*X5^2 - 16*X0^3*X6 + 2*o*X0^2*X1*X6 - 
        4*l2*X0^2*X1*X6 + 4*l3*X0^2*X1*X6 - 4*l4*X0^2*X1*X6 + 4*l5*X0^2*X1*X6 + o^2*X0*X1^2*X6 + 4*l6*X0^2*X2*X6 + 2*o*X0^2*X3*X6 + 6*l1*X0^2*X3*X6 - 2*l2*X0^2*X3*X6 + 2*l3*X0^2*X3*X6 - 6*l4*X0^2*X3*X6 - 
        4*l5*X0^2*X3*X6 + 2*o^2*X0*X1*X3*X6 - 2*o*l1*X0*X1*X3*X6 + 9*o*l4*X0*X1*X3*X6 + 2*o^2*X0*X3^2*X6 - o^2*X0^2*X4*X6 - o*l1*X0^2*X4*X6 - o*l2*X0^2*X4*X6 + o*l3*X0^2*X4*X6 + o*l4*X0^2*X4*X6 - 
        5*o^2*X0^2*X5*X6 - o*l1*X0^2*X5*X6 - o*l2*X0^2*X5*X6 + o*l3*X0^2*X5*X6 + o*l4*X0^2*X5*X6 + 2*l1*X0^2*X1*X7 + 2*l2*X0^2*X1*X7 - 2*l3*X0^2*X1*X7 - 4*l5*X0^2*X1*X7 - 4*l6*X0^2*X2*X7 + 17/2*o^2*X0*X1*X2*X7 - 
        o*l1*X0*X1*X2*X7 + 3*o*l2*X0*X1*X2*X7 - o*l3*X0*X1*X2*X7 + 1/2*o*l4*X0*X1*X2*X7 + l1*l4*X0*X1*X2*X7 + l3*l4*X0*X1*X2*X7 - 1/2*o^2*l4*X1^2*X2*X7 - 4*l1*X0^2*X3*X7 + 2*l4*X0^2*X3*X7 + 
        4*l5*X0^2*X3*X7 - 2*o*l4*X0*X1*X3*X7 + 5*o^2*X0*X2*X3*X7 + o*l1*X0*X2*X3*X7 + 3*o*l2*X0*X2*X3*X7 - 5*o*l3*X0*X2*X3*X7 - 1/2*o*l4*X0*X2*X3*X7 - l1*l4*X0*X2*X3*X7 - l3*l4*X0*X2*X3*X7 - 
        3/2*o^3*X1*X2*X3*X7 - o^2*X0*X3^2*X7 - o^2*l4*X2*X3^2*X7 + o^3*X0*X2*X4*X7 + 1/2*o^2*l4*X0*X2*X4*X7 + o^2*X0^2*X5*X7 + 1/2*o^3*X0*X2*X5*X7 - 1/2*o^2*l4*X0*X2*X5*X7 - 2*X0*X1^3 - 
        1/2*l4*X1^4 + 1/2*o*X1^3*X3 + 1/2*l5*X1^3*X3 + 1/2*l6*X1^2*X2*X3 - 4*X0*X1*X3^2 - l4*X1^2*X3^2 - l5*X1^2*X3^2 - 1/2*l6*X1*X2*X3^2 - 2*X0*X3^3 + 3/2*o*X1*X3^3 + 
        3/2*l5*X1*X3^3 + l6*X2*X3^3 - 1/2*l4*X3^4 - l5*X3^4 - 1/2*o*X0*X1^2*X4 + l1*X0*X1^2*X4 - l2*X0*X1^2*X4 + 1/2*l3*X0*X1^2*X4 - 1/2*l4*X0*X1^2*X4 - 1/2*l2*X0*X1*X2*X4 + 
        1/2*l1*X0*X1*X3*X4 - l5*X0*X1*X3*X4 - l6*X0*X2*X3*X4 - o*X0*X3^2*X4 + l1*X0*X3^2*X4 - 1/2*l4*X0*X3^2*X4 + l5*X0*X3^2*X4 - l2*X0^2*X4^2 + 1/2*o*l1*X0*X1*X4^2 + 1/2*o*l3*X0*X3*X4^2 + 
        1/2*o*X0*X1^2*X5 - l1*X0*X1^2*X5 + 2*l2*X0*X1^2*X5 - 2*l3*X0*X1^2*X5 + 3/2*l4*X0*X1^2*X5 - 2*l5*X0*X1^2*X5 - 1/2*o^2*X1^3*X5 - 2*l6*X0*X1*X2*X5 - 4*o*X0*X1*X3*X5 - 3*l1*X0*X1*X3*X5 + 
        l2*X0*X1*X3*X5 - l3*X0*X1*X3*X5 + 2*l4*X0*X1*X3*X5 + 2*l5*X0*X1*X3*X5 - 4*o*l4*X1^2*X3*X5 - 1/2*o*l5*X1^2*X3*X5 - 1/2*o*l6*X1*X2*X3*X5 - 3/2*o*X0*X3^2*X5 - l1*X0*X3^2*X5 + 
        1/2*l4*X0*X3^2*X5 + 1/2*o^2*X1*X3^2*X5 + 3/2*o*l5*X1*X3^2*X5 + o*l6*X2*X3^2*X5 - 1/2*o*l4*X3^3*X5 - o*l5*X3^3*X5 - o^2*X0*X3*X4*X5 + o*l1*X0*X3*X4*X5 - 1/2*o*l4*X0*X3*X4*X5
        + o^2*X0*X1*X5^2 + 1/2*o^2*X0*X3*X5^2 - o*l1*X0*X3*X5^2 + 1/2*o*l4*X0*X3*X5^2 + 8*X0^2*X1*X6 + 3/2*o*X0*X1^2*X6 - l1*X0*X1^2*X6 + 5/2*l4*X0*X1^2*X6 + 2*l5*X0*X1^2*X6 + 2*l6*X0*X1*X2*X6 + 
        4*X0^2*X3*X6 - 3*o*X0*X1*X3*X6 - 5*l5*X0*X1*X3*X6 - 3*l6*X0*X2*X3*X6 + 3/2*o*X0*X3^2*X6 - l1*X0*X3^2*X6 + 3/2*l4*X0*X3^2*X6 + 3*l5*X0*X3^2*X6 + 2*o*X0^2*X4*X6 - 3*l1*X0^2*X4*X6 - l2*X0^2*X4*X6 
        + l3*X0^2*X4*X6 + l4*X0^2*X4*X6 + 1/2*o*l4*X0*X3*X4*X6 - o*X0^2*X5*X6 + l1*X0^2*X5*X6 - l2*X0^2*X5*X6 + l3*X0^2*X5*X6 - l4*X0^2*X5*X6 + 1/2*o*l4*X0*X1*X5*X6 - 4*X0^2*X1*X7 - l4*X0*X1^2*X7 + 
        2*l2*X0*X1*X2*X7 - 2*l3*X0*X1*X2*X7 + l4*X0*X1*X2*X7 - 2*l5*X0*X1*X2*X7 - 1/2*o^2*X1^2*X2*X7 - 2*l6*X0*X2^2*X7 + o*X0*X1*X3*X7 + l5*X0*X1*X3*X7 - 3*l1*X0*X2*X3*X7 + l2*X0*X2*X3*X7 - 
        l3*X0*X2*X3*X7 + 2*l4*X0*X2*X3*X7 + 2*l5*X0*X2*X3*X7 + l6*X0*X2*X3*X7 - 3*o*l4*X1*X2*X3*X7 - l5*X0*X3^2*X7 - o^2*X2*X3^2*X7 - 2*o*X0^2*X4*X7 + 2*l1*X0^2*X4*X7 - l4*X0^2*X4*X7 + 
        1/2*o^2*X0*X1*X4*X7 + o*X0^2*X5*X7 - 2*l1*X0^2*X5*X7 + l4*X0^2*X5*X7 + o^2*X0*X2*X5*X7 + 1/2*X1^2*X3^2 + 1/2*X3^4 + 1/2*l3*X0*X1*X4^2 - 1/2*l2*X0*X2*X4^2 + 1/2*l1*X0*X3*X4^2 - 
        4*X0*X1^2*X5 - l4*X1^3*X5 - 1/2*l5*X1^3*X5 - 1/2*l6*X1^2*X2*X5 - 2*X0*X1*X3*X5 + 2*o*X1^2*X3*X5 + 3/2*l5*X1^2*X3*X5 + l6*X1*X2*X3*X5 - 1/2*l4*X1*X3^2*X5 - 
        l5*X1*X3^2*X5 + o*X3^3*X5 - o*X0*X1*X4*X5 + l1*X0*X1*X4*X5 - 1/2*l4*X0*X1*X4*X5 + 1/2*o*X0*X1*X5^2 - l1*X0*X1*X5^2 + 1/2*l4*X0*X1*X5^2 + 1/2*o^2*X3^2*X5^2 - X0*X1^2*X6 + 
        3/2*X0*X1*X3*X6 - 2*X0*X3^2*X6 + X0^2*X4*X6 + 1/2*l4*X0*X1*X4*X6 + 3*X0^2*X5*X6 - 2*o*X0*X3*X5*X6 + 1/2*l4*X0*X3*X5*X6 + 2*X0^2*X6^2 - 4*X0*X1*X2*X7 - l4*X1^2*X2*X7 - 1/2*l5*X1^2*X2*X7 
        - 1/2*l6*X1*X2^2*X7 - 2*X0*X2*X3*X7 + 3/2*o*X1*X2*X3*X7 + 3/2*l5*X1*X2*X3*X7 + l6*X2^2*X3*X7 + X0*X3^2*X7 - 1/2*l4*X2*X3^2*X7 - l5*X2*X3^2*X7 - o*X0*X2*X4*X7 + 
        l1*X0*X2*X4*X7 - 1/2*l4*X0*X2*X4*X7 + 1/2*o*X0*X2*X5*X7 - l1*X0*X2*X5*X7 + 1/2*l4*X0*X2*X5*X7 + o*X0*X3*X5*X7 - 2*X0^2*X6*X7 + 1/2*X1^3*X5 + X1*X3^2*X5 + o*X1*X3*X5^2 - 
        2*X0*X1*X5*X6 - 1/2*X0*X3*X6^2 + 1/2*X1^2*X2*X7 + X2*X3^2*X7 - 1/2*X0*X1*X4*X7 + X0*X1*X5*X7 + o*X2*X3*X5*X7 + 1/2*X0*X1*X6*X7 - 2*X0*X2*X6*X7 + X0*X2*X7^2 + 1/2*X1^2*X5^2 +
        X1*X2*X5*X7 + 1/2*X2^2*X7^2
]
;



==> anc/Eqs20 <==

// In this file the letter o stands for the parameter \alpha in the paper (On degenerations of Z/2-Godeaux surfaces, by Dias-Rito-Urzúa).


// Here are the 20 equations that were computed on the file Computation_Godeaux_DRU.html.
// These are equations for the universal coverings of Coughlan's family of Z/2-Godeaux surfaces.

Eqs20:=
[
    o^6*l4*x^4*y2 - o^6*x^4*y3 + o^5*l4*x^4*y1 - o^5*l4*x^4*y3 - 4*o^5*x^4*y1 + 
        2*o^4*l1*x^4*y2 + 2*o^4*l2*x^4*y2 - 2*o^4*l3*x^4*y2 - 3*o^4*l4*x^4*y1 - 
        9*o^4*l4*x^4*y2 + 3*o^4*l4*x^4*y3 - o^4*x^4*y1 - 2*o^4*x^4*y3 - 
        o^4*x^2*y1*y3 + o^3*l1*x^4*y1 + 2*o^3*l1*x^4*y2 - o^3*l1*x^4*y3 - 
        o^3*l1*x^2*y2^2 - o^3*l3*x^4*y1 - 2*o^3*l3*x^4*y2 + o^3*l3*x^4*y3 - 
        o^3*l3*x^2*y2^2 - o^3*l4*x^4*y1 + 2*o^3*l4*x^4*y2 + o^3*l4*x^4*y3 + 
        o^3*l4*x^3*z1 - o^3*l4*x^3*z2 + o^3*l4*x^2*y1*y2 + o^3*l4*x^2*y2*y3 + 
        6*o^3*x^4*y1 - 4*o^3*x^4*y3 + 2*o^3*x^3*z2 - 2*o^3*x^2*y1*y3 - 
        4*o^3*x^2*y3^2 - 3*o^2*l1*x^4*y1 - 12*o^2*l1*x^4*y2 + 3*o^2*l1*x^4*y3 + 
        o^2*l1*x^2*y2^2 - 6*o^2*l2*x^4*y1 - 18*o^2*l2*x^4*y2 + 6*o^2*l2*x^4*y3 +
        o^2*l2*x^2*y1*y2 + o^2*l2*x^2*y2*y3 - o^2*l2*y2^3 + 3*o^2*l3*x^4*y1 + 
        12*o^2*l3*x^4*y2 - 3*o^2*l3*x^4*y3 + o^2*l3*x^2*y2^2 + 7*o^2*l4*x^4*y1 +
        18*o^2*l4*x^4*y2 - 7*o^2*l4*x^4*y3 - o^2*l4*x^3*z1 + o^2*l4*x^3*z2 + 
        o^2*l4*x^2*y1^2 + 2*o^2*l4*x^2*y1*y2 + 2*o^2*l4*x^2*y2*y3 - 
        o^2*l4*x^2*y3^2 - o^2*l4*x*y2*z1 - o^2*l4*x*y2*z2 + o^2*l4*y1*y2*y3 - 
        o^2*x^4*y1 + 3*o^2*x^4*y3 + 6*o^2*x^3*z1 - 2*o^2*x^2*y1^2 - 
        4*o^2*x^2*y1*y3 + 2*o^2*x*y3*z2 - o^2*y1*y3^2 - 4*o*l1*x^4*y2 + 
        2*o*l1*x^3*z1 - 2*o*l1*x^3*z2 - 2*o*l1*x^2*y1*y2 + o*l1*x^2*y1*y3 + 
        2*o*l1*x^2*y2^2 - o*l1*x^2*y3^2 + o*l1*y2^2*y3 - 4*o*l2*x^4*y2 + 
        2*o*l2*x^3*z1 - 2*o*l2*x^3*z2 - 2*o*l2*x^2*y1*y2 - 2*o*l2*x^2*y2*y3 + 
        4*o*l3*x^4*y2 - 2*o*l3*x^3*z1 + 2*o*l3*x^3*z2 - o*l3*x^2*y1^2 + 
        o*l3*x^2*y1*y3 + 2*o*l3*x^2*y2^2 + 2*o*l3*x^2*y2*y3 + o*l3*y1*y2^2 - 
        2*o*l4*x^3*z1 + 2*o*l4*x^3*z2 + o*l4*x^2*y1*y2 + o*l4*x^2*y2*y3 - 
        o*l4*x*y1*z1 + o*l4*x*y3*z2 + o*l4*y1^2*y2 + o*l4*y2*y3^2 - 4*o*x^4*y1 +
        4*o*x^4*y3 - 2*o*x^2*y1^2 + 4*o*x^2*y3^2 + 2*o*x*y1*z2 - 2*o*y1^2*y3 + 
        4*l1*x^4*y1 + 8*l1*x^4*y2 - 4*l1*x^4*y3 + 2*l1*x^3*z1 - 2*l1*x^3*z2 + 
        l1*x^2*y1^2 - l1*x^2*y1*y3 - 2*l1*x^2*y2*y3 - 2*l1*x*y2*z1 + l1*y1*y2^2 
        + 6*l2*x^4*y1 + 12*l2*x^4*y2 - 6*l2*x^4*y3 + 2*l2*x^3*z1 - 2*l2*x^3*z2 -
        3*l2*x^2*y1*y2 - 3*l2*x^2*y2*y3 + l2*y2^3 - 4*l3*x^4*y1 - 8*l3*x^4*y2 + 
        4*l3*x^4*y3 - 2*l3*x^3*z1 + 2*l3*x^3*z2 + 2*l3*x^2*y1*y2 - l3*x^2*y1*y3 
        + l3*x^2*y3^2 + 2*l3*x*y2*z2 + l3*y2^2*y3 - 4*l4*x^4*y1 - 8*l4*x^4*y2 + 
        4*l4*x^4*y3 - l4*x^2*y1^2 + l4*x^2*y3^2 + l4*x*y1*z2 + l4*x*y2*z1 + 
        l4*x*y2*z2 - l4*x*y3*z1 + l4*y1*y2*y3 - 6*x^3*z1 + 2*x^3*z2 + 
        3*x^2*y1*y3 - y1^3 + z1^2,
    -o^6*l4*x^4*y2 - o^6*x^4*y1 - o^5*l4*x^4*y1 + o^5*l4*x^4*y3 - 4*o^5*x^4*y3 -
        2*o^4*l1*x^4*y2 - 2*o^4*l2*x^4*y2 + 2*o^4*l3*x^4*y2 + 3*o^4*l4*x^4*y1 + 
        9*o^4*l4*x^4*y2 - 3*o^4*l4*x^4*y3 - 2*o^4*x^4*y1 - o^4*x^4*y3 - 
        o^4*x^2*y1*y3 - o^3*l1*x^4*y1 - 2*o^3*l1*x^4*y2 + o^3*l1*x^4*y3 - 
        o^3*l1*x^2*y2^2 + o^3*l3*x^4*y1 + 2*o^3*l3*x^4*y2 - o^3*l3*x^4*y3 - 
        o^3*l3*x^2*y2^2 + o^3*l4*x^4*y1 - 2*o^3*l4*x^4*y2 - o^3*l4*x^4*y3 - 
        o^3*l4*x^3*z1 + o^3*l4*x^3*z2 - o^3*l4*x^2*y1*y2 - o^3*l4*x^2*y2*y3 - 
        4*o^3*x^4*y1 + 6*o^3*x^4*y3 + 2*o^3*x^3*z1 - 4*o^3*x^2*y1^2 - 
        2*o^3*x^2*y1*y3 + 3*o^2*l1*x^4*y1 + 12*o^2*l1*x^4*y2 - 3*o^2*l1*x^4*y3 +
        o^2*l1*x^2*y2^2 + 6*o^2*l2*x^4*y1 + 18*o^2*l2*x^4*y2 - 6*o^2*l2*x^4*y3 -
        o^2*l2*x^2*y1*y2 - o^2*l2*x^2*y2*y3 + o^2*l2*y2^3 - 3*o^2*l3*x^4*y1 - 
        12*o^2*l3*x^4*y2 + 3*o^2*l3*x^4*y3 + o^2*l3*x^2*y2^2 - 7*o^2*l4*x^4*y1 -
        18*o^2*l4*x^4*y2 + 7*o^2*l4*x^4*y3 + o^2*l4*x^3*z1 - o^2*l4*x^3*z2 - 
        o^2*l4*x^2*y1^2 - 2*o^2*l4*x^2*y1*y2 - 2*o^2*l4*x^2*y2*y3 + 
        o^2*l4*x^2*y3^2 + o^2*l4*x*y2*z1 + o^2*l4*x*y2*z2 - o^2*l4*y1*y2*y3 + 
        3*o^2*x^4*y1 - o^2*x^4*y3 + 6*o^2*x^3*z2 - 4*o^2*x^2*y1*y3 - 
        2*o^2*x^2*y3^2 + 2*o^2*x*y1*z1 - o^2*y1^2*y3 + 4*o*l1*x^4*y2 - 
        2*o*l1*x^3*z1 + 2*o*l1*x^3*z2 - o*l1*x^2*y1^2 + o*l1*x^2*y1*y3 + 
        2*o*l1*x^2*y2^2 + 2*o*l1*x^2*y2*y3 + o*l1*y1*y2^2 + 4*o*l2*x^4*y2 - 
        2*o*l2*x^3*z1 + 2*o*l2*x^3*z2 + 2*o*l2*x^2*y1*y2 + 2*o*l2*x^2*y2*y3 - 
        4*o*l3*x^4*y2 + 2*o*l3*x^3*z1 - 2*o*l3*x^3*z2 - 2*o*l3*x^2*y1*y2 + 
        o*l3*x^2*y1*y3 + 2*o*l3*x^2*y2^2 - o*l3*x^2*y3^2 + o*l3*y2^2*y3 + 
        2*o*l4*x^3*z1 - 2*o*l4*x^3*z2 - o*l4*x^2*y1*y2 - o*l4*x^2*y2*y3 + 
        o*l4*x*y1*z1 - o*l4*x*y3*z2 - o*l4*y1^2*y2 - o*l4*y2*y3^2 + 4*o*x^4*y1 -
        4*o*x^4*y3 + 4*o*x^2*y1^2 - 2*o*x^2*y3^2 + 2*o*x*y3*z1 - 2*o*y1*y3^2 - 
        4*l1*x^4*y1 - 8*l1*x^4*y2 + 4*l1*x^4*y3 - 2*l1*x^3*z1 + 2*l1*x^3*z2 + 
        2*l1*x^2*y1*y2 - l1*x^2*y1*y3 + l1*x^2*y3^2 + 2*l1*x*y2*z2 + l1*y2^2*y3 
        - 6*l2*x^4*y1 - 12*l2*x^4*y2 + 6*l2*x^4*y3 - 2*l2*x^3*z1 + 2*l2*x^3*z2 +
        3*l2*x^2*y1*y2 + 3*l2*x^2*y2*y3 - l2*y2^3 + 4*l3*x^4*y1 + 8*l3*x^4*y2 - 
        4*l3*x^4*y3 + 2*l3*x^3*z1 - 2*l3*x^3*z2 + l3*x^2*y1^2 - l3*x^2*y1*y3 - 
        2*l3*x^2*y2*y3 - 2*l3*x*y2*z1 + l3*y1*y2^2 + 4*l4*x^4*y1 + 8*l4*x^4*y2 -
        4*l4*x^4*y3 + l4*x^2*y1^2 - l4*x^2*y3^2 - l4*x*y1*z2 - l4*x*y2*z1 - 
        l4*x*y2*z2 + l4*x*y3*z1 - l4*y1*y2*y3 + 2*x^3*z1 - 6*x^3*z2 + 
        3*x^2*y1*y3 - y3^3 + z2^2,
    -4*o^6*l4*x^6 + 4*o^6*x^6 - 8*o^5*l4*x^6 - o^5*l4*x^4*y1 - o^5*l4*x^4*y3 + 
        o^5*x^4*y1 + o^5*x^4*y3 - 8*o^4*l1*x^6 - 8*o^4*l2*x^6 + 8*o^4*l3*x^6 + 
        20*o^4*l4*x^6 + o^4*l4*x^4*y1 + o^4*l4*x^4*y3 - 36*o^4*x^6 + o^4*x^4*y1 
        + o^4*x^4*y3 + o^4*x^2*y1*y3 - 32*o^3*l1*x^6 - 2*o^3*l1*x^4*y1 - 
        2*o^3*l1*x^4*y3 - 32*o^3*l2*x^6 - 4*o^3*l2*x^4*y1 - 4*o^3*l2*x^4*y3 + 
        32*o^3*l3*x^6 + 4*o^3*l3*x^4*y1 + 4*o^3*l3*x^4*y3 + 32*o^3*l4*x^6 + 
        11*o^3*l4*x^4*y1 + 11*o^3*l4*x^4*y3 - o^3*l4*x^3*z1 - o^3*l4*x^3*z2 + 
        2*o^3*l4*x^2*y1*y3 + 8*o^3*x^6 + 3*o^3*x^4*y1 + 3*o^3*x^4*y3 + 
        o^3*x^2*y1^2 + o^3*x^2*y3^2 + 4*o^2*l1*l4*x^4*y1 + 4*o^2*l1*l4*x^4*y3 - 
        24*o^2*l1*x^6 - 10*o^2*l1*x^4*y1 - 10*o^2*l1*x^4*y3 - 24*o^2*l2*x^6 - 
        8*o^2*l2*x^4*y1 - 8*o^2*l2*x^4*y3 + 4*o^2*l3*l4*x^4*y1 + 
        4*o^2*l3*l4*x^4*y3 + 24*o^2*l3*x^6 + 8*o^2*l3*x^4*y1 + 8*o^2*l3*x^4*y3 -
        8*o^2*l4*x^6 + 11*o^2*l4*x^4*y1 + 11*o^2*l4*x^4*y3 + o^2*l4*x^3*z1 + 
        o^2*l4*x^3*z2 + 3*o^2*l4*x^2*y1^2 + 3*o^2*l4*x^2*y3^2 + 72*o^2*x^6 + 
        7*o^2*x^4*y1 + 7*o^2*x^4*y3 - 6*o^2*x^3*z1 - 6*o^2*x^3*z2 + 
        4*o^2*x^2*y1*y3 + 16*o*l1*x^6 - 8*o*l1*x^4*y1 - 8*o*l1*x^4*y3 - 
        2*o*l1*x^3*z1 - 2*o*l1*x^3*z2 - 4*o*l1*x^2*y1*y3 + 16*o*l2*x^6 - 
        4*o*l2*x^4*y1 - 4*o*l2*x^4*y3 - 2*o*l2*x^3*z1 - 2*o*l2*x^3*z2 - 
        16*o*l3*x^6 + 4*o*l3*x^4*y1 + 4*o*l3*x^4*y3 + 2*o*l3*x^3*z1 + 
        2*o*l3*x^3*z2 - 16*o*l4*x^6 - 2*o*l4*x^4*y1 - 2*o*l4*x^4*y3 + 
        2*o*l4*x^3*z1 + 2*o*l4*x^3*z2 + 6*o*l4*x^2*y1*y3 + o*l4*x*y1*z2 + 
        o*l4*x*y3*z1 + 4*o*x^4*y1 + 4*o*x^4*y3 + 3*o*x^2*y1^2 + 3*o*x^2*y3^2 + 
        4*l1^2*x^4*y1 + 4*l1^2*x^4*y3 - 4*l1*l4*x^4*y1 - 4*l1*l4*x^4*y3 + 
        16*l1*x^6 - 2*l1*x^3*z1 - 2*l1*x^3*z2 - 2*l1*x^2*y1^2 - 2*l1*x^2*y3^2 + 
        16*l2*x^6 - 2*l2*x^3*z1 - 2*l2*x^3*z2 - 4*l3^2*x^4*y1 - 4*l3^2*x^4*y3 - 
        4*l3*l4*x^4*y1 - 4*l3*l4*x^4*y3 - 16*l3*x^6 + 2*l3*x^3*z1 + 2*l3*x^3*z2 
        - 4*l4*x^4*y1 - 4*l4*x^4*y3 + l4*x^2*y1^2 + l4*x^2*y3^2 + l4*x*y1*z1 + 
        l4*x*y3*z2 + 2*l5*x^2*y1^2 - 4*l5*x^2*y1*y3 + 2*l5*x^2*y3^2 + 
        2*l6*x^2*y1*y2 - 2*l6*x^2*y2*y3 - 32*x^6 + 6*x^3*z1 + 6*x^3*z2 + 
        3*x^2*y1*y3 + x*y1*z4 - x*y3*z3 - y2*t - z1*z2,
    -o^6*l4*x^5 - 2*o^5*l4*x^5 + o^5*x^3*y3 - 2*o^4*l1*x^5 - 2*o^4*l2*x^5 + 
        2*o^4*l3*x^5 + 5*o^4*l4*x^5 - o^4*l4*x^3*y1 + o^4*l4*x^3*y3 + 
        4*o^4*x^3*y1 + o^4*x^3*y3 - 8*o^3*l1*x^5 - 4*o^3*l2*x^5 + 4*o^3*l3*x^5 +
        8*o^3*l4*x^5 + 3*o^3*l4*x^3*y1 + o^3*l4*x^3*y3 - o^3*x^3*y3 - o^3*x^2*z1
        + o^3*x*y1*y3 - 8*o^2*l1*l4*x^5 + 2*o^2*l1*x^5 - 2*o^2*l1*x^3*y3 - 
        2*o^2*l2*x^5 - 2*o^2*l2*x^3*y3 - 8*o^2*l3*l4*x^5 + 2*o^2*l3*x^5 + 
        4*o^2*l3*x^3*y1 - 2*o^2*l3*x^3*y3 - 2*o^2*l4*x^5 + 3*o^2*l4*x^3*y1 + 
        3*o^2*l4*x^3*y3 - o^2*l4*x^2*z1 + o^2*l4*x^2*z2 + o^2*l4*x*y3^2 - 
        8*o^2*x^3*y1 - o^2*x^3*y3 - o^2*x^2*z2 + o^2*x*y3^2 + 2*o*l1*l4*x^3*y1 -
        2*o*l1*l4*x^3*y3 + 8*o*l1*x^5 + 2*o*l1*x^3*y1 - 2*o*l1*x^3*y3 - 
        2*o*l2*x^3*y1 - 2*o*l2*x^3*y3 + 2*o*l3*l4*x^3*y1 - 2*o*l3*l4*x^3*y3 - 
        2*o*l3*x^3*y1 + 6*o*l3*x^3*y3 - 4*o*l4*x^5 - o*l4*x^3*y1 + o*l4*x^3*y3 +
        2*o*l4*x*y1*y3 + o*x^2*z1 - o*x^2*z2 - o*x*y1*y3 - o*y3*z2 - 8*l1^2*x^5 
        + 8*l1*l4*x^5 - 2*l1*l4*x^3*y1 + 2*l1*l4*x^3*y3 - 2*l1*x^3*y1 + 
        4*l1*x^3*y3 - 2*l1*x^2*z1 + 2*l1*x^2*z2 - 2*l2*x^3*y1 + 8*l3^2*x^5 + 
        8*l3*l4*x^5 - 2*l3*l4*x^3*y1 + 2*l3*l4*x^3*y3 + 2*l3*x^3*y1 - 
        2*l4*x^3*y3 + l4*x^2*z1 - l4*x^2*z2 + l4*x*y1^2 + 4*l5*x^3*y1 - 
        4*l5*x^3*y3 - l5*x*y1*y3 + l5*x*y3^2 + 4*l6*x^3*y2 - l6*x*y2*y3 + 
        4*x^3*y1 + 2*x^2*z3 - x*y3^2 + x*t - y1*z2 - y2*z4,
    -o^6*l4*x^5 - 2*o^5*l4*x^5 + o^5*x^3*y1 - 2*o^4*l1*x^5 - 2*o^4*l2*x^5 + 
        2*o^4*l3*x^5 + 5*o^4*l4*x^5 + o^4*l4*x^3*y1 - o^4*l4*x^3*y3 + o^4*x^3*y1
        + 4*o^4*x^3*y3 - 8*o^3*l1*x^5 - 4*o^3*l2*x^5 + 4*o^3*l3*x^5 + 
        8*o^3*l4*x^5 + o^3*l4*x^3*y1 + 3*o^3*l4*x^3*y3 - o^3*x^3*y1 - o^3*x^2*z2
        + o^3*x*y1*y3 - 8*o^2*l1*l4*x^5 + 2*o^2*l1*x^5 - 2*o^2*l1*x^3*y1 - 
        2*o^2*l2*x^5 - 2*o^2*l2*x^3*y1 - 8*o^2*l3*l4*x^5 + 2*o^2*l3*x^5 - 
        2*o^2*l3*x^3*y1 + 4*o^2*l3*x^3*y3 - 2*o^2*l4*x^5 + 3*o^2*l4*x^3*y1 + 
        3*o^2*l4*x^3*y3 + o^2*l4*x^2*z1 - o^2*l4*x^2*z2 + o^2*l4*x*y1^2 - 
        o^2*x^3*y1 - 8*o^2*x^3*y3 - o^2*x^2*z1 + o^2*x*y1^2 - 2*o*l1*l4*x^3*y1 +
        2*o*l1*l4*x^3*y3 + 8*o*l1*x^5 - 2*o*l1*x^3*y1 + 2*o*l1*x^3*y3 - 
        2*o*l2*x^3*y1 - 2*o*l2*x^3*y3 - 2*o*l3*l4*x^3*y1 + 2*o*l3*l4*x^3*y3 + 
        6*o*l3*x^3*y1 - 2*o*l3*x^3*y3 - 4*o*l4*x^5 + o*l4*x^3*y1 - o*l4*x^3*y3 +
        2*o*l4*x*y1*y3 - o*x^2*z1 + o*x^2*z2 - o*x*y1*y3 - o*y1*z1 - 8*l1^2*x^5 
        + 8*l1*l4*x^5 + 2*l1*l4*x^3*y1 - 2*l1*l4*x^3*y3 + 4*l1*x^3*y1 - 
        2*l1*x^3*y3 + 2*l1*x^2*z1 - 2*l1*x^2*z2 - 2*l2*x^3*y3 + 8*l3^2*x^5 + 
        8*l3*l4*x^5 + 2*l3*l4*x^3*y1 - 2*l3*l4*x^3*y3 + 2*l3*x^3*y3 - 
        2*l4*x^3*y1 - l4*x^2*z1 + l4*x^2*z2 + l4*x*y3^2 - 4*l5*x^3*y1 + 
        4*l5*x^3*y3 + l5*x*y1^2 - l5*x*y1*y3 - 4*l6*x^3*y2 + l6*x*y1*y2 + 
        4*x^3*y3 - 2*x^2*z4 - x*y1^2 - x*t - y2*z3 - y3*z1,
    -o^6*x^4 + 9*o^4*x^4 + 4*o^3*l2*x^4 - 4*o^3*l3*x^4 - 2*o^3*x^4 - o^3*x^2*y1 
        - o^3*x^2*y3 - 8*o^2*l1*l4*x^4 + 8*o^2*l1*x^4 + 4*o^2*l2*x^4 - 
        8*o^2*l3*l4*x^4 - 4*o^2*l3*x^4 - 18*o^2*x^4 - 2*o^2*x^2*y1 - 
        2*o^2*x^2*y3 + o^2*x*z1 + o^2*x*z2 - o^2*y1*y3 + 4*o*l1*x^4 + 
        2*o*l1*x^2*y1 + 2*o*l1*x^2*y3 - 4*o*l2*x^4 + 4*o*l3*x^4 - o*x^2*y1 - 
        o*x^2*y3 - o*y1^2 - o*y3^2 - 8*l1^2*x^4 + 8*l1*l4*x^4 - 4*l1*x^4 + 
        2*l1*x^2*y1 + 2*l1*x^2*y3 - 4*l2*x^4 + 8*l3^2*x^4 + 8*l3*l4*x^4 + 
        4*l3*x^4 - l5*y1*y2 + l5*y2*y3 - l6*y2^2 + 8*x^4 - x*z1 - x*z2 + x*z3 - 
        x*z4 - y1*y3,
    -2*o^9*l4*x^7 - 6*o^8*l4*x^7 + o^8*l4*x^5*y1 - o^8*l4*x^5*y3 - 4*o^7*l1*x^7 
        - 4*o^7*l2*x^7 + 4*o^7*l3*x^7 + 18*o^7*l4*x^7 + 2*o^7*l4*x^5*y1 + 
        4*o^7*l4*x^5*y3 - 16*o^6*l1*x^7 + o^6*l1*x^5*y1 - 2*o^6*l1*x^5*y2 - 
        2*o^6*l1*x^5*y3 - 12*o^6*l2*x^7 - 4*o^6*l2*x^5*y3 + 16*o^6*l3*x^7 - 
        o^6*l3*x^5*y1 - 2*o^6*l3*x^5*y2 + 4*o^6*l3*x^5*y3 + 54*o^6*l4*x^7 + 
        18*o^6*l4*x^5*y3 - o^6*l4*x^4*z2 + 2*o^6*l4*x^3*y1*y3 - 
        4*o^5*l1*l4*x^5*y2 + 4*o^5*l1*l4*x^5*y3 + 2*o^5*l1*l4*x^3*y2^2 + 
        12*o^5*l1*x^7 + o^5*l1*x^5*y1 + 8*o^5*l1*x^5*y2 - 3*o^5*l1*x^5*y3 - 
        2*o^5*l1*x^3*y2*y3 + 36*o^5*l2*x^7 - 6*o^5*l2*x^5*y1 + 4*o^5*l2*x^5*y3 +
        o^5*l2*x^3*y1*y2 + 2*o^5*l2*x^3*y2^2 - 4*o^5*l3*l4*x^5*y2 + 
        4*o^5*l3*l4*x^5*y3 + 2*o^5*l3*l4*x^3*y2^2 - 12*o^5*l3*x^7 + 
        o^5*l3*x^5*y1 + 8*o^5*l3*x^5*y2 - 3*o^5*l3*x^5*y3 - 2*o^5*l3*x^3*y2*y3 -
        48*o^5*l4*x^7 + 2*o^5*l4*x^5*y1 - 20*o^5*l4*x^5*y3 + 4*o^5*l4*x^3*y1^2 +
        2*o^5*l4*x^3*y3^2 + 6*o^4*l1*l4*x^5*y1 + 12*o^4*l1*l4*x^5*y2 - 
        10*o^4*l1*l4*x^5*y3 - o^4*l1*l4*x^3*y1*y2 - 2*o^4*l1*l4*x^3*y2^2 - 
        3*o^4*l1*l4*x^3*y2*y3 + 88*o^4*l1*x^7 - 3*o^4*l1*x^5*y1 - 
        2*o^4*l1*x^5*y2 + 30*o^4*l1*x^5*y3 - 2*o^4*l1*x^4*z2 + 
        2*o^4*l1*x^3*y2*y3 + 124*o^4*l2*x^7 + 4*o^4*l2*x^5*y1 + 34*o^4*l2*x^5*y3
        - 2*o^4*l2*x^4*z2 - 2*o^4*l2*x^3*y1*y2 + 2*o^4*l2*x^3*y1*y3 + 
        6*o^4*l2*x^3*y2^2 + o^4*l2*x^3*y2*y3 + 2*o^4*l2*x*y2^2*y3 + 
        6*o^4*l3*l4*x^5*y1 + 12*o^4*l3*l4*x^5*y2 - 10*o^4*l3*l4*x^5*y3 - 
        o^4*l3*l4*x^3*y1*y2 - 2*o^4*l3*l4*x^3*y2^2 - 3*o^4*l3*l4*x^3*y2*y3 - 
        88*o^4*l3*x^7 - 5*o^4*l3*x^5*y1 - 2*o^4*l3*x^5*y2 - 28*o^4*l3*x^5*y3 + 
        2*o^4*l3*x^4*z2 - o^4*l3*x^3*y1^2 - 2*o^4*l3*x^3*y1*y2 - 
        3*o^4*l3*x^3*y1*y3 + 4*o^4*l3*x^3*y2*y3 - 144*o^4*l4*x^7 - 
        23*o^4*l4*x^5*y1 - 55*o^4*l4*x^5*y3 + 9*o^4*l4*x^4*z2 - 
        2*o^4*l4*x^3*y1^2 - 6*o^4*l4*x^3*y1*y3 - 4*o^4*l4*x^3*y3^2 - 
        2*o^4*l4*x^2*y1*z1 + 2*o^4*l4*x^2*y3*z1 + o^4*l4*x*y1^2*y3 - 
        o^4*l4*x*y1*y3^2 - 4*o^3*l1^2*x^5*y2 + 4*o^3*l1^2*x^5*y3 + 
        2*o^3*l1^2*x^3*y2^2 - 8*o^3*l1*l4*x^5*y1 + 4*o^3*l1*l4*x^5*y2 - 
        4*o^3*l1*l4*x^5*y3 - 2*o^3*l1*l4*x^3*y1*y2 - 4*o^3*l1*l4*x^3*y1*y3 - 
        6*o^3*l1*l4*x^3*y2^2 - 2*o^3*l1*l4*x^3*y2*y3 - o^3*l1*l4*x*y1*y2^2 - 
        o^3*l1*l4*x*y2^2*y3 + 16*o^3*l1*x^7 + 35*o^3*l1*x^5*y1 - 
        20*o^3*l1*x^5*y2 + 13*o^3*l1*x^5*y3 - 2*o^3*l1*x^4*z2 - o^3*l1*x^3*y1^2 
        + 2*o^3*l1*x^3*y1*y2 + 7*o^3*l1*x^3*y1*y3 + 10*o^3*l1*x^3*y3^2 + 
        o^3*l1*x^2*y2*z2 + 2*o^3*l1*x*y1*y2*y3 + 60*o^3*l2*x^5*y1 + 
        14*o^3*l2*x^5*y3 + 4*o^3*l2*x^3*y1^2 - 2*o^3*l2*x^3*y1*y2 + 
        2*o^3*l2*x^3*y1*y3 - 2*o^3*l2*x^3*y2^2 - o^3*l2*x^3*y2*y3 + 
        4*o^3*l2*x^3*y3^2 + 2*o^3*l2*x*y1*y2^2 - o^3*l2*x*y1*y2*y3 + 
        4*o^3*l3^2*x^5*y2 - 4*o^3*l3^2*x^5*y3 - 2*o^3*l3^2*x^3*y2^2 - 
        8*o^3*l3*l4*x^5*y1 + 4*o^3*l3*l4*x^5*y2 - 4*o^3*l3*l4*x^5*y3 - 
        2*o^3*l3*l4*x^3*y1*y2 - 4*o^3*l3*l4*x^3*y1*y3 - 6*o^3*l3*l4*x^3*y2^2 - 
        2*o^3*l3*l4*x^3*y2*y3 - o^3*l3*l4*x*y1*y2^2 - o^3*l3*l4*x*y2^2*y3 - 
        16*o^3*l3*x^7 - 25*o^3*l3*x^5*y1 - 20*o^3*l3*x^5*y2 - 15*o^3*l3*x^5*y3 +
        2*o^3*l3*x^4*z2 - 6*o^3*l3*x^3*y1^2 - 2*o^3*l3*x^3*y1*y2 - 
        9*o^3*l3*x^3*y1*y3 + 4*o^3*l3*x^3*y2*y3 - o^3*l3*x^3*y3^2 + 
        o^3*l3*x^2*y2*z2 + 2*o^3*l3*x*y2*y3^2 + 24*o^3*l4*x^7 - 36*o^3*l4*x^5*y1
        - 2*o^3*l4*x^4*z2 - 16*o^3*l4*x^3*y1^2 - 12*o^3*l4*x^3*y1*y3 - 
        14*o^3*l4*x^3*y3^2 + 2*o^3*l4*x^2*y1*z1 - o^3*l4*x^2*y1*z2 - 
        2*o^3*l4*x^2*y3*z1 - o^3*l4*x^2*y3*z2 - 2*o^3*l4*x*y1^2*y3 + 
        2*o^3*l4*x*y1*y3^2 - 2*o^3*l4*x*y3^3 + 2*o^3*l5*x^3*y1^2 - 
        2*o^3*l5*x^3*y1*y3 + 2*o^3*l6*x^3*y1*y2 - o^3*x^2*y3*z3 + 
        8*o^2*l1^2*x^5*y1 + 12*o^2*l1^2*x^5*y2 - 12*o^2*l1^2*x^5*y3 - 
        2*o^2*l1^2*x^3*y1*y2 - 2*o^2*l1^2*x^3*y2^2 - 2*o^2*l1^2*x^3*y2*y3 + 
        4*o^2*l1*l2*x^5*y1 + 24*o^2*l1*l2*x^5*y2 - 4*o^2*l1*l2*x^5*y3 - 
        2*o^2*l1*l2*x^3*y1*y2 - 2*o^2*l1*l2*x^3*y2*y3 + 2*o^2*l1*l2*x*y2^3 - 
        14*o^2*l1*l4*x^5*y1 - 28*o^2*l1*l4*x^5*y2 + 18*o^2*l1*l4*x^5*y3 - 
        4*o^2*l1*l4*x^3*y1^2 - o^2*l1*l4*x^3*y1*y2 - 2*o^2*l1*l4*x^3*y1*y3 + 
        2*o^2*l1*l4*x^3*y2^2 + 5*o^2*l1*l4*x^3*y2*y3 + 2*o^2*l1*l4*x^3*y3^2 + 
        4*o^2*l1*l4*x^2*y2*z1 - o^2*l1*l4*x*y1*y2^2 - o^2*l1*l4*x*y1*y2*y3 - 
        o^2*l1*l4*x*y2^2*y3 + o^2*l1*l4*x*y2*y3^2 - 96*o^2*l1*x^7 + 
        10*o^2*l1*x^5*y1 + 8*o^2*l1*x^5*y2 - 6*o^2*l1*x^5*y3 + 12*o^2*l1*x^4*z2 
        + 6*o^2*l1*x^3*y1^2 - 2*o^2*l1*x^3*y1*y2 + 18*o^2*l1*x^3*y1*y3 + 
        2*o^2*l1*x^3*y3^2 - o^2*l1*x^2*y2*z2 + 2*o^2*l1*x*y1^2*y2 + 
        3*o^2*l1*x*y1*y3^2 + 2*o^2*l1*x*y2*y3^2 + 4*o^2*l2*l3*x^5*y1 + 
        24*o^2*l2*l3*x^5*y2 - 4*o^2*l2*l3*x^5*y3 - 2*o^2*l2*l3*x^3*y1*y2 - 
        2*o^2*l2*l3*x^3*y2*y3 + 2*o^2*l2*l3*x*y2^3 - 144*o^2*l2*x^7 + 
        24*o^2*l2*x^5*y1 - 2*o^2*l2*x^5*y3 + 18*o^2*l2*x^4*z2 + 
        4*o^2*l2*x^3*y1^2 + 4*o^2*l2*x^3*y1*y2 + 8*o^2*l2*x^3*y1*y3 - 
        10*o^2*l2*x^3*y2^2 - 3*o^2*l2*x^3*y2*y3 + 2*o^2*l2*x^3*y3^2 - 
        2*o^2*l2*x*y2^2*y3 - o^2*l2*x*y2*y3^2 + o^2*l2*y2^2*z2 - 
        8*o^2*l3^2*x^5*y1 - 12*o^2*l3^2*x^5*y2 + 12*o^2*l3^2*x^5*y3 + 
        2*o^2*l3^2*x^3*y1*y2 + 2*o^2*l3^2*x^3*y2^2 + 2*o^2*l3^2*x^3*y2*y3 - 
        14*o^2*l3*l4*x^5*y1 - 28*o^2*l3*l4*x^5*y2 + 18*o^2*l3*l4*x^5*y3 - 
        4*o^2*l3*l4*x^3*y1^2 - o^2*l3*l4*x^3*y1*y2 - 2*o^2*l3*l4*x^3*y1*y3 + 
        2*o^2*l3*l4*x^3*y2^2 + 5*o^2*l3*l4*x^3*y2*y3 + 2*o^2*l3*l4*x^3*y3^2 + 
        4*o^2*l3*l4*x^2*y2*z1 - o^2*l3*l4*x*y1*y2^2 - o^2*l3*l4*x*y1*y2*y3 - 
        o^2*l3*l4*x*y2^2*y3 + o^2*l3*l4*x*y2*y3^2 + 96*o^2*l3*x^7 - 
        14*o^2*l3*x^5*y1 + 8*o^2*l3*x^5*y2 + 18*o^2*l3*x^5*y3 - 12*o^2*l3*x^4*z2
        - 3*o^2*l3*x^3*y1^2 + 4*o^2*l3*x^3*y1*y2 - 3*o^2*l3*x^3*y1*y3 - 
        6*o^2*l3*x^3*y2*y3 - 8*o^2*l3*x^3*y3^2 + 4*o^2*l3*x^2*y1*z1 - 
        o^2*l3*x^2*y2*z2 - 4*o^2*l3*x^2*y3*z1 - o^2*l3*x*y1^2*y3 + 
        4*o^2*l3*x*y1*y2*y3 + 120*o^2*l4*x^7 + 10*o^2*l4*x^5*y1 + 
        26*o^2*l4*x^5*y3 - 18*o^2*l4*x^4*z2 - 4*o^2*l4*x^3*y1^2 - 
        18*o^2*l4*x^3*y1*y3 - 2*o^2*l4*x^3*y3^2 + 2*o^2*l4*x^2*y1*z1 - 
        2*o^2*l4*x^2*y1*z2 - 2*o^2*l4*x^2*y3*z1 - 2*o^2*l4*x^2*y3*z2 - 
        o^2*l4*x*y1^3 - o^2*l4*x*y1^2*y3 - 5*o^2*l4*x*y1*y3^2 + o^2*l4*x*y3^3 - 
        o^2*l4*x*z1^2 + o^2*l4*x*z1*z2 - o^2*l4*y1*y3*z2 + 2*o^2*l5*x^3*y1*y3 - 
        2*o^2*l5*x^3*y3^2 + o^2*l5*x*y1^2*y3 - o^2*l5*x*y1*y3^2 + 
        2*o^2*l6*x^3*y2*y3 + o^2*l6*x*y1*y2*y3 - 2*o^2*x^2*y1*z3 - o^2*x^2*y1*z4
        - 2*o^2*x^2*y3*z4 - 4*o*l1^2*x^5*y1 - 4*o*l1^2*x^5*y3 - 
        4*o*l1^2*x^3*y1*y3 - 4*o*l1^2*x^3*y2^2 - 4*o*l1^2*x^3*y2*y3 - 
        2*o*l1^2*x*y2^2*y3 + 8*o*l1*l4*x^5*y1 - 2*o*l1*l4*x^3*y1^2 + 
        2*o*l1*l4*x^3*y1*y2 + 8*o*l1*l4*x^3*y1*y3 + 4*o*l1*l4*x^3*y2^2 + 
        2*o*l1*l4*x^3*y2*y3 - 2*o*l1*l4*x^3*y3^2 + 2*o*l1*l4*x^2*y1*z1 - 
        2*o*l1*l4*x^2*y3*z1 - o*l1*l4*x*y1^2*y2 + o*l1*l4*x*y1*y2^2 + 
        2*o*l1*l4*x*y1*y2*y3 + o*l1*l4*x*y2^2*y3 - o*l1*l4*x*y2*y3^2 - 
        16*o*l1*x^7 - 24*o*l1*x^5*y1 + 16*o*l1*x^5*y2 + 4*o*l1*x^4*z2 + 
        9*o*l1*x^3*y1^2 + 2*o*l1*x^3*y1*y2 - o*l1*x^3*y1*y3 + 6*o*l1*x^3*y2*y3 -
        4*o*l1*x^3*y3^2 + 2*o*l1*x^2*y1*z2 - 2*o*l1*x^2*y2*z2 + 5*o*l1*x*y1^2*y3
        + 2*o*l1*x*y1*y2*y3 + o*l1*x*y3^3 - o*l1*y2*y3*z2 - 16*o*l2*x^7 - 
        38*o*l2*x^5*y1 - 2*o*l2*x^5*y3 + 4*o*l2*x^4*z2 + o*l2*x^3*y1*y2 + 
        6*o*l2*x^3*y1*y3 + o*l2*x^3*y2*y3 + 2*o*l2*x^2*y1*z2 + 2*o*l2*x^2*y3*z2 
        - 2*o*l2*x*y1*y2^2 + o*l2*x*y1*y2*y3 + 4*o*l3^2*x^5*y1 + 4*o*l3^2*x^5*y3
        + 4*o*l3^2*x^3*y1*y3 + 4*o*l3^2*x^3*y2^2 + 4*o*l3^2*x^3*y2*y3 + 
        2*o*l3^2*x*y2^2*y3 + 8*o*l3*l4*x^5*y1 - 2*o*l3*l4*x^3*y1^2 + 
        2*o*l3*l4*x^3*y1*y2 + 8*o*l3*l4*x^3*y1*y3 + 4*o*l3*l4*x^3*y2^2 + 
        2*o*l3*l4*x^3*y2*y3 - 2*o*l3*l4*x^3*y3^2 + 2*o*l3*l4*x^2*y1*z1 - 
        2*o*l3*l4*x^2*y3*z1 - o*l3*l4*x*y1^2*y2 + o*l3*l4*x*y1*y2^2 + 
        2*o*l3*l4*x*y1*y2*y3 + o*l3*l4*x*y2^2*y3 - o*l3*l4*x*y2*y3^2 + 
        16*o*l3*x^7 + 16*o*l3*x^5*y1 + 16*o*l3*x^5*y2 + 8*o*l3*x^5*y3 - 
        4*o*l3*x^4*z2 + 6*o*l3*x^3*y1^2 + 6*o*l3*x^3*y1*y2 - o*l3*x^3*y1*y3 + 
        2*o*l3*x^3*y2*y3 - o*l3*x^3*y3^2 - 4*o*l3*x^2*y1*z1 - 2*o*l3*x^2*y2*z2 +
        4*o*l3*x^2*y3*z1 - 2*o*l3*x^2*y3*z2 + 2*o*l3*x*y1^2*y2 - 
        2*o*l3*x*y1*y3^2 - o*l3*y1*y2*z2 + 20*o*l4*x^5*y1 + 4*o*l4*x^5*y3 + 
        6*o*l4*x^3*y1^2 + 6*o*l4*x^3*y3^2 - 2*o*l4*x^2*y1*z1 - o*l4*x^2*y1*z2 + 
        2*o*l4*x^2*y3*z1 - o*l4*x^2*y3*z2 - 4*o*l4*x*y1^2*y3 - 2*o*l4*x*y1*y3^2 
        - o*l4*y1^2*z2 - o*l4*y3^2*z2 - 2*o*l5*x^3*y1^2 + 4*o*l5*x^3*y1*y3 - 
        2*o*l5*x^3*y3^2 + 2*o*l5*x*y1*y3^2 - 2*o*l5*x*y3^3 - 2*o*l6*x^3*y1*y2 + 
        2*o*l6*x^3*y2*y3 + 2*o*l6*x*y2*y3^2 - o*x^2*y1*z4 + o*x^2*y3*z3 - 
        o*y1*y3*z4 - 12*l1^2*x^5*y1 - 16*l1^2*x^5*y2 + 12*l1^2*x^5*y3 - 
        4*l1^2*x^3*y1^2 - 2*l1^2*x^3*y1*y2 + 2*l1^2*x^3*y2*y3 + 4*l1^2*x^2*y2*z1
        - 2*l1^2*x*y1*y2^2 - 4*l1*l2*x^5*y1 - 24*l1*l2*x^5*y2 + 4*l1*l2*x^5*y3 +
        2*l1*l2*x^3*y1*y2 + 2*l1*l2*x^3*y2*y3 - 2*l1*l2*x*y2^3 + 8*l1*l4*x^5*y1 
        + 16*l1*l4*x^5*y2 - 8*l1*l4*x^5*y3 + 6*l1*l4*x^3*y1^2 + 
        2*l1*l4*x^3*y1*y2 - 2*l1*l4*x^3*y1*y3 - 2*l1*l4*x^3*y2*y3 - 
        2*l1*l4*x^2*y1*z1 - 4*l1*l4*x^2*y2*z1 + 2*l1*l4*x^2*y3*z1 + 
        l1*l4*x*y1^2*y2 + l1*l4*x*y1*y2^2 - l1*l4*x*y1*y2*y3 + l1*l4*x*y2^2*y3 +
        32*l1*x^7 + 4*l1*x^5*y1 - 12*l1*x^5*y3 - 8*l1*x^4*z2 - 2*l1*x^3*y1^2 + 
        6*l1*x^3*y1*y2 - 4*l1*x^3*y1*y3 + 2*l1*x^3*y2*y3 + 2*l1*x^2*y3*z2 + 
        2*l1*x*y1^3 + l1*x*y1*y3^2 - 2*l1*x*z1^2 + 2*l1*x*z1*z2 - l1*y1*y2*z2 - 
        4*l2*l3*x^5*y1 - 24*l2*l3*x^5*y2 + 4*l2*l3*x^5*y3 + 2*l2*l3*x^3*y1*y2 + 
        2*l2*l3*x^3*y2*y3 - 2*l2*l3*x*y2^3 + 48*l2*x^7 - 12*l2*x^5*y1 - 
        12*l2*x^5*y3 - 12*l2*x^4*z2 - 2*l2*x^3*y1*y2 - 2*l2*x^3*y1*y3 + 
        4*l2*x^3*y2^2 + 2*l2*x^3*y2*y3 + 2*l2*x^3*y3^2 + 2*l2*x^2*y1*z2 + 
        2*l2*x^2*y3*z2 + l2*x*y2*y3^2 - l2*y2^2*z2 + 12*l3^2*x^5*y1 + 
        16*l3^2*x^5*y2 - 12*l3^2*x^5*y3 + 4*l3^2*x^3*y1^2 + 2*l3^2*x^3*y1*y2 - 
        2*l3^2*x^3*y2*y3 - 4*l3^2*x^2*y2*z1 + 2*l3^2*x*y1*y2^2 + 8*l3*l4*x^5*y1 
        + 16*l3*l4*x^5*y2 - 8*l3*l4*x^5*y3 + 6*l3*l4*x^3*y1^2 + 
        2*l3*l4*x^3*y1*y2 - 2*l3*l4*x^3*y1*y3 - 2*l3*l4*x^3*y2*y3 - 
        2*l3*l4*x^2*y1*z1 - 4*l3*l4*x^2*y2*z1 + 2*l3*l4*x^2*y3*z1 + 
        l3*l4*x*y1^2*y2 + l3*l4*x*y1*y2^2 - l3*l4*x*y1*y2*y3 + l3*l4*x*y2^2*y3 -
        32*l3*x^7 + 12*l3*x^5*y1 - 4*l3*x^5*y3 + 8*l3*x^4*z2 + 2*l3*x^3*y1*y2 + 
        4*l3*x^3*y1*y3 + 6*l3*x^3*y2*y3 + 2*l3*x^3*y3^2 - 2*l3*x^2*y1*z2 - 
        l3*x*y3^3 - l3*y2*y3*z2 - 32*l4*x^7 + 8*l4*x^4*z2 + 10*l4*x^3*y1*y3 - 
        l4*x*y1^3 - l4*x*y3^3 + l4*x*z1^2 - l4*x*z1*z2 - l4*y1*y3*z2 + 
        l5*x*y1^2*y3 - l5*x*y1*y3^2 + l6*x*y1*y2*y3 + 2*x^2*y1*z3 + 2*x^2*y3*z4 
        - y1^2*z4 + z1*t,
    -o^9*l4*x^6 - 2*o^7*l1*x^6 - 2*o^7*l2*x^6 + 2*o^7*l3*x^6 + 10*o^7*l4*x^6 - 
        4*o^6*l1*x^6 + o^6*l1*x^4*y2 + o^6*l3*x^4*y2 - 2*o^6*l4*x^6 - 
        o^6*l4*x^4*y1 - o^6*l4*x^4*y3 - 8*o^5*l1*l4*x^6 + 2*o^5*l1*l4*x^4*y2 + 
        20*o^5*l1*x^6 - o^5*l1*x^4*y2 - o^5*l1*x^4*y3 + 8*o^5*l2*x^6 + 
        2*o^5*l2*x^4*y2 + o^5*l2*x^2*y2^2 - 8*o^5*l3*l4*x^6 + 2*o^5*l3*l4*x^4*y2
        - 8*o^5*l3*x^6 - o^5*l3*x^4*y2 - o^5*l3*x^4*y3 - 27*o^5*l4*x^6 - 
        2*o^5*l4*x^4*y1 - 2*o^5*l4*x^4*y3 + o^5*l4*x^3*z1 + o^5*l4*x^3*z2 - 
        o^5*l4*x^2*y1*y3 + 16*o^4*l1*l4*x^6 - o^4*l1*l4*x^4*y1 - 
        2*o^4*l1*l4*x^4*y2 - 3*o^4*l1*l4*x^4*y3 + 8*o^4*l1*x^6 + 4*o^4*l1*x^4*y1
        - 3*o^4*l1*x^4*y2 + o^4*l1*x^4*y3 - o^4*l1*x^2*y2*y3 + 4*o^4*l2*x^6 - 
        2*o^4*l2*x^4*y1 + 4*o^4*l2*x^4*y2 - 2*o^4*l2*x^4*y3 + 3*o^4*l2*x^2*y2*y3
        + 16*o^4*l3*l4*x^6 - o^4*l3*l4*x^4*y1 - 2*o^4*l3*l4*x^4*y2 - 
        3*o^4*l3*l4*x^4*y3 - 4*o^4*l3*x^6 - 3*o^4*l3*x^4*y2 + o^4*l3*x^4*y3 - 
        o^4*l3*x^2*y1*y2 + 2*o^4*l4*x^6 - o^4*l4*x^2*y1^2 - o^4*l4*x^2*y3^2 - 
        8*o^3*l1^2*x^6 + 2*o^3*l1^2*x^4*y2 + 16*o^3*l1*l4*x^6 - 
        6*o^3*l1*l4*x^4*y2 - o^3*l1*l4*x^2*y1*y2 - o^3*l1*l4*x^2*y2*y3 - 
        34*o^3*l1*x^6 + o^3*l1*x^4*y2 + 3*o^3*l1*x^4*y3 + 2*o^3*l1*x^3*z1 + 
        o^3*l1*x^3*z2 - o^3*l1*x^2*y1*y2 + 2*o^3*l1*x^2*y1*y3 - o^3*l1*x^2*y3^2 
        - 6*o^3*l2*x^6 + 2*o^3*l2*x^4*y1 + 4*o^3*l2*x^2*y1*y2 - 
        2*o^3*l2*x^2*y1*y3 - 2*o^3*l2*x^2*y2^2 + 8*o^3*l3^2*x^6 - 
        2*o^3*l3^2*x^4*y2 + 16*o^3*l3*l4*x^6 - 6*o^3*l3*l4*x^4*y2 - 
        o^3*l3*l4*x^2*y1*y2 - o^3*l3*l4*x^2*y2*y3 + 6*o^3*l3*x^6 - 
        4*o^3*l3*x^4*y1 + o^3*l3*x^4*y2 + 3*o^3*l3*x^4*y3 - o^3*l3*x^3*z2 - 
        o^3*l3*x^2*y1*y3 - o^3*l3*x^2*y2*y3 + 2*o^3*l3*x^2*y3^2 + 26*o^3*l4*x^6 
        + 2*o^3*l4*x^4*y1 + 2*o^3*l4*x^4*y3 - 2*o^3*l4*x^3*z1 - 2*o^3*l4*x^3*z2 
        - o^3*l5*x^2*y1*y3 + o^3*l5*x^2*y3^2 - o^3*l6*x^2*y2*y3 + 2*o^3*x^3*z3 +
        16*o^2*l1^2*x^6 - 2*o^2*l1^2*x^4*y1 - 2*o^2*l1^2*x^4*y2 - 
        2*o^2*l1^2*x^4*y3 - 2*o^2*l1*l2*x^4*y1 - 4*o^2*l1*l2*x^4*y2 + 
        2*o^2*l1*l2*x^4*y3 + 2*o^2*l1*l2*x^2*y2^2 - 32*o^2*l1*l4*x^6 + 
        o^2*l1*l4*x^4*y1 + 2*o^2*l1*l4*x^4*y2 + 7*o^2*l1*l4*x^4*y3 + 
        4*o^2*l1*l4*x^3*z1 - o^2*l1*l4*x^2*y1*y2 - o^2*l1*l4*x^2*y1*y3 - 
        o^2*l1*l4*x^2*y2*y3 + o^2*l1*l4*x^2*y3^2 - 4*o^2*l1*x^6 - 
        6*o^2*l1*x^4*y1 + 2*o^2*l1*x^4*y2 - 3*o^2*l1*x^4*y3 - o^2*l1*x^3*z2 + 
        2*o^2*l1*x^2*y1^2 - 3*o^2*l1*x^2*y1*y3 + o^2*l1*x^2*y2*y3 + 
        2*o^2*l1*x^2*y3^2 - 2*o^2*l2*l3*x^4*y1 - 4*o^2*l2*l3*x^4*y2 + 
        2*o^2*l2*l3*x^4*y3 + 2*o^2*l2*l3*x^2*y2^2 - 4*o^2*l2*x^6 + 
        6*o^2*l2*x^4*y1 - 4*o^2*l2*x^4*y2 + 4*o^2*l2*x^4*y3 - 2*o^2*l2*x^3*z2 - 
        2*o^2*l2*x^2*y2*y3 - 2*o^2*l2*x^2*y3^2 + o^2*l2*x*y2*z2 - 
        16*o^2*l3^2*x^6 + 2*o^2*l3^2*x^4*y1 + 2*o^2*l3^2*x^4*y2 + 
        2*o^2*l3^2*x^4*y3 - 32*o^2*l3*l4*x^6 + o^2*l3*l4*x^4*y1 + 
        2*o^2*l3*l4*x^4*y2 + 7*o^2*l3*l4*x^4*y3 + 4*o^2*l3*l4*x^3*z1 - 
        o^2*l3*l4*x^2*y1*y2 - o^2*l3*l4*x^2*y1*y3 - o^2*l3*l4*x^2*y2*y3 + 
        o^2*l3*l4*x^2*y3^2 + 4*o^2*l3*x^6 - 2*o^2*l3*x^4*y1 + 2*o^2*l3*x^4*y2 - 
        3*o^2*l3*x^4*y3 - o^2*l3*x^3*z2 - 2*o^2*l3*x^2*y1^2 + o^2*l3*x^2*y1*y2 +
        4*o^2*l3*x^2*y1*y3 - o^2*l3*x^2*y3^2 + o^2*l4*x^4*y1 + o^2*l4*x^4*y3 + 
        o^2*l4*x^2*y1^2 + o^2*l4*x^2*y3^2 - 4*o^2*l5*x^4*y1 + 4*o^2*l5*x^4*y3 - 
        2*o^2*l5*x^2*y1^2 + 2*o^2*l5*x^2*y1*y3 - 4*o^2*l6*x^4*y2 - 
        2*o^2*l6*x^2*y1*y2 + 4*o^2*x^3*z4 - o^2*x^2*t + o^2*x*y3*z3 + 
        8*o*l1^2*x^6 - 4*o*l1^2*x^4*y2 - 2*o*l1^2*x^2*y2*y3 - 8*o*l1*l4*x^6 + 
        4*o*l1*l4*x^4*y2 - o*l1*l4*x^2*y1^2 + o*l1*l4*x^2*y1*y2 + 
        2*o*l1*l4*x^2*y1*y3 + o*l1*l4*x^2*y2*y3 - o*l1*l4*x^2*y3^2 + 16*o*l1*x^6
        - 2*o*l1*x^4*y3 - 2*o*l1*x^3*z1 - 2*o*l1*x^3*z2 - 2*o*l1*x^2*y1^2 + 
        o*l1*x^2*y1*y2 + 2*o*l1*x^2*y1*y3 - o*l1*x^2*y3^2 - o*l1*x*y3*z2 - 
        2*o*l2*x^4*y1 - 2*o*l2*x^4*y2 - 4*o*l2*x^2*y1*y2 + 2*o*l2*x^2*y1*y3 + 
        o*l2*x^2*y2^2 - 8*o*l3^2*x^6 + 4*o*l3^2*x^4*y2 + 2*o*l3^2*x^2*y2*y3 - 
        8*o*l3*l4*x^6 + 4*o*l3*l4*x^4*y2 - o*l3*l4*x^2*y1^2 + o*l3*l4*x^2*y1*y2 
        + 2*o*l3*l4*x^2*y1*y3 + o*l3*l4*x^2*y2*y3 - o*l3*l4*x^2*y3^2 + 
        4*o*l3*x^4*y1 - 2*o*l3*x^4*y3 + 2*o*l3*x^2*y1^2 - 3*o*l3*x^2*y1*y3 + 
        o*l3*x^2*y2*y3 - o*l3*x*y1*z2 - 8*o*l4*x^6 + o*l4*x^3*z1 + o*l4*x^3*z2 +
        o*l4*x^2*y1*y3 - 4*o*l5*x^4*y1 + 4*o*l5*x^4*y3 - 3*o*l5*x^2*y1*y3 + 
        3*o*l5*x^2*y3^2 - 4*o*l6*x^4*y2 - 3*o*l6*x^2*y2*y3 - 2*o*x^3*z3 - 
        o*x^2*t - o*y3*t - 16*l1^2*x^6 + 2*l1^2*x^4*y1 + 2*l1^2*x^4*y3 + 
        4*l1^2*x^3*z1 - 2*l1^2*x^2*y1*y2 + 2*l1*l2*x^4*y1 + 4*l1*l2*x^4*y2 - 
        2*l1*l2*x^4*y3 - 2*l1*l2*x^2*y2^2 + 16*l1*l4*x^6 - 4*l1*l4*x^4*y3 - 
        4*l1*l4*x^3*z1 + l1*l4*x^2*y1^2 + l1*l4*x^2*y1*y2 - l1*l4*x^2*y1*y3 + 
        l1*l4*x^2*y2*y3 + 2*l1*x^4*y1 + 2*l1*x^4*y3 - l1*x^2*y1*y3 - l1*x*y1*z2 
        + 2*l2*l3*x^4*y1 + 4*l2*l3*x^4*y2 - 2*l2*l3*x^4*y3 - 2*l2*l3*x^2*y2^2 - 
        4*l2*x^4*y1 - 2*l2*x^4*y3 + 2*l2*x^3*z2 - l2*x^2*y2*y3 + 2*l2*x^2*y3^2 -
        l2*x*y2*z2 + 16*l3^2*x^6 - 2*l3^2*x^4*y1 - 2*l3^2*x^4*y3 - 4*l3^2*x^3*z1
        + 2*l3^2*x^2*y1*y2 + 16*l3*l4*x^6 - 4*l3*l4*x^4*y3 - 4*l3*l4*x^3*z1 + 
        l3*l4*x^2*y1^2 + l3*l4*x^2*y1*y2 - l3*l4*x^2*y1*y3 + l3*l4*x^2*y2*y3 + 
        2*l3*x^4*y1 + 2*l3*x^4*y3 - l3*x^2*y3^2 - l3*x*y3*z2 - 2*l5*x^2*y1^2 + 
        2*l5*x^2*y1*y3 - 2*l6*x^2*y1*y2 - 4*x^3*z4 - x*y3*z3 - y1*t + z1*z4,
    -o^8*l4*x^6 - o^7*l4*x^6 - 3/2*o^7*l4*x^4*y1 - 1/2*o^7*l4*x^4*y3 - 
        2*o^6*l1*x^6 - 2*o^6*l2*x^6 + 2*o^6*l3*x^6 + 9*o^6*l4*x^6 - 
        2*o^6*l4*x^4*y1 - 3*o^6*l4*x^4*y3 - 2*o^5*l1*l4*x^4*y2 - 6*o^5*l1*x^6 - 
        3*o^5*l1*x^4*y1 + o^5*l1*x^4*y2 + 2*o^5*l1*x^4*y3 - 2*o^5*l2*x^6 - 
        4*o^5*l2*x^4*y1 - 4*o^5*l2*x^4*y2 - 2*o^5*l3*l4*x^4*y2 + 2*o^5*l3*x^6 + 
        o^5*l3*x^4*y1 + o^5*l3*x^4*y2 + 2*o^5*l3*x^4*y3 + 7*o^5*l4*x^6 + 
        13/2*o^5*l4*x^4*y1 - 5/2*o^5*l4*x^4*y3 - o^5*l4*x^2*y1*y3 - 
        8*o^4*l1*l4*x^6 + o^4*l1*l4*x^4*y1 + 2*o^4*l1*l4*x^4*y2 + 
        3*o^4*l1*l4*x^4*y3 - o^4*l1*l4*x^2*y2^2 + 14*o^4*l1*x^6 - o^4*l1*x^4*y1 
        - 2*o^4*l1*x^4*y3 + o^4*l1*x^2*y1*y2 + 6*o^4*l2*x^6 + 2*o^4*l2*x^4*y1 - 
        2*o^4*l2*x^4*y2 - 10*o^4*l2*x^4*y3 - o^4*l2*x^2*y1*y2 + o^4*l2*x^2*y2^2 
        - 2*o^4*l2*x^2*y2*y3 - 8*o^4*l3*l4*x^6 + o^4*l3*l4*x^4*y1 + 
        2*o^4*l3*l4*x^4*y2 + 3*o^4*l3*l4*x^4*y3 - o^4*l3*l4*x^2*y2^2 - 
        6*o^4*l3*x^6 + 7*o^4*l3*x^4*y1 - 2*o^4*l3*x^4*y3 + o^4*l3*x^2*y1*y2 - 
        20*o^4*l4*x^6 - 4*o^4*l4*x^4*y1 + 7*o^4*l4*x^4*y3 + 2*o^4*l4*x^3*z1 + 
        2*o^4*l4*x^3*z2 - 3*o^4*l4*x^2*y1^2 - 4*o^4*l4*x^2*y1*y3 - 
        2*o^4*l4*x^2*y3^2 - 2*o^3*l1^2*x^4*y2 + 8*o^3*l1*l4*x^6 + 
        4*o^3*l1*l4*x^4*y1 + 6*o^3*l1*l4*x^4*y2 + 4*o^3*l1*l4*x^4*y3 + 
        o^3*l1*l4*x^2*y1*y2 + o^3*l1*l4*x^2*y2^2 + o^3*l1*l4*x^2*y2*y3 + 
        22*o^3*l1*x^6 + 17*o^3*l1*x^4*y1 - 3*o^3*l1*x^4*y2 - 6*o^3*l1*x^4*y3 - 
        o^3*l1*x^3*z2 - o^3*l1*x^2*y1*y2 - o^3*l1*x^2*y1*y3 + 10*o^3*l2*x^6 + 
        12*o^3*l2*x^4*y1 + 6*o^3*l2*x^4*y2 + 2*o^3*l2*x^4*y3 - 
        2*o^3*l2*x^2*y1*y2 + o^3*l2*x^2*y2^2 + o^3*l2*y1*y2^2 + 
        2*o^3*l3^2*x^4*y2 + 8*o^3*l3*l4*x^6 + 4*o^3*l3*l4*x^4*y1 + 
        6*o^3*l3*l4*x^4*y2 + 4*o^3*l3*l4*x^4*y3 + o^3*l3*l4*x^2*y1*y2 + 
        o^3*l3*l4*x^2*y2^2 + o^3*l3*l4*x^2*y2*y3 - 10*o^3*l3*x^6 - 
        11*o^3*l3*x^4*y1 - 3*o^3*l3*x^4*y2 - 2*o^3*l3*x^4*y3 - o^3*l3*x^3*z2 + 
        o^3*l3*x^2*y1^2 - 2*o^3*l3*x^2*y1*y2 + o^3*l3*x^2*y2*y3 - 
        2*o^3*l3*x^2*y3^2 - 18*o^3*l4*x^6 - 20*o^3*l4*x^4*y1 - 4*o^3*l4*x^4*y3 +
        4*o^3*l4*x^3*z1 + 4*o^3*l4*x^3*z2 - 4*o^3*l4*x^2*y1^2 - 
        8*o^3*l4*x^2*y1*y3 - 3*o^3*l4*x^2*y3^2 + 2*o^3*l4*x*y1*z1 + 
        o^3*l4*x*y1*z2 + o^3*l4*x*y3*z2 - 3/2*o^3*l4*y1^2*y3 - 
        1/2*o^3*l4*y1*y3^2 - 4*o^3*l5*x^4*y1 + 4*o^3*l5*x^4*y3 - 4*o^3*l6*x^4*y2
        - o^3*x^2*t - 8*o^2*l1^2*x^6 + 2*o^2*l1^2*x^4*y1 + 2*o^2*l1^2*x^4*y2 + 
        2*o^2*l1^2*x^4*y3 - 2*o^2*l1*l2*x^4*y1 - 4*o^2*l1*l2*x^4*y2 + 
        2*o^2*l1*l2*x^4*y3 - 2*o^2*l1*l2*x^2*y2^2 + 24*o^2*l1*l4*x^6 + 
        3*o^2*l1*l4*x^4*y1 - 2*o^2*l1*l4*x^4*y2 - 3*o^2*l1*l4*x^4*y3 - 
        4*o^2*l1*l4*x^3*z1 - 1/2*o^2*l1*l4*x^2*y1^2 + 2*o^2*l1*l4*x^2*y1*y3 + 
        2*o^2*l1*l4*x^2*y2^2 + 2*o^2*l1*l4*x^2*y2*y3 - 3/2*o^2*l1*l4*x^2*y3^2 + 
        1/2*o^2*l1*l4*y1*y2^2 + 1/2*o^2*l1*l4*y2^2*y3 - 12*o^2*l1*x^6 + 
        3*o^2*l1*x^4*y1 - 2*o^2*l1*x^4*y2 + 12*o^2*l1*x^4*y3 + 2*o^2*l1*x^3*z1 +
        o^2*l1*x^3*z2 + o^2*l1*x^2*y1^2 - 3*o^2*l1*x^2*y1*y2 - 
        2*o^2*l1*x^2*y2*y3 - 2*o^2*l1*x^2*y3^2 - o^2*l1*y1*y2*y3 - 
        2*o^2*l2*l3*x^4*y1 - 4*o^2*l2*l3*x^4*y2 + 2*o^2*l2*l3*x^4*y3 - 
        2*o^2*l2*l3*x^2*y2^2 + 4*o^2*l2*x^6 + 4*o^2*l2*x^4*y1 + 2*o^2*l2*x^4*y2 
        + 26*o^2*l2*x^4*y3 - 2*o^2*l2*x^3*z2 + 2*o^2*l2*x^2*y1^2 + 
        2*o^2*l2*x^2*y1*y2 + 2*o^2*l2*x^2*y1*y3 - o^2*l2*x^2*y2^2 + 
        2*o^2*l2*x^2*y2*y3 - o^2*l2*x*y2*z2 + o^2*l2*y2^2*y3 + 8*o^2*l3^2*x^6 - 
        2*o^2*l3^2*x^4*y1 - 2*o^2*l3^2*x^4*y2 - 2*o^2*l3^2*x^4*y3 + 
        24*o^2*l3*l4*x^6 + 3*o^2*l3*l4*x^4*y1 - 2*o^2*l3*l4*x^4*y2 - 
        3*o^2*l3*l4*x^4*y3 - 4*o^2*l3*l4*x^3*z1 - 1/2*o^2*l3*l4*x^2*y1^2 + 
        2*o^2*l3*l4*x^2*y1*y3 + 2*o^2*l3*l4*x^2*y2^2 + 2*o^2*l3*l4*x^2*y2*y3 - 
        3/2*o^2*l3*l4*x^2*y3^2 + 1/2*o^2*l3*l4*y1*y2^2 + 1/2*o^2*l3*l4*y2^2*y3 -
        4*o^2*l3*x^6 - 13*o^2*l3*x^4*y1 - 2*o^2*l3*x^4*y2 - 12*o^2*l3*x^4*y3 - 
        o^2*l3*x^3*z2 - 3*o^2*l3*x^2*y1*y2 - 5*o^2*l3*x^2*y1*y3 - 
        2*o^2*l3*x^2*y2*y3 - o^2*l3*y1^2*y2 + 8*o^2*l4*x^6 - o^2*l4*x^4*y1 - 
        19*o^2*l4*x^4*y3 - o^2*l4*x^3*z1 - o^2*l4*x^3*z2 - o^2*l4*x^2*y1^2 - 
        4*o^2*l4*x^2*y1*y3 - 2*o^2*l4*x^2*y3^2 + o^2*l4*x*y1*z2 + 
        2*o^2*l4*x*y3*z1 + o^2*l4*x*y3*z2 - o^2*l4*y1^3 - o^2*l4*y1^2*y3 - 
        3*o^2*l4*y1*y3^2 - o^2*l5*x^2*y1^2 - o^2*l5*x^2*y1*y3 + 
        2*o^2*l5*x^2*y3^2 - o^2*l6*x^2*y1*y2 - 2*o^2*l6*x^2*y2*y3 + 4*o^2*x^3*z3
        + 2*o^2*x^3*z4 + o^2*x*y1*z4 + 8*o*l1^2*x^6 + 4*o*l1^2*x^4*y2 + 
        8*o*l1^2*x^4*y3 + 2*o*l1^2*x^2*y2*y3 - 8*o*l1*l4*x^6 - 4*o*l1*l4*x^4*y1 
        - 4*o*l1*l4*x^4*y2 - 4*o*l1*l4*x^4*y3 + 3/2*o*l1*l4*x^2*y1^2 - 
        3*o*l1*l4*x^2*y1*y3 - 2*o*l1*l4*x^2*y2*y3 + 3/2*o*l1*l4*x^2*y3^2 - 
        o*l1*l4*x*y2*z1 + o*l1*l4*x*y2*z2 + 1/2*o*l1*l4*y1*y2^2 + 
        1/2*o*l1*l4*y2^2*y3 - 16*o*l1*x^6 - 14*o*l1*x^4*y1 + 4*o*l1*x^4*y3 + 
        2*o*l1*x^3*z1 + 2*o*l1*x^3*z2 - o*l1*x^2*y1*y2 + o*l1*x^2*y1*y3 - 
        2*o*l1*x^2*y2*y3 + 2*o*l1*x*y1*z1 + o*l1*x*y3*z2 - o*l1*y1^2*y2 - 
        o*l1*y2*y3^2 - 2*o*l2*x^4*y2 + 6*o*l2*x^4*y3 + 2*o*l2*x^2*y1^2 + 
        2*o*l2*x^2*y1*y2 + 4*o*l2*x^2*y1*y3 - o*l2*x^2*y2^2 + 2*o*l2*x^2*y3^2 - 
        o*l2*y1*y2^2 - 8*o*l3^2*x^6 - 4*o*l3^2*x^4*y2 - 8*o*l3^2*x^4*y3 - 
        2*o*l3^2*x^2*y2*y3 - 8*o*l3*l4*x^6 - 4*o*l3*l4*x^4*y1 - 4*o*l3*l4*x^4*y2
        - 4*o*l3*l4*x^4*y3 + 3/2*o*l3*l4*x^2*y1^2 - 3*o*l3*l4*x^2*y1*y3 - 
        2*o*l3*l4*x^2*y2*y3 + 3/2*o*l3*l4*x^2*y3^2 - o*l3*l4*x*y2*z1 + 
        o*l3*l4*x*y2*z2 + 1/2*o*l3*l4*y1*y2^2 + 1/2*o*l3*l4*y2^2*y3 + 
        2*o*l3*x^4*y1 - 8*o*l3*x^4*y3 - 5*o*l3*x^2*y1^2 - 3*o*l3*x^2*y2*y3 - 
        2*o*l3*x^2*y3^2 - o*l3*x*y1*z2 - 2*o*l3*y1*y2*y3 + 8*o*l4*x^6 + 
        8*o*l4*x^4*y1 - 3*o*l4*x^3*z1 - 3*o*l4*x^3*z2 + o*l4*x^2*y1*y3 - 
        o*l4*x^2*y3^2 - o*l4*x*y1*z1 - o*l4*x*y1*z2 - 1/2*o*l4*y1^3 - 
        2*o*l4*y1^2*y3 - 3/2*o*l4*y3^3 + 1/2*o*l4*z1^2 + 1/2*o*l4*z2^2 + 
        4*o*l5*x^4*y1 - 4*o*l5*x^4*y3 - o*l5*x^2*y1^2 + o*l5*x^2*y1*y3 - 
        o*l5*y1^2*y3 + o*l5*y1*y3^2 + 4*o*l6*x^4*y2 - o*l6*x^2*y1*y2 - 
        o*l6*y1*y2*y3 + 2*o*x^3*z4 + o*x^2*t + 2*o*x*y3*z4 + 16*l1^2*x^6 + 
        6*l1^2*x^4*y1 - 2*l1^2*x^4*y3 - 4*l1^2*x^3*z1 + 2*l1^2*x^2*y1*y2 + 
        2*l1*l2*x^4*y1 + 4*l1*l2*x^4*y2 - 2*l1*l2*x^4*y3 + 2*l1*l2*x^2*y2^2 - 
        16*l1*l4*x^6 - 4*l1*l4*x^4*y1 + 4*l1*l4*x^3*z1 - l1*l4*x^2*y1^2 - 
        l1*l4*x^2*y1*y2 + l1*l4*x^2*y1*y3 - l1*l4*x^2*y2*y3 - 2*l1*x^4*y1 - 
        10*l1*x^4*y3 - l1*x^2*y1^2 + 2*l1*x^2*y3^2 + l1*x*y1*z2 + 2*l1*x*y3*z1 -
        l1*y1*y2*y3 + 2*l2*l3*x^4*y1 + 4*l2*l3*x^4*y2 - 2*l2*l3*x^4*y3 + 
        2*l2*l3*x^2*y2^2 + 2*l2*x^4*y1 - 8*l2*x^4*y3 + 2*l2*x^3*z2 - 
        l2*x^2*y1*y2 + 2*l2*x^2*y1*y3 + 2*l2*x^2*y3^2 + l2*x*y2*z2 - l2*y2^2*y3 
        - 16*l3^2*x^6 - 6*l3^2*x^4*y1 + 2*l3^2*x^4*y3 + 4*l3^2*x^3*z1 - 
        2*l3^2*x^2*y1*y2 - 16*l3*l4*x^6 - 4*l3*l4*x^4*y1 + 4*l3*l4*x^3*z1 - 
        l3*l4*x^2*y1^2 - l3*l4*x^2*y1*y2 + l3*l4*x^2*y1*y3 - l3*l4*x^2*y2*y3 - 
        2*l3*x^4*y1 + 6*l3*x^4*y3 - 3*l3*x^2*y1*y3 - l3*x*y3*z2 - l3*y2*y3^2 + 
        8*l4*x^4*y3 - l4*x*y3*z1 - l4*x*y3*z2 - l4*y1*y3^2 + 2*l5*x^2*y1*y3 - 
        2*l5*x^2*y3^2 - l5*y1^3 + l5*y1^2*y3 + 2*l6*x^2*y2*y3 - l6*y1^2*y2 - 
        4*x^3*z3 + x*y1*z4 + z1*z3,
    o^8*l4*x^5 + o^6*l1*x^5 + 2*o^6*l2*x^5 - 3*o^6*l3*x^5 - 10*o^6*l4*x^5 - 
        4*o^5*l1*l4*x^5 + 4*o^5*l1*x^5 - o^5*l1*x^3*y2 - 6*o^5*l2*x^5 - 
        o^5*l2*x^3*y2 - 4*o^5*l3*l4*x^5 - o^5*l3*x^3*y2 + 2*o^5*l4*x^5 + 
        o^5*l4*x^3*y1 + o^5*l4*x^3*y3 + 4*o^4*l1*l4*x^5 - 11*o^4*l1*x^5 + 
        o^4*l1*x^3*y1 + o^4*l1*x^3*y2 + o^4*l1*x^3*y3 - 26*o^4*l2*x^5 + 
        o^4*l2*x^3*y2 - 4*o^4*l2*x^3*y3 - o^4*l2*x*y2^2 + 4*o^4*l3*l4*x^5 + 
        17*o^4*l3*x^5 + 2*o^4*l3*x^3*y1 + o^4*l3*x^3*y2 + 27*o^4*l4*x^5 + 
        2*o^4*l4*x^3*y1 + 2*o^4*l4*x^3*y3 - o^4*l4*x^2*z1 - o^4*l4*x^2*z2 + 
        o^4*l4*x*y1*y3 - 4*o^3*l1^2*x^5 + 12*o^3*l1*l4*x^5 + 2*o^3*l1*l4*x^3*y1 
        + 2*o^3*l1*l4*x^3*y3 - 10*o^3*l1*x^5 - 2*o^3*l1*x^3*y1 + 3*o^3*l1*x^3*y2
        + o^3*l1*x*y2*y3 + 2*o^3*l2*x^5 - 8*o^3*l2*x^3*y1 + 3*o^3*l2*x^3*y2 - 
        2*o^3*l2*x^3*y3 + o^3*l2*x*y1*y2 + 4*o^3*l3^2*x^5 + 12*o^3*l3*l4*x^5 + 
        2*o^3*l3*l4*x^3*y1 + 2*o^3*l3*l4*x^3*y3 + 2*o^3*l3*x^5 - 2*o^3*l3*x^3*y1
        + 3*o^3*l3*x^3*y2 + 4*o^3*l3*x^3*y3 + o^3*l3*x*y1*y2 - 2*o^3*l4*x^5 + 
        o^3*l4*x*y1^2 + o^3*l4*x*y3^2 - o^3*x^2*z4 + 4*o^2*l1^2*x^5 - 
        4*o^2*l1*l2*x^3*y2 - 4*o^2*l1*l4*x^5 + 2*o^2*l1*l4*x^3*y1 + 
        2*o^2*l1*l4*x^3*y3 + 16*o^2*l1*x^5 - 3*o^2*l1*x^3*y1 - o^2*l1*x^3*y2 - 
        5*o^2*l1*x^3*y3 - 2*o^2*l1*x^2*z1 + o^2*l1*x*y1*y2 - o^2*l1*x*y1*y3 - 
        4*o^2*l2*l3*x^3*y2 + 36*o^2*l2*x^5 - 2*o^2*l2*x^3*y1 - o^2*l2*x^3*y2 - 
        2*o^2*l2*x^2*z2 + 2*o^2*l2*x*y2^2 + o^2*l2*x*y2*y3 - 4*o^2*l3^2*x^5 - 
        4*o^2*l3*l4*x^5 + 2*o^2*l3*l4*x^3*y1 + 2*o^2*l3*l4*x^3*y3 - 
        24*o^2*l3*x^5 - 2*o^2*l3*x^3*y1 - o^2*l3*x^3*y2 - 2*o^2*l3*x^3*y3 + 
        2*o^2*l3*x^2*z2 - o^2*l3*x*y1^2 + o^2*l3*x*y2*y3 - 26*o^2*l4*x^5 - 
        2*o^2*l4*x^3*y1 - 2*o^2*l4*x^3*y3 + 2*o^2*l4*x^2*z1 + 2*o^2*l4*x^2*z2 + 
        4*o^2*l5*x^3*y1 - 4*o^2*l5*x^3*y3 + 4*o^2*l6*x^3*y2 - o^2*x^2*z3 + 
        o^2*x*t + 8*o*l1^2*x^5 + 4*o*l1^2*x^3*y3 - 8*o*l1*l4*x^5 - 
        2*o*l1*l4*x^3*y1 - 2*o*l1*l4*x^3*y3 + 4*o*l1*x^5 - 2*o*l1*x^3*y2 - 
        2*o*l1*x^3*y3 - o*l1*x*y1^2 - o*l1*x*y2*y3 - o*l1*x*y3^2 + 4*o*l2*x^5 + 
        8*o*l2*x^3*y1 - 2*o*l2*x^3*y2 + 2*o*l2*x^3*y3 - o*l2*x*y1*y2 - 
        8*o*l3^2*x^5 - 4*o*l3^2*x^3*y3 - 8*o*l3*l4*x^5 - 2*o*l3*l4*x^3*y1 - 
        2*o*l3*l4*x^3*y3 - 4*o*l3*x^5 - 2*o*l3*x^3*y2 - 6*o*l3*x^3*y3 - 
        o*l3*x*y1*y2 - 2*o*l3*x*y1*y3 - o*l4*x^3*y1 - o*l4*x^3*y3 - o*l4*x*y1^2 
        - o*l4*x*y3^2 - o*x^2*z3 + o*x^2*z4 - o*y3*z3 + 4*l1^2*x^3*y1 + 
        4*l1*l2*x^3*y2 - 2*l1*l4*x^3*y1 - 2*l1*l4*x^3*y3 - 8*l1*x^5 + 
        2*l1*x^3*y3 + 2*l1*x^2*z1 - l1*x*y1*y2 - l1*x*y1*y3 + 4*l2*l3*x^3*y2 - 
        12*l2*x^5 + 2*l2*x^3*y1 + 4*l2*x^3*y3 + 2*l2*x^2*z2 - l2*x*y2^2 - 
        l2*x*y2*y3 - 4*l3^2*x^3*y1 - 2*l3*l4*x^3*y1 - 2*l3*l4*x^3*y3 + 8*l3*x^5 
        - 2*l3*x^3*y1 - 2*l3*x^2*z2 - l3*x*y2*y3 - l3*x*y3^2 + 8*l4*x^5 - 
        l4*x^2*z1 - l4*x^2*z2 - l4*x*y1*y3 - 4*l5*x^3*y1 + 4*l5*x^3*y3 + 
        l5*y1*z1 - l5*y3*z1 - 4*l6*x^3*y2 + l6*y2*z1 - x*t - y1*z3,
    2*o^9*l4*x^7 + 6*o^8*l4*x^7 + o^8*l4*x^5*y1 - o^8*l4*x^5*y3 + 4*o^7*l1*x^7 +
        4*o^7*l2*x^7 - 4*o^7*l3*x^7 - 18*o^7*l4*x^7 - 4*o^7*l4*x^5*y1 - 
        2*o^7*l4*x^5*y3 + 16*o^6*l1*x^7 + 2*o^6*l1*x^5*y1 - 2*o^6*l1*x^5*y2 - 
        o^6*l1*x^5*y3 + 12*o^6*l2*x^7 + 4*o^6*l2*x^5*y1 - 16*o^6*l3*x^7 - 
        4*o^6*l3*x^5*y1 - 2*o^6*l3*x^5*y2 + o^6*l3*x^5*y3 - 54*o^6*l4*x^7 - 
        18*o^6*l4*x^5*y1 + o^6*l4*x^4*z1 - 2*o^6*l4*x^3*y1*y3 - 
        4*o^5*l1*l4*x^5*y1 - 4*o^5*l1*l4*x^5*y2 - 2*o^5*l1*l4*x^3*y2^2 - 
        12*o^5*l1*x^7 + 3*o^5*l1*x^5*y1 + 8*o^5*l1*x^5*y2 - o^5*l1*x^5*y3 - 
        2*o^5*l1*x^3*y1*y2 - 36*o^5*l2*x^7 - 4*o^5*l2*x^5*y1 + 6*o^5*l2*x^5*y3 -
        2*o^5*l2*x^3*y2^2 + o^5*l2*x^3*y2*y3 - 4*o^5*l3*l4*x^5*y1 - 
        4*o^5*l3*l4*x^5*y2 - 2*o^5*l3*l4*x^3*y2^2 + 12*o^5*l3*x^7 + 
        3*o^5*l3*x^5*y1 + 8*o^5*l3*x^5*y2 - o^5*l3*x^5*y3 - 2*o^5*l3*x^3*y1*y2 +
        48*o^5*l4*x^7 + 20*o^5*l4*x^5*y1 - 2*o^5*l4*x^5*y3 - 2*o^5*l4*x^3*y1^2 -
        4*o^5*l4*x^3*y3^2 + 10*o^4*l1*l4*x^5*y1 + 12*o^4*l1*l4*x^5*y2 - 
        6*o^4*l1*l4*x^5*y3 - 3*o^4*l1*l4*x^3*y1*y2 + 2*o^4*l1*l4*x^3*y2^2 - 
        o^4*l1*l4*x^3*y2*y3 - 88*o^4*l1*x^7 - 30*o^4*l1*x^5*y1 - 2*o^4*l1*x^5*y2
        + 3*o^4*l1*x^5*y3 + 2*o^4*l1*x^4*z1 + 2*o^4*l1*x^3*y1*y2 - 
        124*o^4*l2*x^7 - 34*o^4*l2*x^5*y1 - 4*o^4*l2*x^5*y3 + 2*o^4*l2*x^4*z1 + 
        o^4*l2*x^3*y1*y2 - 2*o^4*l2*x^3*y1*y3 - 6*o^4*l2*x^3*y2^2 - 
        2*o^4*l2*x^3*y2*y3 - 2*o^4*l2*x*y1*y2^2 + 10*o^4*l3*l4*x^5*y1 + 
        12*o^4*l3*l4*x^5*y2 - 6*o^4*l3*l4*x^5*y3 - 3*o^4*l3*l4*x^3*y1*y2 + 
        2*o^4*l3*l4*x^3*y2^2 - o^4*l3*l4*x^3*y2*y3 + 88*o^4*l3*x^7 + 
        28*o^4*l3*x^5*y1 - 2*o^4*l3*x^5*y2 + 5*o^4*l3*x^5*y3 - 2*o^4*l3*x^4*z1 +
        4*o^4*l3*x^3*y1*y2 + 3*o^4*l3*x^3*y1*y3 - 2*o^4*l3*x^3*y2*y3 + 
        o^4*l3*x^3*y3^2 + 144*o^4*l4*x^7 + 55*o^4*l4*x^5*y1 + 23*o^4*l4*x^5*y3 -
        9*o^4*l4*x^4*z1 + 4*o^4*l4*x^3*y1^2 + 6*o^4*l4*x^3*y1*y3 + 
        2*o^4*l4*x^3*y3^2 - 2*o^4*l4*x^2*y1*z2 + 2*o^4*l4*x^2*y3*z2 + 
        o^4*l4*x*y1^2*y3 - o^4*l4*x*y1*y3^2 - 4*o^3*l1^2*x^5*y1 - 
        4*o^3*l1^2*x^5*y2 - 2*o^3*l1^2*x^3*y2^2 + 4*o^3*l1*l4*x^5*y1 + 
        4*o^3*l1*l4*x^5*y2 + 8*o^3*l1*l4*x^5*y3 - 2*o^3*l1*l4*x^3*y1*y2 + 
        4*o^3*l1*l4*x^3*y1*y3 + 6*o^3*l1*l4*x^3*y2^2 - 2*o^3*l1*l4*x^3*y2*y3 + 
        o^3*l1*l4*x*y1*y2^2 + o^3*l1*l4*x*y2^2*y3 - 16*o^3*l1*x^7 - 
        13*o^3*l1*x^5*y1 - 20*o^3*l1*x^5*y2 - 35*o^3*l1*x^5*y3 + 2*o^3*l1*x^4*z1
        - 10*o^3*l1*x^3*y1^2 - 7*o^3*l1*x^3*y1*y3 + 2*o^3*l1*x^3*y2*y3 + 
        o^3*l1*x^3*y3^2 + o^3*l1*x^2*y2*z1 + 2*o^3*l1*x*y1*y2*y3 - 
        14*o^3*l2*x^5*y1 - 60*o^3*l2*x^5*y3 - 4*o^3*l2*x^3*y1^2 - 
        o^3*l2*x^3*y1*y2 - 2*o^3*l2*x^3*y1*y3 + 2*o^3*l2*x^3*y2^2 - 
        2*o^3*l2*x^3*y2*y3 - 4*o^3*l2*x^3*y3^2 - o^3*l2*x*y1*y2*y3 - 
        2*o^3*l2*x*y2^2*y3 + 4*o^3*l3^2*x^5*y1 + 4*o^3*l3^2*x^5*y2 + 
        2*o^3*l3^2*x^3*y2^2 + 4*o^3*l3*l4*x^5*y1 + 4*o^3*l3*l4*x^5*y2 + 
        8*o^3*l3*l4*x^5*y3 - 2*o^3*l3*l4*x^3*y1*y2 + 4*o^3*l3*l4*x^3*y1*y3 + 
        6*o^3*l3*l4*x^3*y2^2 - 2*o^3*l3*l4*x^3*y2*y3 + o^3*l3*l4*x*y1*y2^2 + 
        o^3*l3*l4*x*y2^2*y3 + 16*o^3*l3*x^7 + 15*o^3*l3*x^5*y1 - 
        20*o^3*l3*x^5*y2 + 25*o^3*l3*x^5*y3 - 2*o^3*l3*x^4*z1 + o^3*l3*x^3*y1^2 
        + 4*o^3*l3*x^3*y1*y2 + 9*o^3*l3*x^3*y1*y3 - 2*o^3*l3*x^3*y2*y3 + 
        6*o^3*l3*x^3*y3^2 + o^3*l3*x^2*y2*z1 + 2*o^3*l3*x*y1^2*y2 - 
        24*o^3*l4*x^7 + 36*o^3*l4*x^5*y3 + 2*o^3*l4*x^4*z1 + 14*o^3*l4*x^3*y1^2 
        + 12*o^3*l4*x^3*y1*y3 + 16*o^3*l4*x^3*y3^2 + o^3*l4*x^2*y1*z1 + 
        2*o^3*l4*x^2*y1*z2 + o^3*l4*x^2*y3*z1 - 2*o^3*l4*x^2*y3*z2 + 
        2*o^3*l4*x*y1^3 - 2*o^3*l4*x*y1^2*y3 + 2*o^3*l4*x*y1*y3^2 + 
        2*o^3*l5*x^3*y1*y3 - 2*o^3*l5*x^3*y3^2 + 2*o^3*l6*x^3*y2*y3 - 
        o^3*x^2*y1*z4 + 12*o^2*l1^2*x^5*y1 + 12*o^2*l1^2*x^5*y2 - 
        8*o^2*l1^2*x^5*y3 - 2*o^2*l1^2*x^3*y1*y2 + 2*o^2*l1^2*x^3*y2^2 - 
        2*o^2*l1^2*x^3*y2*y3 + 4*o^2*l1*l2*x^5*y1 + 24*o^2*l1*l2*x^5*y2 - 
        4*o^2*l1*l2*x^5*y3 - 2*o^2*l1*l2*x^3*y1*y2 - 2*o^2*l1*l2*x^3*y2*y3 + 
        2*o^2*l1*l2*x*y2^3 - 18*o^2*l1*l4*x^5*y1 - 28*o^2*l1*l4*x^5*y2 + 
        14*o^2*l1*l4*x^5*y3 - 2*o^2*l1*l4*x^3*y1^2 + 5*o^2*l1*l4*x^3*y1*y2 + 
        2*o^2*l1*l4*x^3*y1*y3 - 2*o^2*l1*l4*x^3*y2^2 - o^2*l1*l4*x^3*y2*y3 + 
        4*o^2*l1*l4*x^3*y3^2 + 4*o^2*l1*l4*x^2*y2*z2 + o^2*l1*l4*x*y1^2*y2 + 
        o^2*l1*l4*x*y1*y2^2 - o^2*l1*l4*x*y1*y2*y3 + o^2*l1*l4*x*y2^2*y3 + 
        96*o^2*l1*x^7 + 6*o^2*l1*x^5*y1 + 8*o^2*l1*x^5*y2 - 10*o^2*l1*x^5*y3 - 
        12*o^2*l1*x^4*z1 - 2*o^2*l1*x^3*y1^2 - 18*o^2*l1*x^3*y1*y3 - 
        2*o^2*l1*x^3*y2*y3 - 6*o^2*l1*x^3*y3^2 - o^2*l1*x^2*y2*z1 + 
        2*o^2*l1*x*y1^2*y2 - 3*o^2*l1*x*y1^2*y3 + 2*o^2*l1*x*y2*y3^2 + 
        4*o^2*l2*l3*x^5*y1 + 24*o^2*l2*l3*x^5*y2 - 4*o^2*l2*l3*x^5*y3 - 
        2*o^2*l2*l3*x^3*y1*y2 - 2*o^2*l2*l3*x^3*y2*y3 + 2*o^2*l2*l3*x*y2^3 + 
        144*o^2*l2*x^7 + 2*o^2*l2*x^5*y1 - 24*o^2*l2*x^5*y3 - 18*o^2*l2*x^4*z1 -
        2*o^2*l2*x^3*y1^2 - 3*o^2*l2*x^3*y1*y2 - 8*o^2*l2*x^3*y1*y3 + 
        10*o^2*l2*x^3*y2^2 + 4*o^2*l2*x^3*y2*y3 - 4*o^2*l2*x^3*y3^2 - 
        o^2*l2*x*y1^2*y2 + 2*o^2*l2*x*y1*y2^2 - o^2*l2*y2^2*z1 - 
        12*o^2*l3^2*x^5*y1 - 12*o^2*l3^2*x^5*y2 + 8*o^2*l3^2*x^5*y3 + 
        2*o^2*l3^2*x^3*y1*y2 - 2*o^2*l3^2*x^3*y2^2 + 2*o^2*l3^2*x^3*y2*y3 - 
        18*o^2*l3*l4*x^5*y1 - 28*o^2*l3*l4*x^5*y2 + 14*o^2*l3*l4*x^5*y3 - 
        2*o^2*l3*l4*x^3*y1^2 + 5*o^2*l3*l4*x^3*y1*y2 + 2*o^2*l3*l4*x^3*y1*y3 - 
        2*o^2*l3*l4*x^3*y2^2 - o^2*l3*l4*x^3*y2*y3 + 4*o^2*l3*l4*x^3*y3^2 + 
        4*o^2*l3*l4*x^2*y2*z2 + o^2*l3*l4*x*y1^2*y2 + o^2*l3*l4*x*y1*y2^2 - 
        o^2*l3*l4*x*y1*y2*y3 + o^2*l3*l4*x*y2^2*y3 - 96*o^2*l3*x^7 - 
        18*o^2*l3*x^5*y1 + 8*o^2*l3*x^5*y2 + 14*o^2*l3*x^5*y3 + 12*o^2*l3*x^4*z1
        + 8*o^2*l3*x^3*y1^2 - 6*o^2*l3*x^3*y1*y2 + 3*o^2*l3*x^3*y1*y3 + 
        4*o^2*l3*x^3*y2*y3 + 3*o^2*l3*x^3*y3^2 + 4*o^2*l3*x^2*y1*z2 - 
        o^2*l3*x^2*y2*z1 - 4*o^2*l3*x^2*y3*z2 + 4*o^2*l3*x*y1*y2*y3 + 
        o^2*l3*x*y1*y3^2 - 120*o^2*l4*x^7 - 26*o^2*l4*x^5*y1 - 10*o^2*l4*x^5*y3 
        + 18*o^2*l4*x^4*z1 + 2*o^2*l4*x^3*y1^2 + 18*o^2*l4*x^3*y1*y3 + 
        4*o^2*l4*x^3*y3^2 + 2*o^2*l4*x^2*y1*z1 + 2*o^2*l4*x^2*y1*z2 + 
        2*o^2*l4*x^2*y3*z1 - 2*o^2*l4*x^2*y3*z2 - o^2*l4*x*y1^3 + 
        5*o^2*l4*x*y1^2*y3 + o^2*l4*x*y1*y3^2 + o^2*l4*x*y3^3 - o^2*l4*x*z1*z2 +
        o^2*l4*x*z2^2 + o^2*l4*y1*y3*z1 + 2*o^2*l5*x^3*y1^2 - 2*o^2*l5*x^3*y1*y3
        + o^2*l5*x*y1^2*y3 - o^2*l5*x*y1*y3^2 + 2*o^2*l6*x^3*y1*y2 + 
        o^2*l6*x*y1*y2*y3 - 2*o^2*x^2*y1*z3 - o^2*x^2*y3*z3 - 2*o^2*x^2*y3*z4 + 
        4*o*l1^2*x^5*y1 + 4*o*l1^2*x^5*y3 - 4*o*l1^2*x^3*y1*y2 + 
        4*o*l1^2*x^3*y1*y3 + 4*o*l1^2*x^3*y2^2 + 2*o*l1^2*x*y1*y2^2 - 
        8*o*l1*l4*x^5*y3 + 2*o*l1*l4*x^3*y1^2 + 2*o*l1*l4*x^3*y1*y2 - 
        8*o*l1*l4*x^3*y1*y3 - 4*o*l1*l4*x^3*y2^2 + 2*o*l1*l4*x^3*y2*y3 + 
        2*o*l1*l4*x^3*y3^2 + 2*o*l1*l4*x^2*y1*z2 - 2*o*l1*l4*x^2*y3*z2 - 
        o*l1*l4*x*y1^2*y2 - o*l1*l4*x*y1*y2^2 + 2*o*l1*l4*x*y1*y2*y3 - 
        o*l1*l4*x*y2^2*y3 - o*l1*l4*x*y2*y3^2 + 16*o*l1*x^7 + 16*o*l1*x^5*y2 + 
        24*o*l1*x^5*y3 - 4*o*l1*x^4*z1 + 4*o*l1*x^3*y1^2 + 6*o*l1*x^3*y1*y2 + 
        o*l1*x^3*y1*y3 + 2*o*l1*x^3*y2*y3 - 9*o*l1*x^3*y3^2 - 2*o*l1*x^2*y2*z1 -
        2*o*l1*x^2*y3*z1 - o*l1*x*y1^3 + 2*o*l1*x*y1*y2*y3 - 5*o*l1*x*y1*y3^2 - 
        o*l1*y1*y2*z1 + 16*o*l2*x^7 + 2*o*l2*x^5*y1 + 38*o*l2*x^5*y3 - 
        4*o*l2*x^4*z1 + o*l2*x^3*y1*y2 - 6*o*l2*x^3*y1*y3 + o*l2*x^3*y2*y3 - 
        2*o*l2*x^2*y1*z1 - 2*o*l2*x^2*y3*z1 + o*l2*x*y1*y2*y3 + 2*o*l2*x*y2^2*y3
        - 4*o*l3^2*x^5*y1 - 4*o*l3^2*x^5*y3 + 4*o*l3^2*x^3*y1*y2 - 
        4*o*l3^2*x^3*y1*y3 - 4*o*l3^2*x^3*y2^2 - 2*o*l3^2*x*y1*y2^2 - 
        8*o*l3*l4*x^5*y3 + 2*o*l3*l4*x^3*y1^2 + 2*o*l3*l4*x^3*y1*y2 - 
        8*o*l3*l4*x^3*y1*y3 - 4*o*l3*l4*x^3*y2^2 + 2*o*l3*l4*x^3*y2*y3 + 
        2*o*l3*l4*x^3*y3^2 + 2*o*l3*l4*x^2*y1*z2 - 2*o*l3*l4*x^2*y3*z2 - 
        o*l3*l4*x*y1^2*y2 - o*l3*l4*x*y1*y2^2 + 2*o*l3*l4*x*y1*y2*y3 - 
        o*l3*l4*x*y2^2*y3 - o*l3*l4*x*y2*y3^2 - 16*o*l3*x^7 - 8*o*l3*x^5*y1 + 
        16*o*l3*x^5*y2 - 16*o*l3*x^5*y3 + 4*o*l3*x^4*z1 + o*l3*x^3*y1^2 + 
        2*o*l3*x^3*y1*y2 + o*l3*x^3*y1*y3 + 6*o*l3*x^3*y2*y3 - 6*o*l3*x^3*y3^2 +
        2*o*l3*x^2*y1*z1 - 4*o*l3*x^2*y1*z2 - 2*o*l3*x^2*y2*z1 + 
        4*o*l3*x^2*y3*z2 + 2*o*l3*x*y1^2*y3 + 2*o*l3*x*y2*y3^2 - o*l3*y2*y3*z1 -
        4*o*l4*x^5*y1 - 20*o*l4*x^5*y3 - 6*o*l4*x^3*y1^2 - 6*o*l4*x^3*y3^2 + 
        o*l4*x^2*y1*z1 - 2*o*l4*x^2*y1*z2 + o*l4*x^2*y3*z1 + 2*o*l4*x^2*y3*z2 + 
        2*o*l4*x*y1^2*y3 + 4*o*l4*x*y1*y3^2 + o*l4*y1^2*z1 + o*l4*y3^2*z1 + 
        2*o*l5*x^3*y1^2 - 4*o*l5*x^3*y1*y3 + 2*o*l5*x^3*y3^2 + 2*o*l5*x*y1^3 - 
        2*o*l5*x*y1^2*y3 + 2*o*l6*x^3*y1*y2 - 2*o*l6*x^3*y2*y3 + 
        2*o*l6*x*y1^2*y2 + o*x^2*y1*z4 - o*x^2*y3*z3 - o*y1*y3*z3 - 
        12*l1^2*x^5*y1 - 16*l1^2*x^5*y2 + 12*l1^2*x^5*y3 + 2*l1^2*x^3*y1*y2 - 
        2*l1^2*x^3*y2*y3 + 4*l1^2*x^3*y3^2 + 4*l1^2*x^2*y2*z2 + 2*l1^2*x*y2^2*y3
        - 4*l1*l2*x^5*y1 - 24*l1*l2*x^5*y2 + 4*l1*l2*x^5*y3 + 2*l1*l2*x^3*y1*y2 
        + 2*l1*l2*x^3*y2*y3 - 2*l1*l2*x*y2^3 + 8*l1*l4*x^5*y1 + 16*l1*l4*x^5*y2 
        - 8*l1*l4*x^5*y3 - 2*l1*l4*x^3*y1*y2 + 2*l1*l4*x^3*y1*y3 + 
        2*l1*l4*x^3*y2*y3 - 6*l1*l4*x^3*y3^2 - 2*l1*l4*x^2*y1*z2 - 
        4*l1*l4*x^2*y2*z2 + 2*l1*l4*x^2*y3*z2 - l1*l4*x*y1*y2^2 - 
        l1*l4*x*y1*y2*y3 - l1*l4*x*y2^2*y3 + l1*l4*x*y2*y3^2 - 32*l1*x^7 + 
        12*l1*x^5*y1 - 4*l1*x^5*y3 + 8*l1*x^4*z1 + 2*l1*x^3*y1*y2 + 
        4*l1*x^3*y1*y3 + 6*l1*x^3*y2*y3 + 2*l1*x^3*y3^2 - 2*l1*x^2*y1*z1 - 
        l1*x*y1^2*y3 - 2*l1*x*y3^3 - 2*l1*x*z1*z2 + 2*l1*x*z2^2 - l1*y2*y3*z1 - 
        4*l2*l3*x^5*y1 - 24*l2*l3*x^5*y2 + 4*l2*l3*x^5*y3 + 2*l2*l3*x^3*y1*y2 + 
        2*l2*l3*x^3*y2*y3 - 2*l2*l3*x*y2^3 - 48*l2*x^7 + 12*l2*x^5*y1 + 
        12*l2*x^5*y3 + 12*l2*x^4*z1 - 2*l2*x^3*y1^2 + 2*l2*x^3*y1*y2 + 
        2*l2*x^3*y1*y3 - 4*l2*x^3*y2^2 - 2*l2*x^3*y2*y3 - 2*l2*x^2*y1*z1 - 
        2*l2*x^2*y3*z1 + l2*x*y1^2*y2 + l2*y2^2*z1 + 12*l3^2*x^5*y1 + 
        16*l3^2*x^5*y2 - 12*l3^2*x^5*y3 - 2*l3^2*x^3*y1*y2 + 2*l3^2*x^3*y2*y3 - 
        4*l3^2*x^3*y3^2 - 4*l3^2*x^2*y2*z2 - 2*l3^2*x*y2^2*y3 + 8*l3*l4*x^5*y1 +
        16*l3*l4*x^5*y2 - 8*l3*l4*x^5*y3 - 2*l3*l4*x^3*y1*y2 + 2*l3*l4*x^3*y1*y3
        + 2*l3*l4*x^3*y2*y3 - 6*l3*l4*x^3*y3^2 - 2*l3*l4*x^2*y1*z2 - 
        4*l3*l4*x^2*y2*z2 + 2*l3*l4*x^2*y3*z2 - l3*l4*x*y1*y2^2 - 
        l3*l4*x*y1*y2*y3 - l3*l4*x*y2^2*y3 + l3*l4*x*y2*y3^2 + 32*l3*x^7 + 
        4*l3*x^5*y1 - 12*l3*x^5*y3 - 8*l3*x^4*z1 - 2*l3*x^3*y1^2 + 
        6*l3*x^3*y1*y2 - 4*l3*x^3*y1*y3 + 2*l3*x^3*y2*y3 + 2*l3*x^2*y3*z1 + 
        l3*x*y1^3 - l3*y1*y2*z1 + 32*l4*x^7 - 8*l4*x^4*z1 - 10*l4*x^3*y1*y3 + 
        l4*x*y1^3 + l4*x*y3^3 + l4*x*z1*z2 - l4*x*z2^2 + l4*y1*y3*z1 + 
        l5*x*y1^2*y3 - l5*x*y1*y3^2 + l6*x*y1*y2*y3 + 2*x^2*y1*z3 + 2*x^2*y3*z4 
        - y3^2*z3 + z2*t,
    o^8*l4*x^6 + o^7*l4*x^6 - 2*o^7*l4*x^4*y1 - o^7*l4*x^4*y3 + 2*o^6*l1*x^6 + 
        2*o^6*l2*x^6 - 2*o^6*l3*x^6 - 9*o^6*l4*x^6 - 7*o^6*l4*x^4*y1 - 
        8*o^6*l4*x^4*y3 - 2*o^5*l1*l4*x^4*y2 + 6*o^5*l1*x^6 - 2*o^5*l1*x^4*y1 + 
        o^5*l1*x^4*y2 + 3*o^5*l1*x^4*y3 + 2*o^5*l2*x^6 - 4*o^5*l2*x^4*y2 + 
        4*o^5*l2*x^4*y3 - 2*o^5*l3*l4*x^4*y2 - 2*o^5*l3*x^6 - 2*o^5*l3*x^4*y1 + 
        o^5*l3*x^4*y2 - o^5*l3*x^4*y3 - 7*o^5*l4*x^6 - 5*o^5*l4*x^4*y1 - 
        14*o^5*l4*x^4*y3 - 4*o^5*l4*x^2*y1*y3 + 8*o^4*l1*l4*x^6 - 
        3*o^4*l1*l4*x^4*y1 + 2*o^4*l1*l4*x^4*y2 - o^4*l1*l4*x^4*y3 - 
        4*o^4*l1*l4*x^2*y2^2 - 14*o^4*l1*x^6 + 2*o^4*l1*x^4*y1 + o^4*l1*x^4*y3 +
        o^4*l1*x^2*y2*y3 - 6*o^4*l2*x^6 + 10*o^4*l2*x^4*y1 - 2*o^4*l2*x^4*y2 - 
        2*o^4*l2*x^4*y3 - 2*o^4*l2*x^2*y1*y2 - o^4*l2*x^2*y2^2 - 
        o^4*l2*x^2*y2*y3 + 8*o^4*l3*l4*x^6 - 3*o^4*l3*l4*x^4*y1 + 
        2*o^4*l3*l4*x^4*y2 - o^4*l3*l4*x^4*y3 - 4*o^4*l3*l4*x^2*y2^2 + 
        6*o^4*l3*x^6 + 2*o^4*l3*x^4*y1 - 7*o^4*l3*x^4*y3 + o^4*l3*x^2*y2*y3 + 
        20*o^4*l4*x^6 - 2*o^4*l4*x^4*y1 + 9*o^4*l4*x^4*y3 + 3*o^4*l4*x^3*z1 + 
        3*o^4*l4*x^3*z2 - 8*o^4*l4*x^2*y1^2 - 6*o^4*l4*x^2*y1*y3 - 
        7*o^4*l4*x^2*y3^2 - 2*o^3*l1^2*x^4*y2 - 8*o^3*l1*l4*x^6 - 
        4*o^3*l1*l4*x^4*y1 + 6*o^3*l1*l4*x^4*y2 - 4*o^3*l1*l4*x^4*y3 + 
        o^3*l1*l4*x^2*y1*y2 + 4*o^3*l1*l4*x^2*y2^2 + o^3*l1*l4*x^2*y2*y3 - 
        22*o^3*l1*x^6 + 6*o^3*l1*x^4*y1 - 3*o^3*l1*x^4*y2 - 17*o^3*l1*x^4*y3 + 
        o^3*l1*x^3*z1 + o^3*l1*x^2*y1*y3 - o^3*l1*x^2*y2*y3 - 10*o^3*l2*x^6 - 
        2*o^3*l2*x^4*y1 + 6*o^3*l2*x^4*y2 - 12*o^3*l2*x^4*y3 - o^3*l2*x^2*y2^2 -
        2*o^3*l2*x^2*y2*y3 - o^3*l2*y2^2*y3 + 2*o^3*l3^2*x^4*y2 - 
        8*o^3*l3*l4*x^6 - 4*o^3*l3*l4*x^4*y1 + 6*o^3*l3*l4*x^4*y2 - 
        4*o^3*l3*l4*x^4*y3 + o^3*l3*l4*x^2*y1*y2 + 4*o^3*l3*l4*x^2*y2^2 + 
        o^3*l3*l4*x^2*y2*y3 + 10*o^3*l3*x^6 + 2*o^3*l3*x^4*y1 - 3*o^3*l3*x^4*y2 
        + 11*o^3*l3*x^4*y3 + o^3*l3*x^3*z1 + 2*o^3*l3*x^2*y1^2 + 
        o^3*l3*x^2*y1*y2 - 2*o^3*l3*x^2*y2*y3 - o^3*l3*x^2*y3^2 + 18*o^3*l4*x^6 
        + 9*o^3*l4*x^4*y1 + 25*o^3*l4*x^4*y3 + 11*o^3*l4*x^3*z1 + 
        11*o^3*l4*x^3*z2 - 2*o^3*l4*x^2*y1^2 - 12*o^3*l4*x^2*y1*y3 - 
        o^3*l4*x^2*y3^2 + 4*o^3*l4*x*y1*z1 - o^3*l4*x*y3*z1 + 3*o^3*l4*x*y3*z2 -
        2*o^3*l4*y1^2*y3 - o^3*l4*y1*y3^2 - 4*o^3*l5*x^4*y1 + 4*o^3*l5*x^4*y3 - 
        4*o^3*l6*x^4*y2 - o^3*x^2*t + 8*o^2*l1^2*x^6 - 2*o^2*l1^2*x^4*y1 + 
        2*o^2*l1^2*x^4*y2 - 2*o^2*l1^2*x^4*y3 - 2*o^2*l1*l2*x^4*y1 - 
        4*o^2*l1*l2*x^4*y2 + 2*o^2*l1*l2*x^4*y3 + 2*o^2*l1*l2*x^2*y2^2 - 
        24*o^2*l1*l4*x^6 + 3*o^2*l1*l4*x^4*y1 - 2*o^2*l1*l4*x^4*y2 - 
        3*o^2*l1*l4*x^4*y3 + 4*o^2*l1*l4*x^3*z2 - o^2*l1*l4*x^2*y1^2 - 
        3*o^2*l1*l4*x^2*y1*y2 + 3*o^2*l1*l4*x^2*y1*y3 + 8*o^2*l1*l4*x^2*y2^2 + 
        5*o^2*l1*l4*x^2*y2*y3 - 2*o^2*l1*l4*x^2*y3^2 + 2*o^2*l1*l4*y1*y2^2 + 
        2*o^2*l1*l4*y2^2*y3 + 12*o^2*l1*x^6 - 12*o^2*l1*x^4*y1 - 2*o^2*l1*x^4*y2
        - 3*o^2*l1*x^4*y3 - o^2*l1*x^3*z1 - 2*o^2*l1*x^3*z2 + 2*o^2*l1*x^2*y1^2 
        - 2*o^2*l1*x^2*y1*y2 - 3*o^2*l1*x^2*y2*y3 - o^2*l1*x^2*y3^2 - 
        o^2*l1*y1*y2*y3 - 2*o^2*l2*l3*x^4*y1 - 4*o^2*l2*l3*x^4*y2 + 
        2*o^2*l2*l3*x^4*y3 + 2*o^2*l2*l3*x^2*y2^2 - 4*o^2*l2*x^6 - 
        26*o^2*l2*x^4*y1 + 2*o^2*l2*x^4*y2 - 4*o^2*l2*x^4*y3 + 2*o^2*l2*x^3*z1 +
        2*o^2*l2*x^2*y1*y2 - 2*o^2*l2*x^2*y1*y3 + o^2*l2*x^2*y2^2 + 
        2*o^2*l2*x^2*y2*y3 - 2*o^2*l2*x^2*y3^2 - o^2*l2*x*y2*z1 - o^2*l2*y1*y2^2
        - 8*o^2*l3^2*x^6 + 2*o^2*l3^2*x^4*y1 - 2*o^2*l3^2*x^4*y2 + 
        2*o^2*l3^2*x^4*y3 - 24*o^2*l3*l4*x^6 + 3*o^2*l3*l4*x^4*y1 - 
        2*o^2*l3*l4*x^4*y2 - 3*o^2*l3*l4*x^4*y3 + 4*o^2*l3*l4*x^3*z2 - 
        o^2*l3*l4*x^2*y1^2 - 3*o^2*l3*l4*x^2*y1*y2 + 3*o^2*l3*l4*x^2*y1*y3 + 
        8*o^2*l3*l4*x^2*y2^2 + 5*o^2*l3*l4*x^2*y2*y3 - 2*o^2*l3*l4*x^2*y3^2 + 
        2*o^2*l3*l4*y1*y2^2 + 2*o^2*l3*l4*y2^2*y3 + 4*o^2*l3*x^6 + 
        12*o^2*l3*x^4*y1 - 2*o^2*l3*x^4*y2 + 13*o^2*l3*x^4*y3 + o^2*l3*x^3*z1 - 
        2*o^2*l3*x^2*y1*y2 + 5*o^2*l3*x^2*y1*y3 - 3*o^2*l3*x^2*y2*y3 - 
        o^2*l3*y2*y3^2 - 8*o^2*l4*x^6 + 19*o^2*l4*x^4*y1 + o^2*l4*x^4*y3 + 
        o^2*l4*x^3*z1 + o^2*l4*x^3*z2 + 7*o^2*l4*x^2*y1^2 + 4*o^2*l4*x^2*y1*y3 +
        6*o^2*l4*x^2*y3^2 - o^2*l4*x*y1*z1 + 3*o^2*l4*x*y1*z2 + 4*o^2*l4*x*y3*z1
        - 2*o^2*l4*y1^2*y3 - 4*o^2*l4*y1*y3^2 + o^2*l4*y3^3 - 2*o^2*l5*x^2*y1^2 
        + o^2*l5*x^2*y1*y3 + o^2*l5*x^2*y3^2 - 2*o^2*l6*x^2*y1*y2 - 
        o^2*l6*x^2*y2*y3 + 2*o^2*x^3*z3 + 4*o^2*x^3*z4 + o^2*x*y3*z3 - 
        8*o*l1^2*x^6 - 8*o*l1^2*x^4*y1 + 4*o*l1^2*x^4*y2 + 2*o*l1^2*x^2*y1*y2 + 
        8*o*l1*l4*x^6 + 4*o*l1*l4*x^4*y1 - 4*o*l1*l4*x^4*y2 + 4*o*l1*l4*x^4*y3 +
        o*l1*l4*x^2*y1^2 + 3*o*l1*l4*x^2*y1*y2 - 2*o*l1*l4*x^2*y1*y3 - 
        5*o*l1*l4*x^2*y2*y3 + o*l1*l4*x^2*y3^2 - 4*o*l1*l4*x*y2*z1 + 
        4*o*l1*l4*x*y2*z2 + 2*o*l1*l4*y1*y2^2 + 2*o*l1*l4*y2^2*y3 + 16*o*l1*x^6 
        - 4*o*l1*x^4*y1 + 14*o*l1*x^4*y3 - 2*o*l1*x^3*z1 - 2*o*l1*x^3*z2 - 
        2*o*l1*x^2*y1*y2 - o*l1*x^2*y1*y3 - o*l1*x^2*y2*y3 - o*l1*x*y1*z1 - 
        2*o*l1*x*y3*z2 - o*l1*y1^2*y2 - o*l1*y2*y3^2 - 6*o*l2*x^4*y1 - 
        2*o*l2*x^4*y2 - 2*o*l2*x^2*y1^2 - 4*o*l2*x^2*y1*y3 + o*l2*x^2*y2^2 + 
        2*o*l2*x^2*y2*y3 - 2*o*l2*x^2*y3^2 + o*l2*y2^2*y3 + 8*o*l3^2*x^6 + 
        8*o*l3^2*x^4*y1 - 4*o*l3^2*x^4*y2 - 2*o*l3^2*x^2*y1*y2 + 8*o*l3*l4*x^6 +
        4*o*l3*l4*x^4*y1 - 4*o*l3*l4*x^4*y2 + 4*o*l3*l4*x^4*y3 + 
        o*l3*l4*x^2*y1^2 + 3*o*l3*l4*x^2*y1*y2 - 2*o*l3*l4*x^2*y1*y3 - 
        5*o*l3*l4*x^2*y2*y3 + o*l3*l4*x^2*y3^2 - 4*o*l3*l4*x*y2*z1 + 
        4*o*l3*l4*x*y2*z2 + 2*o*l3*l4*y1*y2^2 + 2*o*l3*l4*y2^2*y3 + 
        8*o*l3*x^4*y1 - 2*o*l3*x^4*y3 + 2*o*l3*x^2*y1^2 - 3*o*l3*x^2*y1*y2 + 
        5*o*l3*x^2*y3^2 + o*l3*x*y3*z1 - 2*o*l3*y1*y2*y3 - 8*o*l4*x^6 - 
        8*o*l4*x^4*y3 - 7*o*l4*x^3*z1 - 7*o*l4*x^3*z2 + o*l4*x^2*y1^2 + 
        14*o*l4*x^2*y1*y3 + o*l4*x*y3*z1 + o*l4*x*y3*z2 - o*l4*y1^3 + 
        2*o*l4*y1*y3^2 - 2*o*l4*y3^3 + 2*o*l4*z1^2 + 2*o*l4*z2^2 + 4*o*l5*x^4*y1
        - 4*o*l5*x^4*y3 - o*l5*x^2*y1*y3 + o*l5*x^2*y3^2 - o*l5*y1^2*y3 + 
        o*l5*y1*y3^2 + 4*o*l6*x^4*y2 - o*l6*x^2*y2*y3 - o*l6*y1*y2*y3 + 
        2*o*x^3*z3 + o*x^2*t + 2*o*x*y1*z3 - 16*l1^2*x^6 + 2*l1^2*x^4*y1 - 
        6*l1^2*x^4*y3 + 4*l1^2*x^3*z2 + 2*l1^2*x^2*y2*y3 + 2*l1*l2*x^4*y1 + 
        4*l1*l2*x^4*y2 - 2*l1*l2*x^4*y3 - 2*l1*l2*x^2*y2^2 + 16*l1*l4*x^6 + 
        4*l1*l4*x^4*y3 - 4*l1*l4*x^3*z2 - l1*l4*x^2*y1*y2 - l1*l4*x^2*y1*y3 - 
        l1*l4*x^2*y2*y3 + l1*l4*x^2*y3^2 + 10*l1*x^4*y1 + 2*l1*x^4*y3 - 
        2*l1*x^2*y1^2 + l1*x^2*y3^2 - 2*l1*x*y1*z2 - l1*x*y3*z1 - l1*y1*y2*y3 + 
        2*l2*l3*x^4*y1 + 4*l2*l3*x^4*y2 - 2*l2*l3*x^4*y3 - 2*l2*l3*x^2*y2^2 + 
        8*l2*x^4*y1 - 2*l2*x^4*y3 - 2*l2*x^3*z1 - 2*l2*x^2*y1^2 - 2*l2*x^2*y1*y3
        - l2*x^2*y2*y3 + l2*x*y2*z1 + l2*y1*y2^2 + 16*l3^2*x^6 - 2*l3^2*x^4*y1 +
        6*l3^2*x^4*y3 - 4*l3^2*x^3*z2 - 2*l3^2*x^2*y2*y3 + 16*l3*l4*x^6 + 
        4*l3*l4*x^4*y3 - 4*l3*l4*x^3*z2 - l3*l4*x^2*y1*y2 - l3*l4*x^2*y1*y3 - 
        l3*l4*x^2*y2*y3 + l3*l4*x^2*y3^2 - 6*l3*x^4*y1 + 2*l3*x^4*y3 + 
        3*l3*x^2*y1*y3 + l3*x*y1*z1 - l3*y1^2*y2 - 8*l4*x^4*y1 + l4*x*y1*z1 + 
        l4*x*y1*z2 + l4*y1^2*y3 + 2*l5*x^2*y1^2 - 2*l5*x^2*y1*y3 - l5*y1*y3^2 + 
        l5*y3^3 + 2*l6*x^2*y1*y2 - l6*y2*y3^2 - 4*x^3*z4 + x*y3*z3 + z2*z4,
    o^9*l4*x^6 + 2*o^7*l1*x^6 + 2*o^7*l2*x^6 - 2*o^7*l3*x^6 - 10*o^7*l4*x^6 + 
        4*o^6*l1*x^6 + o^6*l1*x^4*y2 + o^6*l3*x^4*y2 + 2*o^6*l4*x^6 + 
        o^6*l4*x^4*y1 + o^6*l4*x^4*y3 + 8*o^5*l1*l4*x^6 + 2*o^5*l1*l4*x^4*y2 - 
        20*o^5*l1*x^6 + o^5*l1*x^4*y1 - o^5*l1*x^4*y2 - 8*o^5*l2*x^6 + 
        2*o^5*l2*x^4*y2 - o^5*l2*x^2*y2^2 + 8*o^5*l3*l4*x^6 + 2*o^5*l3*l4*x^4*y2
        + 8*o^5*l3*x^6 + o^5*l3*x^4*y1 - o^5*l3*x^4*y2 + 27*o^5*l4*x^6 + 
        2*o^5*l4*x^4*y1 + 2*o^5*l4*x^4*y3 - o^5*l4*x^3*z1 - o^5*l4*x^3*z2 + 
        o^5*l4*x^2*y1*y3 - 16*o^4*l1*l4*x^6 + 3*o^4*l1*l4*x^4*y1 - 
        2*o^4*l1*l4*x^4*y2 + o^4*l1*l4*x^4*y3 - 8*o^4*l1*x^6 - o^4*l1*x^4*y1 - 
        3*o^4*l1*x^4*y2 - 4*o^4*l1*x^4*y3 - o^4*l1*x^2*y1*y2 - 4*o^4*l2*x^6 + 
        2*o^4*l2*x^4*y1 + 4*o^4*l2*x^4*y2 + 2*o^4*l2*x^4*y3 + 3*o^4*l2*x^2*y1*y2
        - 16*o^4*l3*l4*x^6 + 3*o^4*l3*l4*x^4*y1 - 2*o^4*l3*l4*x^4*y2 + 
        o^4*l3*l4*x^4*y3 + 4*o^4*l3*x^6 - o^4*l3*x^4*y1 - 3*o^4*l3*x^4*y2 - 
        o^4*l3*x^2*y2*y3 - 2*o^4*l4*x^6 + o^4*l4*x^2*y1^2 + o^4*l4*x^2*y3^2 + 
        8*o^3*l1^2*x^6 + 2*o^3*l1^2*x^4*y2 - 16*o^3*l1*l4*x^6 - 
        6*o^3*l1*l4*x^4*y2 - o^3*l1*l4*x^2*y1*y2 - o^3*l1*l4*x^2*y2*y3 + 
        34*o^3*l1*x^6 - 3*o^3*l1*x^4*y1 + o^3*l1*x^4*y2 - o^3*l1*x^3*z1 - 
        2*o^3*l1*x^3*z2 + o^3*l1*x^2*y1^2 - 2*o^3*l1*x^2*y1*y3 - 
        o^3*l1*x^2*y2*y3 + 6*o^3*l2*x^6 - 2*o^3*l2*x^4*y3 + 2*o^3*l2*x^2*y1*y3 +
        2*o^3*l2*x^2*y2^2 + 4*o^3*l2*x^2*y2*y3 - 8*o^3*l3^2*x^6 - 
        2*o^3*l3^2*x^4*y2 - 16*o^3*l3*l4*x^6 - 6*o^3*l3*l4*x^4*y2 - 
        o^3*l3*l4*x^2*y1*y2 - o^3*l3*l4*x^2*y2*y3 - 6*o^3*l3*x^6 - 
        3*o^3*l3*x^4*y1 + o^3*l3*x^4*y2 + 4*o^3*l3*x^4*y3 + o^3*l3*x^3*z1 - 
        2*o^3*l3*x^2*y1^2 - o^3*l3*x^2*y1*y2 + o^3*l3*x^2*y1*y3 - 26*o^3*l4*x^6 
        - 2*o^3*l4*x^4*y1 - 2*o^3*l4*x^4*y3 + 2*o^3*l4*x^3*z1 + 2*o^3*l4*x^3*z2 
        - o^3*l5*x^2*y1^2 + o^3*l5*x^2*y1*y3 - o^3*l6*x^2*y1*y2 + 2*o^3*x^3*z4 -
        16*o^2*l1^2*x^6 + 2*o^2*l1^2*x^4*y1 - 2*o^2*l1^2*x^4*y2 + 
        2*o^2*l1^2*x^4*y3 - 2*o^2*l1*l2*x^4*y1 - 4*o^2*l1*l2*x^4*y2 + 
        2*o^2*l1*l2*x^4*y3 - 2*o^2*l1*l2*x^2*y2^2 + 32*o^2*l1*l4*x^6 - 
        7*o^2*l1*l4*x^4*y1 + 2*o^2*l1*l4*x^4*y2 - o^2*l1*l4*x^4*y3 - 
        4*o^2*l1*l4*x^3*z2 - o^2*l1*l4*x^2*y1^2 - o^2*l1*l4*x^2*y1*y2 + 
        o^2*l1*l4*x^2*y1*y3 - o^2*l1*l4*x^2*y2*y3 + 4*o^2*l1*x^6 + 
        3*o^2*l1*x^4*y1 + 2*o^2*l1*x^4*y2 + 6*o^2*l1*x^4*y3 + o^2*l1*x^3*z1 - 
        2*o^2*l1*x^2*y1^2 + o^2*l1*x^2*y1*y2 + 3*o^2*l1*x^2*y1*y3 - 
        2*o^2*l1*x^2*y3^2 - 2*o^2*l2*l3*x^4*y1 - 4*o^2*l2*l3*x^4*y2 + 
        2*o^2*l2*l3*x^4*y3 - 2*o^2*l2*l3*x^2*y2^2 + 4*o^2*l2*x^6 - 
        4*o^2*l2*x^4*y1 - 4*o^2*l2*x^4*y2 - 6*o^2*l2*x^4*y3 + 2*o^2*l2*x^3*z1 + 
        2*o^2*l2*x^2*y1^2 - 2*o^2*l2*x^2*y1*y2 + o^2*l2*x*y2*z1 + 
        16*o^2*l3^2*x^6 - 2*o^2*l3^2*x^4*y1 + 2*o^2*l3^2*x^4*y2 - 
        2*o^2*l3^2*x^4*y3 + 32*o^2*l3*l4*x^6 - 7*o^2*l3*l4*x^4*y1 + 
        2*o^2*l3*l4*x^4*y2 - o^2*l3*l4*x^4*y3 - 4*o^2*l3*l4*x^3*z2 - 
        o^2*l3*l4*x^2*y1^2 - o^2*l3*l4*x^2*y1*y2 + o^2*l3*l4*x^2*y1*y3 - 
        o^2*l3*l4*x^2*y2*y3 - 4*o^2*l3*x^6 + 3*o^2*l3*x^4*y1 + 2*o^2*l3*x^4*y2 +
        2*o^2*l3*x^4*y3 + o^2*l3*x^3*z1 + o^2*l3*x^2*y1^2 - 4*o^2*l3*x^2*y1*y3 +
        o^2*l3*x^2*y2*y3 + 2*o^2*l3*x^2*y3^2 - o^2*l4*x^4*y1 - o^2*l4*x^4*y3 - 
        o^2*l4*x^2*y1^2 - o^2*l4*x^2*y3^2 - 4*o^2*l5*x^4*y1 + 4*o^2*l5*x^4*y3 - 
        2*o^2*l5*x^2*y1*y3 + 2*o^2*l5*x^2*y3^2 - 4*o^2*l6*x^4*y2 - 
        2*o^2*l6*x^2*y2*y3 + 4*o^2*x^3*z3 - o^2*x^2*t + o^2*x*y1*z4 - 
        8*o*l1^2*x^6 - 4*o*l1^2*x^4*y2 - 2*o*l1^2*x^2*y1*y2 + 8*o*l1*l4*x^6 + 
        4*o*l1*l4*x^4*y2 + o*l1*l4*x^2*y1^2 + o*l1*l4*x^2*y1*y2 - 
        2*o*l1*l4*x^2*y1*y3 + o*l1*l4*x^2*y2*y3 + o*l1*l4*x^2*y3^2 - 16*o*l1*x^6
        + 2*o*l1*x^4*y1 + 2*o*l1*x^3*z1 + 2*o*l1*x^3*z2 + o*l1*x^2*y1^2 - 
        2*o*l1*x^2*y1*y3 + o*l1*x^2*y2*y3 + 2*o*l1*x^2*y3^2 + o*l1*x*y1*z1 - 
        2*o*l2*x^4*y2 + 2*o*l2*x^4*y3 - 2*o*l2*x^2*y1*y3 - o*l2*x^2*y2^2 - 
        4*o*l2*x^2*y2*y3 + 8*o*l3^2*x^6 + 4*o*l3^2*x^4*y2 + 2*o*l3^2*x^2*y1*y2 +
        8*o*l3*l4*x^6 + 4*o*l3*l4*x^4*y2 + o*l3*l4*x^2*y1^2 + o*l3*l4*x^2*y1*y2 
        - 2*o*l3*l4*x^2*y1*y3 + o*l3*l4*x^2*y2*y3 + o*l3*l4*x^2*y3^2 + 
        2*o*l3*x^4*y1 - 4*o*l3*x^4*y3 + o*l3*x^2*y1*y2 + 3*o*l3*x^2*y1*y3 - 
        2*o*l3*x^2*y3^2 + o*l3*x*y3*z1 + 8*o*l4*x^6 - o*l4*x^3*z1 - o*l4*x^3*z2 
        - o*l4*x^2*y1*y3 - 4*o*l5*x^4*y1 + 4*o*l5*x^4*y3 - 3*o*l5*x^2*y1^2 + 
        3*o*l5*x^2*y1*y3 - 4*o*l6*x^4*y2 - 3*o*l6*x^2*y1*y2 - 2*o*x^3*z4 - 
        o*x^2*t - o*y1*t + 16*l1^2*x^6 - 2*l1^2*x^4*y1 - 2*l1^2*x^4*y3 - 
        4*l1^2*x^3*z2 - 2*l1^2*x^2*y2*y3 + 2*l1*l2*x^4*y1 + 4*l1*l2*x^4*y2 - 
        2*l1*l2*x^4*y3 + 2*l1*l2*x^2*y2^2 - 16*l1*l4*x^6 + 4*l1*l4*x^4*y1 + 
        4*l1*l4*x^3*z2 + l1*l4*x^2*y1*y2 + l1*l4*x^2*y1*y3 + l1*l4*x^2*y2*y3 - 
        l1*l4*x^2*y3^2 - 2*l1*x^4*y1 - 2*l1*x^4*y3 + l1*x^2*y1*y3 + l1*x*y3*z1 +
        2*l2*l3*x^4*y1 + 4*l2*l3*x^4*y2 - 2*l2*l3*x^4*y3 + 2*l2*l3*x^2*y2^2 + 
        2*l2*x^4*y1 + 4*l2*x^4*y3 - 2*l2*x^3*z1 - 2*l2*x^2*y1^2 - l2*x^2*y1*y2 -
        l2*x*y2*z1 - 16*l3^2*x^6 + 2*l3^2*x^4*y1 + 2*l3^2*x^4*y3 + 4*l3^2*x^3*z2
        + 2*l3^2*x^2*y2*y3 - 16*l3*l4*x^6 + 4*l3*l4*x^4*y1 + 4*l3*l4*x^3*z2 + 
        l3*l4*x^2*y1*y2 + l3*l4*x^2*y1*y3 + l3*l4*x^2*y2*y3 - l3*l4*x^2*y3^2 - 
        2*l3*x^4*y1 - 2*l3*x^4*y3 + l3*x^2*y1^2 + l3*x*y1*z1 - 2*l5*x^2*y1*y3 + 
        2*l5*x^2*y3^2 - 2*l6*x^2*y2*y3 - 4*x^3*z3 - x*y1*z4 - y3*t + z2*z3,
    -o^8*l4*x^5 - o^6*l1*x^5 - 2*o^6*l2*x^5 + 3*o^6*l3*x^5 + 10*o^6*l4*x^5 + 
        4*o^5*l1*l4*x^5 - 4*o^5*l1*x^5 - o^5*l1*x^3*y2 + 6*o^5*l2*x^5 - 
        o^5*l2*x^3*y2 + 4*o^5*l3*l4*x^5 - o^5*l3*x^3*y2 - 2*o^5*l4*x^5 - 
        o^5*l4*x^3*y1 - o^5*l4*x^3*y3 - 4*o^4*l1*l4*x^5 + 11*o^4*l1*x^5 - 
        o^4*l1*x^3*y1 + o^4*l1*x^3*y2 - o^4*l1*x^3*y3 + 26*o^4*l2*x^5 + 
        4*o^4*l2*x^3*y1 + o^4*l2*x^3*y2 + o^4*l2*x*y2^2 - 4*o^4*l3*l4*x^5 - 
        17*o^4*l3*x^5 + o^4*l3*x^3*y2 - 2*o^4*l3*x^3*y3 - 27*o^4*l4*x^5 - 
        2*o^4*l4*x^3*y1 - 2*o^4*l4*x^3*y3 + o^4*l4*x^2*z1 + o^4*l4*x^2*z2 - 
        o^4*l4*x*y1*y3 + 4*o^3*l1^2*x^5 - 12*o^3*l1*l4*x^5 - 2*o^3*l1*l4*x^3*y1 
        - 2*o^3*l1*l4*x^3*y3 + 10*o^3*l1*x^5 + 3*o^3*l1*x^3*y2 + 2*o^3*l1*x^3*y3
        + o^3*l1*x*y1*y2 - 2*o^3*l2*x^5 + 2*o^3*l2*x^3*y1 + 3*o^3*l2*x^3*y2 + 
        8*o^3*l2*x^3*y3 + o^3*l2*x*y2*y3 - 4*o^3*l3^2*x^5 - 12*o^3*l3*l4*x^5 - 
        2*o^3*l3*l4*x^3*y1 - 2*o^3*l3*l4*x^3*y3 - 2*o^3*l3*x^5 - 4*o^3*l3*x^3*y1
        + 3*o^3*l3*x^3*y2 + 2*o^3*l3*x^3*y3 + o^3*l3*x*y2*y3 + 2*o^3*l4*x^5 - 
        o^3*l4*x*y1^2 - o^3*l4*x*y3^2 - o^3*x^2*z3 - 4*o^2*l1^2*x^5 - 
        4*o^2*l1*l2*x^3*y2 + 4*o^2*l1*l4*x^5 - 2*o^2*l1*l4*x^3*y1 - 
        2*o^2*l1*l4*x^3*y3 - 16*o^2*l1*x^5 + 5*o^2*l1*x^3*y1 - o^2*l1*x^3*y2 + 
        3*o^2*l1*x^3*y3 + 2*o^2*l1*x^2*z2 + o^2*l1*x*y1*y3 + o^2*l1*x*y2*y3 - 
        4*o^2*l2*l3*x^3*y2 - 36*o^2*l2*x^5 - o^2*l2*x^3*y2 + 2*o^2*l2*x^3*y3 + 
        2*o^2*l2*x^2*z1 + o^2*l2*x*y1*y2 - 2*o^2*l2*x*y2^2 + 4*o^2*l3^2*x^5 + 
        4*o^2*l3*l4*x^5 - 2*o^2*l3*l4*x^3*y1 - 2*o^2*l3*l4*x^3*y3 + 
        24*o^2*l3*x^5 + 2*o^2*l3*x^3*y1 - o^2*l3*x^3*y2 + 2*o^2*l3*x^3*y3 - 
        2*o^2*l3*x^2*z1 + o^2*l3*x*y1*y2 + o^2*l3*x*y3^2 + 26*o^2*l4*x^5 + 
        2*o^2*l4*x^3*y1 + 2*o^2*l4*x^3*y3 - 2*o^2*l4*x^2*z1 - 2*o^2*l4*x^2*z2 + 
        4*o^2*l5*x^3*y1 - 4*o^2*l5*x^3*y3 + 4*o^2*l6*x^3*y2 - o^2*x^2*z4 + 
        o^2*x*t - 8*o*l1^2*x^5 - 4*o*l1^2*x^3*y1 + 8*o*l1*l4*x^5 + 
        2*o*l1*l4*x^3*y1 + 2*o*l1*l4*x^3*y3 - 4*o*l1*x^5 + 2*o*l1*x^3*y1 - 
        2*o*l1*x^3*y2 + o*l1*x*y1^2 - o*l1*x*y1*y2 + o*l1*x*y3^2 - 4*o*l2*x^5 - 
        2*o*l2*x^3*y1 - 2*o*l2*x^3*y2 - 8*o*l2*x^3*y3 - o*l2*x*y2*y3 + 
        8*o*l3^2*x^5 + 4*o*l3^2*x^3*y1 + 8*o*l3*l4*x^5 + 2*o*l3*l4*x^3*y1 + 
        2*o*l3*l4*x^3*y3 + 4*o*l3*x^5 + 6*o*l3*x^3*y1 - 2*o*l3*x^3*y2 + 
        2*o*l3*x*y1*y3 - o*l3*x*y2*y3 + o*l4*x^3*y1 + o*l4*x^3*y3 + o*l4*x*y1^2 
        + o*l4*x*y3^2 + o*x^2*z3 - o*x^2*z4 - o*y1*z4 - 4*l1^2*x^3*y3 + 
        4*l1*l2*x^3*y2 + 2*l1*l4*x^3*y1 + 2*l1*l4*x^3*y3 + 8*l1*x^5 - 
        2*l1*x^3*y1 - 2*l1*x^2*z2 + l1*x*y1*y3 - l1*x*y2*y3 + 4*l2*l3*x^3*y2 + 
        12*l2*x^5 - 4*l2*x^3*y1 - 2*l2*x^3*y3 - 2*l2*x^2*z1 - l2*x*y1*y2 + 
        l2*x*y2^2 + 4*l3^2*x^3*y3 + 2*l3*l4*x^3*y1 + 2*l3*l4*x^3*y3 - 8*l3*x^5 +
        2*l3*x^3*y3 + 2*l3*x^2*z1 + l3*x*y1^2 - l3*x*y1*y2 - 8*l4*x^5 + 
        l4*x^2*z1 + l4*x^2*z2 + l4*x*y1*y3 - 4*l5*x^3*y1 + 4*l5*x^3*y3 + 
        l5*y1*z2 - l5*y3*z2 - 4*l6*x^3*y2 + l6*y2*z2 - x*t - y3*z4,
    -o^9*l4*x^4*y3 - o^8*l4*x^4*y1 - o^7*l1*x^4*y3 - 2*o^7*l2*x^4*y3 + 
        3*o^7*l3*x^4*y3 + 10*o^7*l4*x^4*y3 + 4*o^6*l1*l4*x^4*y3 - o^6*l1*x^4*y1 
        - 4*o^6*l1*x^4*y3 - o^6*l1*x^2*y2*y3 - 2*o^6*l2*x^4*y1 + 6*o^6*l2*x^4*y3
        - o^6*l2*x^2*y2*y3 + 4*o^6*l3*l4*x^4*y3 + 3*o^6*l3*x^4*y1 - 
        o^6*l3*x^2*y2*y3 - o^6*l4*l5*x^4*y1 + o^6*l4*l5*x^4*y3 - 
        o^6*l4*l6*x^4*y2 + 10*o^6*l4*x^4*y1 - 2*o^6*l4*x^4*y3 - o^6*l4*x^2*y1*y3
        - o^6*l4*x^2*y3^2 + o^6*x^3*z4 + 4*o^5*l1*l4*x^4*y1 - 4*o^5*l1*l4*x^4*y3
        - 4*o^5*l1*x^4*y1 + 11*o^5*l1*x^4*y3 - o^5*l1*x^2*y1*y2 - 
        o^5*l1*x^2*y1*y3 + o^5*l1*x^2*y2*y3 - o^5*l1*x^2*y3^2 + 6*o^5*l2*x^4*y1 
        + 26*o^5*l2*x^4*y3 - o^5*l2*x^2*y1*y2 + 4*o^5*l2*x^2*y1*y3 + 
        o^5*l2*x^2*y2*y3 + o^5*l2*y2^2*y3 + 4*o^5*l3*l4*x^4*y1 - 
        4*o^5*l3*l4*x^4*y3 - 17*o^5*l3*x^4*y3 - o^5*l3*x^2*y1*y2 + 
        o^5*l3*x^2*y2*y3 - 2*o^5*l3*x^2*y3^2 - 2*o^5*l4*l5*x^4*y1 + 
        2*o^5*l4*l5*x^4*y3 - 2*o^5*l4*l6*x^4*y2 - 2*o^5*l4*x^4*y1 - 
        27*o^5*l4*x^4*y3 - o^5*l4*x^2*y1^2 - 3*o^5*l4*x^2*y1*y3 - 
        2*o^5*l4*x^2*y3^2 + o^5*l4*x*y3*z1 + o^5*l4*x*y3*z2 - o^5*l4*y1*y3^2 + 
        o^5*l5*x^2*y1*y3 - o^5*l5*x^2*y3^2 + o^5*l6*x^2*y2*y3 + 
        4*o^4*l1^2*x^4*y3 - 4*o^4*l1*l4*x^4*y1 - 12*o^4*l1*l4*x^4*y3 - 
        2*o^4*l1*l4*x^2*y1*y3 - 2*o^4*l1*l4*x^2*y3^2 - 2*o^4*l1*l5*x^4*y1 + 
        2*o^4*l1*l5*x^4*y3 - 2*o^4*l1*l6*x^4*y2 + 11*o^4*l1*x^4*y1 + 
        10*o^4*l1*x^4*y3 - o^4*l1*x^2*y1^2 + o^4*l1*x^2*y1*y2 - o^4*l1*x^2*y1*y3
        + 3*o^4*l1*x^2*y2*y3 + 2*o^4*l1*x^2*y3^2 + o^4*l1*y1*y2*y3 - 
        2*o^4*l2*l5*x^4*y1 + 2*o^4*l2*l5*x^4*y3 - 2*o^4*l2*l6*x^4*y2 + 
        26*o^4*l2*x^4*y1 - 2*o^4*l2*x^4*y3 + 4*o^4*l2*x^2*y1^2 + 
        o^4*l2*x^2*y1*y2 + 2*o^4*l2*x^2*y1*y3 + 3*o^4*l2*x^2*y2*y3 + 
        8*o^4*l2*x^2*y3^2 + o^4*l2*y1*y2^2 + o^4*l2*y2*y3^2 - 4*o^4*l3^2*x^4*y3 
        - 4*o^4*l3*l4*x^4*y1 - 12*o^4*l3*l4*x^4*y3 - 2*o^4*l3*l4*x^2*y1*y3 - 
        2*o^4*l3*l4*x^2*y3^2 + 2*o^4*l3*l5*x^4*y1 - 2*o^4*l3*l5*x^4*y3 + 
        2*o^4*l3*l6*x^4*y2 - 17*o^4*l3*x^4*y1 - 2*o^4*l3*x^4*y3 + 
        o^4*l3*x^2*y1*y2 - 6*o^4*l3*x^2*y1*y3 + 3*o^4*l3*x^2*y2*y3 + 
        2*o^4*l3*x^2*y3^2 + o^4*l3*y2*y3^2 + 5*o^4*l4*l5*x^4*y1 - 
        5*o^4*l4*l5*x^4*y3 - o^4*l4*l5*x^2*y1^2 + 2*o^4*l4*l5*x^2*y1*y3 - 
        o^4*l4*l5*x^2*y3^2 + 5*o^4*l4*l6*x^4*y2 - o^4*l4*l6*x^2*y1*y2 + 
        o^4*l4*l6*x^2*y2*y3 - 27*o^4*l4*x^4*y1 + 2*o^4*l4*x^4*y3 - 
        2*o^4*l4*x^2*y1^2 - 2*o^4*l4*x^2*y1*y3 + o^4*l4*x*y1*z1 + o^4*l4*x*y1*z2
        - 2*o^4*l4*y1^2*y3 - o^4*l4*y3^3 + 4*o^4*l5*x^2*y1^2 - 
        3*o^4*l5*x^2*y1*y3 - o^4*l5*x^2*y3^2 + 4*o^4*l6*x^2*y1*y2 + 
        o^4*l6*x^2*y2*y3 - 9*o^4*x^3*z4 - o^4*x*y3*z3 + 4*o^3*l1^2*x^4*y1 - 
        4*o^3*l1^2*x^4*y3 - 4*o^3*l1*l2*x^2*y2*y3 - 12*o^3*l1*l4*x^4*y1 + 
        4*o^3*l1*l4*x^4*y3 - 2*o^3*l1*l4*x^2*y1^2 - 4*o^3*l1*l4*x^2*y1*y3 - 
        2*o^3*l1*l4*x^2*y3^2 - 8*o^3*l1*l5*x^4*y1 + 8*o^3*l1*l5*x^4*y3 - 
        8*o^3*l1*l6*x^4*y2 + 10*o^3*l1*x^4*y1 - 16*o^3*l1*x^4*y3 + 
        3*o^3*l1*x^2*y1*y2 + 7*o^3*l1*x^2*y1*y3 - o^3*l1*x^2*y2*y3 + 
        3*o^3*l1*x^2*y3^2 + 2*o^3*l1*x*y3*z2 + o^3*l1*y1^2*y2 + o^3*l1*y1*y3^2 +
        o^3*l1*y2*y3^2 - 4*o^3*l2*l3*x^2*y2*y3 - 4*o^3*l2*l5*x^4*y1 + 
        4*o^3*l2*l5*x^4*y3 - 4*o^3*l2*l6*x^4*y2 - 2*o^3*l2*x^4*y1 - 
        36*o^3*l2*x^4*y3 - 4*o^3*l2*x^3*z4 + 2*o^3*l2*x^2*y1^2 + 
        3*o^3*l2*x^2*y1*y2 + 8*o^3*l2*x^2*y1*y3 - o^3*l2*x^2*y2*y3 + 
        2*o^3*l2*x^2*y3^2 + 2*o^3*l2*x*y3*z1 + 2*o^3*l2*y1*y2*y3 - 
        2*o^3*l2*y2^2*y3 - 4*o^3*l3^2*x^4*y1 + 4*o^3*l3^2*x^4*y3 - 
        12*o^3*l3*l4*x^4*y1 + 4*o^3*l3*l4*x^4*y3 - 2*o^3*l3*l4*x^2*y1^2 - 
        4*o^3*l3*l4*x^2*y1*y3 - 2*o^3*l3*l4*x^2*y3^2 + 4*o^3*l3*l5*x^4*y1 - 
        4*o^3*l3*l5*x^4*y3 + 4*o^3*l3*l6*x^4*y2 - 2*o^3*l3*x^4*y1 + 
        24*o^3*l3*x^4*y3 + 4*o^3*l3*x^3*z4 - 4*o^3*l3*x^2*y1^2 + 
        3*o^3*l3*x^2*y1*y2 + 4*o^3*l3*x^2*y1*y3 - o^3*l3*x^2*y2*y3 + 
        2*o^3*l3*x^2*y3^2 - 2*o^3*l3*x*y3*z1 + 2*o^3*l3*y1*y2*y3 + o^3*l3*y3^3 +
        8*o^3*l4*l5*x^4*y1 - 8*o^3*l4*l5*x^4*y3 + 3*o^3*l4*l5*x^2*y1^2 - 
        2*o^3*l4*l5*x^2*y1*y3 - o^3*l4*l5*x^2*y3^2 + 8*o^3*l4*l6*x^4*y2 + 
        3*o^3*l4*l6*x^2*y1*y2 + o^3*l4*l6*x^2*y2*y3 + 2*o^3*l4*x^4*y1 + 
        26*o^3*l4*x^4*y3 + 2*o^3*l4*x^2*y1*y3 + 2*o^3*l4*x^2*y3^2 - 
        2*o^3*l4*x*y3*z1 - 2*o^3*l4*x*y3*z2 - o^3*l4*y1^3 - o^3*l4*y1*y3^2 + 
        3*o^3*l5*x^2*y1*y3 - 3*o^3*l5*x^2*y3^2 - o^3*l5*x*y1*z1 + o^3*l5*x*y3*z1
        + o^3*l5*y1^2*y3 - o^3*l5*y1*y3^2 + 3*o^3*l6*x^2*y2*y3 - o^3*l6*x*y2*z1 
        + o^3*l6*y1*y2*y3 + 2*o^3*x^3*z4 - o^3*x*y1*z3 + o^3*x*y1*z4 + o^3*y3*t 
        - 4*o^2*l1^2*x^4*y1 - 8*o^2*l1^2*x^4*y3 - 4*o^2*l1^2*x^2*y1*y3 - 
        4*o^2*l1*l2*x^2*y1*y2 - 8*o^2*l1*l4*l5*x^4*y1 + 8*o^2*l1*l4*l5*x^4*y3 - 
        8*o^2*l1*l4*l6*x^4*y2 + 4*o^2*l1*l4*x^4*y1 + 8*o^2*l1*l4*x^4*y3 + 
        8*o^2*l1*l4*x^3*z4 - 2*o^2*l1*l4*x^2*y1^2 + 2*o^2*l1*l4*x^2*y3^2 + 
        2*o^2*l1*l5*x^4*y1 - 2*o^2*l1*l5*x^4*y3 - 2*o^2*l1*l5*x^2*y1*y3 + 
        2*o^2*l1*l5*x^2*y3^2 + 2*o^2*l1*l6*x^4*y2 - 2*o^2*l1*l6*x^2*y2*y3 - 
        16*o^2*l1*x^4*y1 - 4*o^2*l1*x^4*y3 - 8*o^2*l1*x^3*z4 + 5*o^2*l1*x^2*y1^2
        - o^2*l1*x^2*y1*y2 + 5*o^2*l1*x^2*y1*y3 - 2*o^2*l1*x^2*y2*y3 + 
        2*o^2*l1*x*y1*z2 + 2*o^2*l1*y1^2*y3 + o^2*l1*y3^3 - 
        4*o^2*l2*l3*x^2*y1*y2 - 2*o^2*l2*l5*x^4*y1 + 2*o^2*l2*l5*x^4*y3 - 
        2*o^2*l2*l5*x^2*y1*y3 + 2*o^2*l2*l5*x^2*y3^2 - 2*o^2*l2*l6*x^4*y2 - 
        2*o^2*l2*l6*x^2*y2*y3 - 36*o^2*l2*x^4*y1 - 4*o^2*l2*x^4*y3 - 
        4*o^2*l2*x^3*z4 - o^2*l2*x^2*y1*y2 - 2*o^2*l2*x^2*y2*y3 - 
        8*o^2*l2*x^2*y3^2 + 2*o^2*l2*x*y1*z1 + o^2*l2*y1^2*y2 - 2*o^2*l2*y1*y2^2
        - o^2*l2*y2*y3^2 + 4*o^2*l3^2*x^4*y1 + 8*o^2*l3^2*x^4*y3 + 
        4*o^2*l3^2*x^2*y1*y3 - 8*o^2*l3*l4*l5*x^4*y1 + 8*o^2*l3*l4*l5*x^4*y3 - 
        8*o^2*l3*l4*l6*x^4*y2 + 4*o^2*l3*l4*x^4*y1 + 8*o^2*l3*l4*x^4*y3 + 
        8*o^2*l3*l4*x^3*z4 - 2*o^2*l3*l4*x^2*y1^2 + 2*o^2*l3*l4*x^2*y3^2 + 
        2*o^2*l3*l5*x^4*y1 - 2*o^2*l3*l5*x^4*y3 + 4*o^2*l3*l5*x^2*y1^2 - 
        6*o^2*l3*l5*x^2*y1*y3 + 2*o^2*l3*l5*x^2*y3^2 + 2*o^2*l3*l6*x^4*y2 + 
        4*o^2*l3*l6*x^2*y1*y2 - 2*o^2*l3*l6*x^2*y2*y3 + 24*o^2*l3*x^4*y1 + 
        4*o^2*l3*x^4*y3 + 4*o^2*l3*x^3*z4 + 2*o^2*l3*x^2*y1^2 - o^2*l3*x^2*y1*y2
        + 8*o^2*l3*x^2*y1*y3 - 2*o^2*l3*x^2*y2*y3 - 2*o^2*l3*x*y1*z1 + 
        o^2*l3*y1^2*y2 + 3*o^2*l3*y1*y3^2 - o^2*l3*y2*y3^2 - 2*o^2*l4*l5*x^4*y1 
        + 2*o^2*l4*l5*x^4*y3 + 3*o^2*l4*l5*x^2*y1^2 - 3*o^2*l4*l5*x^2*y3^2 - 
        o^2*l4*l5*x*y1*z1 + o^2*l4*l5*x*y1*z2 + o^2*l4*l5*x*y3*z1 - 
        o^2*l4*l5*x*y3*z2 + o^2*l4*l5*y1*y3^2 - o^2*l4*l5*y3^3 - 
        2*o^2*l4*l6*x^4*y2 + 3*o^2*l4*l6*x^2*y1*y2 + 3*o^2*l4*l6*x^2*y2*y3 - 
        o^2*l4*l6*x*y2*z1 + o^2*l4*l6*x*y2*z2 + o^2*l4*l6*y2*y3^2 + 
        26*o^2*l4*x^4*y1 + 2*o^2*l4*x^2*y1^2 + 3*o^2*l4*x^2*y1*y3 + 
        o^2*l4*x^2*y3^2 - 2*o^2*l4*x*y1*z1 - 2*o^2*l4*x*y1*z2 + o^2*l4*y1^2*y3 +
        o^2*l4*y3^3 - 4*o^2*l5*x^2*y1^2 + 3*o^2*l5*x^2*y1*y3 + o^2*l5*x^2*y3^2 -
        o^2*l5*x*y1*z2 + o^2*l5*x*y3*z2 + o^2*l5*y1*y3^2 - o^2*l5*y3^3 - 
        4*o^2*l6*x^2*y1*y2 - o^2*l6*x^2*y2*y3 - o^2*l6*x*y2*z2 + o^2*l6*y2*y3^2 
        + 18*o^2*x^3*z4 + o^2*x*y1*z4 + o^2*x*y3*z3 + o^2*x*y3*z4 + o^2*y1*t - 
        o^2*z1*z4 - o^2*z2*z4 - 8*o*l1^2*x^4*y1 - 4*o*l1^2*x^2*y1^2 - 
        4*o*l1^2*x^2*y3^2 + 4*o*l1*l2*x^2*y2*y3 + 2*o*l1*l4*l5*x^2*y1^2 - 
        4*o*l1*l4*l5*x^2*y1*y3 + 2*o*l1*l4*l5*x^2*y3^2 + 2*o*l1*l4*l6*x^2*y1*y2 
        - 2*o*l1*l4*l6*x^2*y2*y3 + 8*o*l1*l4*x^4*y1 + 2*o*l1*l4*x^2*y1^2 + 
        4*o*l1*l4*x^2*y1*y3 + 2*o*l1*l4*x^2*y3^2 + 8*o*l1*l5*x^4*y1 - 
        8*o*l1*l5*x^4*y3 + 2*o*l1*l5*x^2*y1^2 - 4*o*l1*l5*x^2*y1*y3 + 
        2*o*l1*l5*x^2*y3^2 + 8*o*l1*l6*x^4*y2 + 2*o*l1*l6*x^2*y1*y2 - 
        2*o*l1*l6*x^2*y2*y3 - 4*o*l1*x^4*y1 + 8*o*l1*x^4*y3 - 4*o*l1*x^3*z4 + 
        2*o*l1*x^2*y1^2 - 2*o*l1*x^2*y1*y2 - 2*o*l1*x^2*y1*y3 - 2*o*l1*x*y1*z4 -
        2*o*l1*x*y3*z2 - 2*o*l1*x*y3*z4 + o*l1*y1^3 - o*l1*y1^2*y2 + 
        2*o*l1*y1*y3^2 - o*l1*y2*y3^2 + 4*o*l2*l3*x^2*y2*y3 - 2*o*l2*l5*x^2*y1^2
        + 2*o*l2*l5*x^2*y3^2 - 2*o*l2*l6*x^2*y1*y2 - 2*o*l2*l6*x^2*y2*y3 - 
        4*o*l2*x^4*y1 + 12*o*l2*x^4*y3 + 4*o*l2*x^3*z4 - 2*o*l2*x^2*y1^2 - 
        2*o*l2*x^2*y1*y2 - 12*o*l2*x^2*y1*y3 - 2*o*l2*x^2*y3^2 - 2*o*l2*x*y3*z1 
        - 2*o*l2*y1*y2*y3 + o*l2*y2^2*y3 + 8*o*l3^2*x^4*y1 + 4*o*l3^2*x^2*y1^2 +
        4*o*l3^2*x^2*y3^2 + 2*o*l3*l4*l5*x^2*y1^2 - 4*o*l3*l4*l5*x^2*y1*y3 + 
        2*o*l3*l4*l5*x^2*y3^2 + 2*o*l3*l4*l6*x^2*y1*y2 - 2*o*l3*l4*l6*x^2*y2*y3 
        + 8*o*l3*l4*x^4*y1 + 2*o*l3*l4*x^2*y1^2 + 4*o*l3*l4*x^2*y1*y3 + 
        2*o*l3*l4*x^2*y3^2 - 2*o*l3*l5*x^2*y1^2 + 8*o*l3*l5*x^2*y1*y3 - 
        6*o*l3*l5*x^2*y3^2 - 2*o*l3*l6*x^2*y1*y2 + 6*o*l3*l6*x^2*y2*y3 + 
        4*o*l3*x^4*y1 - 8*o*l3*x^4*y3 - 4*o*l3*x^3*z4 + 6*o*l3*x^2*y1^2 - 
        2*o*l3*x^2*y1*y2 + 2*o*l3*x^2*y3^2 + 2*o*l3*x*y3*z1 + 3*o*l3*y1^2*y3 - 
        2*o*l3*y1*y2*y3 - 4*o*l4*l5*x^4*y1 + 4*o*l4*l5*x^4*y3 - o*l4*l5*x^2*y1^2
        + 2*o*l4*l5*x^2*y1*y3 - o*l4*l5*x^2*y3^2 + 2*o*l4*l5*y1^2*y3 - 
        2*o*l4*l5*y1*y3^2 - 4*o*l4*l6*x^4*y2 - o*l4*l6*x^2*y1*y2 + 
        o*l4*l6*x^2*y2*y3 + 2*o*l4*l6*y1*y2*y3 - 8*o*l4*x^4*y3 + o*l4*x^2*y1^2 +
        o*l4*x^2*y1*y3 + o*l4*x*y3*z1 + o*l4*x*y3*z2 + o*l4*y1^3 + 
        2*o*l4*y1*y3^2 - 4*o*l5*x^2*y1*y3 + 4*o*l5*x^2*y3^2 + o*l5*x*y1*z1 - 
        o*l5*x*y1*z2 - o*l5*x*y3*z1 + o*l5*x*y3*z2 - o*l5*y1^2*y3 + o*l5*y1*y3^2
        - 4*o*l6*x^2*y2*y3 + o*l6*x*y2*z1 - o*l6*x*y2*z2 - o*l6*y1*y2*y3 + 
        o*x*y1*z3 + o*x*y3*z4 - o*y3*t - 8*l1^2*l5*x^4*y1 + 8*l1^2*l5*x^4*y3 - 
        8*l1^2*l6*x^4*y2 + 8*l1^2*x^3*z4 - 4*l1^2*x^2*y1*y3 + 4*l1*l2*x^2*y1*y2 
        + 8*l1*l4*l5*x^4*y1 - 8*l1*l4*l5*x^4*y3 - 2*l1*l4*l5*x^2*y1^2 + 
        4*l1*l4*l5*x^2*y1*y3 - 2*l1*l4*l5*x^2*y3^2 + 8*l1*l4*l6*x^4*y2 - 
        2*l1*l4*l6*x^2*y1*y2 + 2*l1*l4*l6*x^2*y2*y3 - 8*l1*l4*x^3*z4 + 
        2*l1*l4*x^2*y1^2 + 2*l1*l4*x^2*y1*y3 - 2*l1*l5*x^2*y1^2 + 
        6*l1*l5*x^2*y1*y3 - 4*l1*l5*x^2*y3^2 - 2*l1*l5*x*y1*z1 + 2*l1*l5*x*y1*z2
        + 2*l1*l5*x*y3*z1 - 2*l1*l5*x*y3*z2 - 2*l1*l6*x^2*y1*y2 + 
        4*l1*l6*x^2*y2*y3 - 2*l1*l6*x*y2*z1 + 2*l1*l6*x*y2*z2 + 8*l1*x^4*y1 + 
        4*l1*x^3*z4 - 2*l1*x^2*y1^2 - 2*l1*x*y1*z2 - 2*l1*x*y1*z4 - 2*l1*x*y3*z4
        + l1*y1^2*y3 - l1*y1*y2*y3 + 4*l2*l3*x^2*y1*y2 - 2*l2*l5*x^2*y1^2 + 
        2*l2*l5*x^2*y1*y3 - 2*l2*l6*x^2*y1*y2 + 12*l2*x^4*y1 + 4*l2*x^3*z4 - 
        4*l2*x^2*y1^2 - 2*l2*x^2*y1*y3 - 2*l2*x*y1*z1 - l2*y1^2*y2 + l2*y1*y2^2 
        + 8*l3^2*l5*x^4*y1 - 8*l3^2*l5*x^4*y3 + 8*l3^2*l6*x^4*y2 - 8*l3^2*x^3*z4
        + 4*l3^2*x^2*y1*y3 + 8*l3*l4*l5*x^4*y1 - 8*l3*l4*l5*x^4*y3 - 
        2*l3*l4*l5*x^2*y1^2 + 4*l3*l4*l5*x^2*y1*y3 - 2*l3*l4*l5*x^2*y3^2 + 
        8*l3*l4*l6*x^4*y2 - 2*l3*l4*l6*x^2*y1*y2 + 2*l3*l4*l6*x^2*y2*y3 - 
        8*l3*l4*x^3*z4 + 2*l3*l4*x^2*y1^2 + 2*l3*l4*x^2*y1*y3 + 2*l3*l5*x^2*y1^2
        - 2*l3*l5*x^2*y1*y3 + 2*l3*l6*x^2*y1*y2 - 8*l3*x^4*y1 - 4*l3*x^3*z4 + 
        2*l3*x^2*y1*y3 + 2*l3*x*y1*z1 + l3*y1^3 - l3*y1^2*y2 - 2*l4*l5*x^2*y1*y3
        + 2*l4*l5*x^2*y3^2 + l4*l5*x*y1*z1 - l4*l5*x*y1*z2 - l4*l5*x*y3*z1 + 
        l4*l5*x*y3*z2 + l4*l5*y1^3 - l4*l5*y1^2*y3 - 2*l4*l6*x^2*y2*y3 + 
        l4*l6*x*y2*z1 - l4*l6*x*y2*z2 + l4*l6*y1^2*y2 - 8*l4*x^4*y1 + l4*x*y1*z1
        + l4*x*y1*z2 + l4*y1^2*y3 + 4*l5^2*x^2*y1^2 - 8*l5^2*x^2*y1*y3 + 
        4*l5^2*x^2*y3^2 - l5^2*y1^2*y3 + 2*l5^2*y1*y3^2 - l5^2*y3^3 + 
        8*l5*l6*x^2*y1*y2 - 8*l5*l6*x^2*y2*y3 - 2*l5*l6*y1*y2*y3 + 
        2*l5*l6*y2*y3^2 + 2*l5*x*y1*z3 - 2*l5*x*y3*z3 - l5*y1*y3^2 + l5*y1*t + 
        l5*y3^3 - l5*y3*t + 4*l6^2*x^2*y2^2 - l6^2*y2^2*y3 + 2*l6*x*y2*z3 - 
        l6*y2*y3^2 + l6*y2*t - 8*x^3*z4 - y1*t + z1*z4 + z2*z4 - z3*z4 + z4^2,
    o^9*l4*x^4*y1 + o^8*l4*x^4*y3 + o^7*l1*x^4*y1 + 2*o^7*l2*x^4*y1 - 
        3*o^7*l3*x^4*y1 - 10*o^7*l4*x^4*y1 - 4*o^6*l1*l4*x^4*y1 + 
        4*o^6*l1*x^4*y1 + o^6*l1*x^4*y3 - o^6*l1*x^2*y1*y2 - 6*o^6*l2*x^4*y1 + 
        2*o^6*l2*x^4*y3 - o^6*l2*x^2*y1*y2 - 4*o^6*l3*l4*x^4*y1 - 
        3*o^6*l3*x^4*y3 - o^6*l3*x^2*y1*y2 - o^6*l4*l5*x^4*y1 + o^6*l4*l5*x^4*y3
        - o^6*l4*l6*x^4*y2 + 2*o^6*l4*x^4*y1 - 10*o^6*l4*x^4*y3 + 
        o^6*l4*x^2*y1^2 + o^6*l4*x^2*y1*y3 + o^6*x^3*z3 + 4*o^5*l1*l4*x^4*y1 - 
        4*o^5*l1*l4*x^4*y3 - 11*o^5*l1*x^4*y1 + 4*o^5*l1*x^4*y3 + 
        o^5*l1*x^2*y1^2 + o^5*l1*x^2*y1*y2 + o^5*l1*x^2*y1*y3 - o^5*l1*x^2*y2*y3
        - 26*o^5*l2*x^4*y1 - 6*o^5*l2*x^4*y3 + o^5*l2*x^2*y1*y2 - 
        4*o^5*l2*x^2*y1*y3 - o^5*l2*x^2*y2*y3 - o^5*l2*y1*y2^2 + 
        4*o^5*l3*l4*x^4*y1 - 4*o^5*l3*l4*x^4*y3 + 17*o^5*l3*x^4*y1 + 
        2*o^5*l3*x^2*y1^2 + o^5*l3*x^2*y1*y2 - o^5*l3*x^2*y2*y3 - 
        2*o^5*l4*l5*x^4*y1 + 2*o^5*l4*l5*x^4*y3 - 2*o^5*l4*l6*x^4*y2 + 
        27*o^5*l4*x^4*y1 + 2*o^5*l4*x^4*y3 + 2*o^5*l4*x^2*y1^2 + 
        3*o^5*l4*x^2*y1*y3 + o^5*l4*x^2*y3^2 - o^5*l4*x*y1*z1 - o^5*l4*x*y1*z2 +
        o^5*l4*y1^2*y3 + o^5*l5*x^2*y1^2 - o^5*l5*x^2*y1*y3 + o^5*l6*x^2*y1*y2 -
        4*o^4*l1^2*x^4*y1 + 12*o^4*l1*l4*x^4*y1 + 4*o^4*l1*l4*x^4*y3 + 
        2*o^4*l1*l4*x^2*y1^2 + 2*o^4*l1*l4*x^2*y1*y3 - 2*o^4*l1*l5*x^4*y1 + 
        2*o^4*l1*l5*x^4*y3 - 2*o^4*l1*l6*x^4*y2 - 10*o^4*l1*x^4*y1 - 
        11*o^4*l1*x^4*y3 - 2*o^4*l1*x^2*y1^2 + 3*o^4*l1*x^2*y1*y2 + 
        o^4*l1*x^2*y1*y3 + o^4*l1*x^2*y2*y3 + o^4*l1*x^2*y3^2 + o^4*l1*y1*y2*y3 
        - 2*o^4*l2*l5*x^4*y1 + 2*o^4*l2*l5*x^4*y3 - 2*o^4*l2*l6*x^4*y2 + 
        2*o^4*l2*x^4*y1 - 26*o^4*l2*x^4*y3 - 8*o^4*l2*x^2*y1^2 + 
        3*o^4*l2*x^2*y1*y2 - 2*o^4*l2*x^2*y1*y3 + o^4*l2*x^2*y2*y3 - 
        4*o^4*l2*x^2*y3^2 + o^4*l2*y1^2*y2 - o^4*l2*y2^2*y3 + 4*o^4*l3^2*x^4*y1 
        + 12*o^4*l3*l4*x^4*y1 + 4*o^4*l3*l4*x^4*y3 + 2*o^4*l3*l4*x^2*y1^2 + 
        2*o^4*l3*l4*x^2*y1*y3 + 2*o^4*l3*l5*x^4*y1 - 2*o^4*l3*l5*x^4*y3 + 
        2*o^4*l3*l6*x^4*y2 + 2*o^4*l3*x^4*y1 + 17*o^4*l3*x^4*y3 - 
        2*o^4*l3*x^2*y1^2 + 3*o^4*l3*x^2*y1*y2 + 6*o^4*l3*x^2*y1*y3 + 
        o^4*l3*x^2*y2*y3 + o^4*l3*y1^2*y2 + 5*o^4*l4*l5*x^4*y1 - 
        5*o^4*l4*l5*x^4*y3 + o^4*l4*l5*x^2*y1^2 - 2*o^4*l4*l5*x^2*y1*y3 + 
        o^4*l4*l5*x^2*y3^2 + 5*o^4*l4*l6*x^4*y2 + o^4*l4*l6*x^2*y1*y2 - 
        o^4*l4*l6*x^2*y2*y3 - 2*o^4*l4*x^4*y1 + 27*o^4*l4*x^4*y3 + 
        2*o^4*l4*x^2*y1*y3 + 2*o^4*l4*x^2*y3^2 - o^4*l4*x*y3*z1 - o^4*l4*x*y3*z2
        + o^4*l4*y1^3 + 2*o^4*l4*y1*y3^2 + o^4*l5*x^2*y1^2 + 3*o^4*l5*x^2*y1*y3 
        - 4*o^4*l5*x^2*y3^2 + o^4*l6*x^2*y1*y2 + 4*o^4*l6*x^2*y2*y3 - 
        9*o^4*x^3*z3 - o^4*x*y1*z4 + 4*o^3*l1^2*x^4*y1 - 4*o^3*l1^2*x^4*y3 - 
        4*o^3*l1*l2*x^2*y1*y2 - 4*o^3*l1*l4*x^4*y1 + 12*o^3*l1*l4*x^4*y3 + 
        2*o^3*l1*l4*x^2*y1^2 + 4*o^3*l1*l4*x^2*y1*y3 + 2*o^3*l1*l4*x^2*y3^2 - 
        8*o^3*l1*l5*x^4*y1 + 8*o^3*l1*l5*x^4*y3 - 8*o^3*l1*l6*x^4*y2 + 
        16*o^3*l1*x^4*y1 - 10*o^3*l1*x^4*y3 - 3*o^3*l1*x^2*y1^2 - 
        o^3*l1*x^2*y1*y2 - 7*o^3*l1*x^2*y1*y3 + 3*o^3*l1*x^2*y2*y3 - 
        2*o^3*l1*x*y1*z1 + o^3*l1*y1^2*y2 - o^3*l1*y1^2*y3 + o^3*l1*y2*y3^2 - 
        4*o^3*l2*l3*x^2*y1*y2 - 4*o^3*l2*l5*x^4*y1 + 4*o^3*l2*l5*x^4*y3 - 
        4*o^3*l2*l6*x^4*y2 + 36*o^3*l2*x^4*y1 + 2*o^3*l2*x^4*y3 - 
        4*o^3*l2*x^3*z3 - 2*o^3*l2*x^2*y1^2 - o^3*l2*x^2*y1*y2 - 
        8*o^3*l2*x^2*y1*y3 + 3*o^3*l2*x^2*y2*y3 - 2*o^3*l2*x^2*y3^2 - 
        2*o^3*l2*x*y1*z2 + 2*o^3*l2*y1*y2^2 + 2*o^3*l2*y1*y2*y3 - 
        4*o^3*l3^2*x^4*y1 + 4*o^3*l3^2*x^4*y3 - 4*o^3*l3*l4*x^4*y1 + 
        12*o^3*l3*l4*x^4*y3 + 2*o^3*l3*l4*x^2*y1^2 + 4*o^3*l3*l4*x^2*y1*y3 + 
        2*o^3*l3*l4*x^2*y3^2 + 4*o^3*l3*l5*x^4*y1 - 4*o^3*l3*l5*x^4*y3 + 
        4*o^3*l3*l6*x^4*y2 - 24*o^3*l3*x^4*y1 + 2*o^3*l3*x^4*y3 + 
        4*o^3*l3*x^3*z3 - 2*o^3*l3*x^2*y1^2 - o^3*l3*x^2*y1*y2 - 
        4*o^3*l3*x^2*y1*y3 + 3*o^3*l3*x^2*y2*y3 + 4*o^3*l3*x^2*y3^2 + 
        2*o^3*l3*x*y1*z2 - o^3*l3*y1^3 + 2*o^3*l3*y1*y2*y3 + 8*o^3*l4*l5*x^4*y1 
        - 8*o^3*l4*l5*x^4*y3 + o^3*l4*l5*x^2*y1^2 + 2*o^3*l4*l5*x^2*y1*y3 - 
        3*o^3*l4*l5*x^2*y3^2 + 8*o^3*l4*l6*x^4*y2 + o^3*l4*l6*x^2*y1*y2 + 
        3*o^3*l4*l6*x^2*y2*y3 - 26*o^3*l4*x^4*y1 - 2*o^3*l4*x^4*y3 - 
        2*o^3*l4*x^2*y1^2 - 2*o^3*l4*x^2*y1*y3 + 2*o^3*l4*x*y1*z1 + 
        2*o^3*l4*x*y1*z2 + o^3*l4*y1^2*y3 + o^3*l4*y3^3 + 3*o^3*l5*x^2*y1^2 - 
        3*o^3*l5*x^2*y1*y3 - o^3*l5*x*y1*z2 + o^3*l5*x*y3*z2 + o^3*l5*y1^2*y3 - 
        o^3*l5*y1*y3^2 + 3*o^3*l6*x^2*y1*y2 - o^3*l6*x*y2*z2 + o^3*l6*y1*y2*y3 +
        2*o^3*x^3*z3 + o^3*x*y3*z3 - o^3*x*y3*z4 + o^3*y1*t + 8*o^2*l1^2*x^4*y1 
        + 4*o^2*l1^2*x^4*y3 + 4*o^2*l1^2*x^2*y1*y3 - 4*o^2*l1*l2*x^2*y2*y3 - 
        8*o^2*l1*l4*l5*x^4*y1 + 8*o^2*l1*l4*l5*x^4*y3 - 8*o^2*l1*l4*l6*x^4*y2 - 
        8*o^2*l1*l4*x^4*y1 - 4*o^2*l1*l4*x^4*y3 + 8*o^2*l1*l4*x^3*z3 - 
        2*o^2*l1*l4*x^2*y1^2 + 2*o^2*l1*l4*x^2*y3^2 + 2*o^2*l1*l5*x^4*y1 - 
        2*o^2*l1*l5*x^4*y3 - 2*o^2*l1*l5*x^2*y1^2 + 2*o^2*l1*l5*x^2*y1*y3 + 
        2*o^2*l1*l6*x^4*y2 - 2*o^2*l1*l6*x^2*y1*y2 + 4*o^2*l1*x^4*y1 + 
        16*o^2*l1*x^4*y3 - 8*o^2*l1*x^3*z3 - 2*o^2*l1*x^2*y1*y2 - 
        5*o^2*l1*x^2*y1*y3 - o^2*l1*x^2*y2*y3 - 5*o^2*l1*x^2*y3^2 - 
        2*o^2*l1*x*y3*z1 - o^2*l1*y1^3 - 2*o^2*l1*y1*y3^2 - 
        4*o^2*l2*l3*x^2*y2*y3 - 2*o^2*l2*l5*x^4*y1 + 2*o^2*l2*l5*x^4*y3 - 
        2*o^2*l2*l5*x^2*y1^2 + 2*o^2*l2*l5*x^2*y1*y3 - 2*o^2*l2*l6*x^4*y2 - 
        2*o^2*l2*l6*x^2*y1*y2 + 4*o^2*l2*x^4*y1 + 36*o^2*l2*x^4*y3 - 
        4*o^2*l2*x^3*z3 + 8*o^2*l2*x^2*y1^2 - 2*o^2*l2*x^2*y1*y2 - 
        o^2*l2*x^2*y2*y3 - 2*o^2*l2*x*y3*z2 - o^2*l2*y1^2*y2 + 2*o^2*l2*y2^2*y3 
        + o^2*l2*y2*y3^2 - 8*o^2*l3^2*x^4*y1 - 4*o^2*l3^2*x^4*y3 - 
        4*o^2*l3^2*x^2*y1*y3 - 8*o^2*l3*l4*l5*x^4*y1 + 8*o^2*l3*l4*l5*x^4*y3 - 
        8*o^2*l3*l4*l6*x^4*y2 - 8*o^2*l3*l4*x^4*y1 - 4*o^2*l3*l4*x^4*y3 + 
        8*o^2*l3*l4*x^3*z3 - 2*o^2*l3*l4*x^2*y1^2 + 2*o^2*l3*l4*x^2*y3^2 + 
        2*o^2*l3*l5*x^4*y1 - 2*o^2*l3*l5*x^4*y3 - 2*o^2*l3*l5*x^2*y1^2 + 
        6*o^2*l3*l5*x^2*y1*y3 - 4*o^2*l3*l5*x^2*y3^2 + 2*o^2*l3*l6*x^4*y2 - 
        2*o^2*l3*l6*x^2*y1*y2 + 4*o^2*l3*l6*x^2*y2*y3 - 4*o^2*l3*x^4*y1 - 
        24*o^2*l3*x^4*y3 + 4*o^2*l3*x^3*z3 - 2*o^2*l3*x^2*y1*y2 - 
        8*o^2*l3*x^2*y1*y3 - o^2*l3*x^2*y2*y3 - 2*o^2*l3*x^2*y3^2 + 
        2*o^2*l3*x*y3*z2 - o^2*l3*y1^2*y2 - 3*o^2*l3*y1^2*y3 + o^2*l3*y2*y3^2 - 
        2*o^2*l4*l5*x^4*y1 + 2*o^2*l4*l5*x^4*y3 + 3*o^2*l4*l5*x^2*y1^2 - 
        3*o^2*l4*l5*x^2*y3^2 + o^2*l4*l5*x*y1*z1 - o^2*l4*l5*x*y1*z2 - 
        o^2*l4*l5*x*y3*z1 + o^2*l4*l5*x*y3*z2 + o^2*l4*l5*y1^3 - 
        o^2*l4*l5*y1^2*y3 - 2*o^2*l4*l6*x^4*y2 + 3*o^2*l4*l6*x^2*y1*y2 + 
        3*o^2*l4*l6*x^2*y2*y3 + o^2*l4*l6*x*y2*z1 - o^2*l4*l6*x*y2*z2 + 
        o^2*l4*l6*y1^2*y2 - 26*o^2*l4*x^4*y3 - o^2*l4*x^2*y1^2 - 
        3*o^2*l4*x^2*y1*y3 - 2*o^2*l4*x^2*y3^2 + 2*o^2*l4*x*y3*z1 + 
        2*o^2*l4*x*y3*z2 - o^2*l4*y1^3 - o^2*l4*y1*y3^2 - o^2*l5*x^2*y1^2 - 
        3*o^2*l5*x^2*y1*y3 + 4*o^2*l5*x^2*y3^2 - o^2*l5*x*y1*z1 + o^2*l5*x*y3*z1
        + o^2*l5*y1^3 - o^2*l5*y1^2*y3 - o^2*l6*x^2*y1*y2 - 4*o^2*l6*x^2*y2*y3 -
        o^2*l6*x*y2*z1 + o^2*l6*y1^2*y2 + 18*o^2*x^3*z3 + o^2*x*y1*z3 + 
        o^2*x*y1*z4 + o^2*x*y3*z3 + o^2*y3*t - o^2*z1*z3 - o^2*z2*z3 + 
        8*o*l1^2*x^4*y3 + 4*o*l1^2*x^2*y1^2 + 4*o*l1^2*x^2*y3^2 + 
        4*o*l1*l2*x^2*y1*y2 - 2*o*l1*l4*l5*x^2*y1^2 + 4*o*l1*l4*l5*x^2*y1*y3 - 
        2*o*l1*l4*l5*x^2*y3^2 - 2*o*l1*l4*l6*x^2*y1*y2 + 2*o*l1*l4*l6*x^2*y2*y3 
        - 8*o*l1*l4*x^4*y3 - 2*o*l1*l4*x^2*y1^2 - 4*o*l1*l4*x^2*y1*y3 - 
        2*o*l1*l4*x^2*y3^2 + 8*o*l1*l5*x^4*y1 - 8*o*l1*l5*x^4*y3 - 
        2*o*l1*l5*x^2*y1^2 + 4*o*l1*l5*x^2*y1*y3 - 2*o*l1*l5*x^2*y3^2 + 
        8*o*l1*l6*x^4*y2 - 2*o*l1*l6*x^2*y1*y2 + 2*o*l1*l6*x^2*y2*y3 - 
        8*o*l1*x^4*y1 + 4*o*l1*x^4*y3 - 4*o*l1*x^3*z3 + 2*o*l1*x^2*y1*y3 - 
        2*o*l1*x^2*y2*y3 - 2*o*l1*x^2*y3^2 + 2*o*l1*x*y1*z1 - 2*o*l1*x*y1*z3 - 
        2*o*l1*x*y3*z3 - o*l1*y1^2*y2 - 2*o*l1*y1^2*y3 - o*l1*y2*y3^2 - 
        o*l1*y3^3 + 4*o*l2*l3*x^2*y1*y2 - 2*o*l2*l5*x^2*y1^2 + 
        2*o*l2*l5*x^2*y3^2 - 2*o*l2*l6*x^2*y1*y2 - 2*o*l2*l6*x^2*y2*y3 - 
        12*o*l2*x^4*y1 + 4*o*l2*x^4*y3 + 4*o*l2*x^3*z3 + 2*o*l2*x^2*y1^2 + 
        12*o*l2*x^2*y1*y3 - 2*o*l2*x^2*y2*y3 + 2*o*l2*x^2*y3^2 + 2*o*l2*x*y1*z2 
        - o*l2*y1*y2^2 - 2*o*l2*y1*y2*y3 - 8*o*l3^2*x^4*y3 - 4*o*l3^2*x^2*y1^2 -
        4*o*l3^2*x^2*y3^2 - 2*o*l3*l4*l5*x^2*y1^2 + 4*o*l3*l4*l5*x^2*y1*y3 - 
        2*o*l3*l4*l5*x^2*y3^2 - 2*o*l3*l4*l6*x^2*y1*y2 + 2*o*l3*l4*l6*x^2*y2*y3 
        - 8*o*l3*l4*x^4*y3 - 2*o*l3*l4*x^2*y1^2 - 4*o*l3*l4*x^2*y1*y3 - 
        2*o*l3*l4*x^2*y3^2 + 6*o*l3*l5*x^2*y1^2 - 8*o*l3*l5*x^2*y1*y3 + 
        2*o*l3*l5*x^2*y3^2 + 6*o*l3*l6*x^2*y1*y2 - 2*o*l3*l6*x^2*y2*y3 + 
        8*o*l3*x^4*y1 - 4*o*l3*x^4*y3 - 4*o*l3*x^3*z3 - 2*o*l3*x^2*y1^2 - 
        2*o*l3*x^2*y2*y3 - 6*o*l3*x^2*y3^2 - 2*o*l3*x*y1*z2 - 2*o*l3*y1*y2*y3 - 
        3*o*l3*y1*y3^2 - 4*o*l4*l5*x^4*y1 + 4*o*l4*l5*x^4*y3 + o*l4*l5*x^2*y1^2 
        - 2*o*l4*l5*x^2*y1*y3 + o*l4*l5*x^2*y3^2 + 2*o*l4*l5*y1^2*y3 - 
        2*o*l4*l5*y1*y3^2 - 4*o*l4*l6*x^4*y2 + o*l4*l6*x^2*y1*y2 - 
        o*l4*l6*x^2*y2*y3 + 2*o*l4*l6*y1*y2*y3 + 8*o*l4*x^4*y1 - o*l4*x^2*y1*y3 
        - o*l4*x^2*y3^2 - o*l4*x*y1*z1 - o*l4*x*y1*z2 - 2*o*l4*y1^2*y3 - 
        o*l4*y3^3 - 4*o*l5*x^2*y1^2 + 4*o*l5*x^2*y1*y3 - o*l5*x*y1*z1 + 
        o*l5*x*y1*z2 + o*l5*x*y3*z1 - o*l5*x*y3*z2 - o*l5*y1^2*y3 + o*l5*y1*y3^2
        - 4*o*l6*x^2*y1*y2 - o*l6*x*y2*z1 + o*l6*x*y2*z2 - o*l6*y1*y2*y3 + 
        o*x*y1*z3 + o*x*y3*z4 - o*y1*t - 8*l1^2*l5*x^4*y1 + 8*l1^2*l5*x^4*y3 - 
        8*l1^2*l6*x^4*y2 + 8*l1^2*x^3*z3 + 4*l1^2*x^2*y1*y3 + 4*l1*l2*x^2*y2*y3 
        + 8*l1*l4*l5*x^4*y1 - 8*l1*l4*l5*x^4*y3 + 2*l1*l4*l5*x^2*y1^2 - 
        4*l1*l4*l5*x^2*y1*y3 + 2*l1*l4*l5*x^2*y3^2 + 8*l1*l4*l6*x^4*y2 + 
        2*l1*l4*l6*x^2*y1*y2 - 2*l1*l4*l6*x^2*y2*y3 - 8*l1*l4*x^3*z3 - 
        2*l1*l4*x^2*y1*y3 - 2*l1*l4*x^2*y3^2 + 4*l1*l5*x^2*y1^2 - 
        6*l1*l5*x^2*y1*y3 + 2*l1*l5*x^2*y3^2 + 2*l1*l5*x*y1*z1 - 2*l1*l5*x*y1*z2
        - 2*l1*l5*x*y3*z1 + 2*l1*l5*x*y3*z2 + 4*l1*l6*x^2*y1*y2 - 
        2*l1*l6*x^2*y2*y3 + 2*l1*l6*x*y2*z1 - 2*l1*l6*x*y2*z2 - 8*l1*x^4*y3 + 
        4*l1*x^3*z3 + 2*l1*x^2*y3^2 - 2*l1*x*y1*z3 + 2*l1*x*y3*z1 - 2*l1*x*y3*z3
        - l1*y1*y2*y3 - l1*y1*y3^2 + 4*l2*l3*x^2*y2*y3 - 2*l2*l5*x^2*y1*y3 + 
        2*l2*l5*x^2*y3^2 - 2*l2*l6*x^2*y2*y3 - 12*l2*x^4*y3 + 4*l2*x^3*z3 + 
        2*l2*x^2*y1*y3 + 4*l2*x^2*y3^2 + 2*l2*x*y3*z2 - l2*y2^2*y3 - l2*y2*y3^2 
        + 8*l3^2*l5*x^4*y1 - 8*l3^2*l5*x^4*y3 + 8*l3^2*l6*x^4*y2 - 8*l3^2*x^3*z3
        - 4*l3^2*x^2*y1*y3 + 8*l3*l4*l5*x^4*y1 - 8*l3*l4*l5*x^4*y3 + 
        2*l3*l4*l5*x^2*y1^2 - 4*l3*l4*l5*x^2*y1*y3 + 2*l3*l4*l5*x^2*y3^2 + 
        8*l3*l4*l6*x^4*y2 + 2*l3*l4*l6*x^2*y1*y2 - 2*l3*l4*l6*x^2*y2*y3 - 
        8*l3*l4*x^3*z3 - 2*l3*l4*x^2*y1*y3 - 2*l3*l4*x^2*y3^2 + 
        2*l3*l5*x^2*y1*y3 - 2*l3*l5*x^2*y3^2 + 2*l3*l6*x^2*y2*y3 + 8*l3*x^4*y3 -
        4*l3*x^3*z3 - 2*l3*x^2*y1*y3 - 2*l3*x*y3*z2 - l3*y2*y3^2 - l3*y3^3 - 
        2*l4*l5*x^2*y1^2 + 2*l4*l5*x^2*y1*y3 - l4*l5*x*y1*z1 + l4*l5*x*y1*z2 + 
        l4*l5*x*y3*z1 - l4*l5*x*y3*z2 + l4*l5*y1*y3^2 - l4*l5*y3^3 - 
        2*l4*l6*x^2*y1*y2 - l4*l6*x*y2*z1 + l4*l6*x*y2*z2 + l4*l6*y2*y3^2 + 
        8*l4*x^4*y3 - l4*x*y3*z1 - l4*x*y3*z2 - l4*y1*y3^2 - 4*l5^2*x^2*y1^2 + 
        8*l5^2*x^2*y1*y3 - 4*l5^2*x^2*y3^2 + l5^2*y1^3 - 2*l5^2*y1^2*y3 + 
        l5^2*y1*y3^2 - 8*l5*l6*x^2*y1*y2 + 8*l5*l6*x^2*y2*y3 + 2*l5*l6*y1^2*y2 -
        2*l5*l6*y1*y2*y3 - 2*l5*x*y1*z4 + 2*l5*x*y3*z4 - l5*y1^3 + l5*y1^2*y3 - 
        l5*y1*t + l5*y3*t - 4*l6^2*x^2*y2^2 + l6^2*y1*y2^2 - 2*l6*x*y2*z4 - 
        l6*y1^2*y2 - l6*y2*t - 8*x^3*z3 - y3*t + z1*z3 + z2*z3 - z3^2 + z3*z4,
    -o^10*l4*x^5*y1 - o^9*l4*l5*x^5*y2 - o^9*l4*x^5*y3 - 2*o^8*l1*x^5*y1 - 
        2*o^8*l2*x^5*y1 + 2*o^8*l3*x^5*y1 + 10*o^8*l4*x^5*y1 - o^8*l4*x^4*z1 - 
        2*o^7*l1*l5*x^5*y2 - 4*o^7*l1*x^5*y1 - 2*o^7*l1*x^5*y3 + 
        o^7*l1*x^3*y1*y2 - 2*o^7*l2*l5*x^5*y2 - 2*o^7*l2*x^5*y3 + 
        2*o^7*l3*l5*x^5*y2 + 2*o^7*l3*x^5*y3 + o^7*l3*x^3*y1*y2 + 
        10*o^7*l4*l5*x^5*y2 + 4*o^7*l4*l5*x^5*y3 - 2*o^7*l4*x^5*y1 + 
        10*o^7*l4*x^5*y3 - o^7*l4*x^3*y1^2 - o^7*l4*x^3*y1*y3 - 4*o^7*l5*x^5*y3 
        - 8*o^6*l1*l4*x^5*y1 + 2*o^6*l1*l4*x^3*y1*y2 - 4*o^6*l1*l5*x^5*y2 + 
        o^6*l1*l5*x^3*y2^2 + 20*o^6*l1*x^5*y1 - 4*o^6*l1*x^5*y3 - o^6*l1*x^4*z1 
        - o^6*l1*x^3*y1*y2 - o^6*l1*x^3*y1*y3 + o^6*l1*x^3*y2*y3 + 
        8*o^6*l2*x^5*y1 - 2*o^6*l2*x^4*z1 + 2*o^6*l2*x^3*y1*y2 + 
        o^6*l2*x*y1*y2^2 - 8*o^6*l3*l4*x^5*y1 + 2*o^6*l3*l4*x^3*y1*y2 + 
        o^6*l3*l5*x^3*y2^2 - 8*o^6*l3*x^5*y1 + 3*o^6*l3*x^4*z1 - 
        o^6*l3*x^3*y1*y2 - o^6*l3*x^3*y1*y3 + o^6*l3*x^3*y2*y3 - 
        2*o^6*l4*l5*x^5*y2 + 12*o^6*l4*l5*x^5*y3 - o^6*l4*l5*x^4*z1 - 
        o^6*l4*l5*x^3*y1*y2 + o^6*l4*l5*x^3*y1*y3 - o^6*l4*l5*x^3*y2*y3 + 
        o^6*l4*l5*x^3*y3^2 - 4*o^6*l4*l6*x^5*y2 - 27*o^6*l4*x^5*y1 - 
        2*o^6*l4*x^5*y3 + 10*o^6*l4*x^4*z1 - 2*o^6*l4*x^3*y1^2 - 
        3*o^6*l4*x^3*y1*y3 - o^6*l4*x^3*y3^2 + o^6*l4*x^2*y1*z1 + 
        o^6*l4*x^2*y1*z2 - o^6*l4*x*y1^2*y3 - 4*o^6*l5*x^5*y3 - o^6*l5*x^3*y1*y3
        - o^6*l5*x^3*y3^2 + 4*o^6*l6*x^5*y2 + o^6*x^3*t - 8*o^5*l1*l4*l5*x^5*y2 
        + 2*o^5*l1*l4*l5*x^3*y2^2 + 16*o^5*l1*l4*x^5*y1 - 8*o^5*l1*l4*x^5*y3 + 
        4*o^5*l1*l4*x^4*z1 - o^5*l1*l4*x^3*y1^2 - 2*o^5*l1*l4*x^3*y1*y2 - 
        3*o^5*l1*l4*x^3*y1*y3 + 2*o^5*l1*l4*x^3*y2*y3 + 20*o^5*l1*l5*x^5*y2 + 
        8*o^5*l1*l5*x^5*y3 - o^5*l1*l5*x^3*y2^2 - o^5*l1*l5*x^3*y2*y3 + 
        8*o^5*l1*x^5*y1 + 20*o^5*l1*x^5*y3 - 4*o^5*l1*x^4*z1 + 4*o^5*l1*x^3*y1^2
        - 3*o^5*l1*x^3*y1*y2 + o^5*l1*x^3*y1*y3 - o^5*l1*x^3*y2*y3 - 
        o^5*l1*x^3*y3^2 - o^5*l1*x^2*y2*z1 - o^5*l1*x*y1*y2*y3 + 
        8*o^5*l2*l5*x^5*y2 + 8*o^5*l2*l5*x^5*y3 + 2*o^5*l2*l5*x^3*y2^2 + 
        o^5*l2*l5*x*y2^3 + 4*o^5*l2*x^5*y1 + 8*o^5*l2*x^5*y3 + 6*o^5*l2*x^4*z1 -
        2*o^5*l2*x^3*y1^2 + 4*o^5*l2*x^3*y1*y2 - 2*o^5*l2*x^3*y1*y3 + 
        2*o^5*l2*x^3*y2*y3 - o^5*l2*x^2*y2*z1 + 3*o^5*l2*x*y1*y2*y3 + 
        o^5*l2*x*y2^2*y3 - 8*o^5*l3*l4*l5*x^5*y2 + 2*o^5*l3*l4*l5*x^3*y2^2 + 
        16*o^5*l3*l4*x^5*y1 - 8*o^5*l3*l4*x^5*y3 + 4*o^5*l3*l4*x^4*z1 - 
        o^5*l3*l4*x^3*y1^2 - 2*o^5*l3*l4*x^3*y1*y2 - 3*o^5*l3*l4*x^3*y1*y3 + 
        2*o^5*l3*l4*x^3*y2*y3 - 8*o^5*l3*l5*x^5*y2 - 8*o^5*l3*l5*x^5*y3 - 
        o^5*l3*l5*x^3*y2^2 - o^5*l3*l5*x^3*y2*y3 - 4*o^5*l3*x^5*y1 - 
        8*o^5*l3*x^5*y3 - 3*o^5*l3*x^3*y1*y2 + o^5*l3*x^3*y1*y3 - 
        o^5*l3*x^3*y2*y3 - o^5*l3*x^3*y3^2 - o^5*l3*x^2*y2*z1 - o^5*l3*x*y1^2*y2
        - 27*o^5*l4*l5*x^5*y2 - 12*o^5*l4*l5*x^5*y3 - 2*o^5*l4*l5*x^4*z1 - 
        2*o^5*l4*l5*x^3*y1*y2 - 2*o^5*l4*l5*x^3*y2*y3 + o^5*l4*l5*x^2*y2*z1 + 
        o^5*l4*l5*x^2*y2*z2 - o^5*l4*l5*x*y1*y2*y3 - 8*o^5*l4*l6*x^5*y2 - 
        o^5*l4*l6*x^3*y1*y2 - o^5*l4*l6*x^3*y2*y3 + 2*o^5*l4*x^5*y1 - 
        27*o^5*l4*x^5*y3 - 2*o^5*l4*x^4*z1 - 2*o^5*l4*x^3*y1*y3 - 
        2*o^5*l4*x^3*y3^2 - o^5*l4*x^2*y1*z1 + o^5*l4*x^2*y3*z2 - o^5*l4*x*y1^3 
        - 2*o^5*l4*x*y1*y3^2 + 36*o^5*l5*x^5*y3 - 2*o^5*l5*x^3*y1*y3 - 
        2*o^5*l5*x^3*y3^2 + o^5*l5*x^2*y3*z1 - o^5*l5*x*y1*y3^2 + 
        o^5*l6*x^3*y1*y2 + o^5*l6*x^3*y2*y3 - 8*o^4*l1^2*x^5*y1 + 
        2*o^4*l1^2*x^3*y1*y2 + 16*o^4*l1*l4*l5*x^5*y2 - o^4*l1*l4*l5*x^3*y1*y2 -
        2*o^4*l1*l4*l5*x^3*y2^2 - 3*o^4*l1*l4*l5*x^3*y2*y3 + 16*o^4*l1*l4*x^5*y1
        + 16*o^4*l1*l4*x^5*y3 - 4*o^4*l1*l4*x^4*z1 - 6*o^4*l1*l4*x^3*y1*y2 - 
        o^4*l1*l4*x^3*y1*y3 - 2*o^4*l1*l4*x^3*y2*y3 - 3*o^4*l1*l4*x^3*y3^2 - 
        o^4*l1*l4*x*y1^2*y2 - o^4*l1*l4*x*y1*y2*y3 + 8*o^4*l1*l5*x^5*y2 + 
        40*o^4*l1*l5*x^5*y3 - 2*o^4*l1*l5*x^4*z1 + 4*o^4*l1*l5*x^3*y1*y2 + 
        2*o^4*l1*l5*x^3*y1*y3 - 3*o^4*l1*l5*x^3*y2^2 + o^4*l1*l5*x^3*y2*y3 + 
        2*o^4*l1*l5*x^3*y3^2 - o^4*l1*l5*x*y2^2*y3 - 8*o^4*l1*l6*x^5*y2 - 
        34*o^4*l1*x^5*y1 + 8*o^4*l1*x^5*y3 + 11*o^4*l1*x^4*z1 + o^4*l1*x^3*y1*y2
        + 7*o^4*l1*x^3*y1*y3 - 3*o^4*l1*x^3*y2*y3 + o^4*l1*x^3*y3^2 + 
        o^4*l1*x^2*y1*z1 + o^4*l1*x^2*y1*z2 + o^4*l1*x^2*y2*z1 - 
        o^4*l1*x^2*y3*z1 - o^4*l1*x*y1^2*y2 + 2*o^4*l1*x*y1^2*y3 - 
        o^4*l1*x*y1*y3^2 - o^4*l1*x*y2*y3^2 + 4*o^4*l2*l5*x^5*y2 + 
        40*o^4*l2*l5*x^5*y3 - 2*o^4*l2*l5*x^4*z1 - 2*o^4*l2*l5*x^3*y1*y2 + 
        4*o^4*l2*l5*x^3*y1*y3 + 4*o^4*l2*l5*x^3*y2^2 - 2*o^4*l2*l5*x^3*y2*y3 + 
        4*o^4*l2*l5*x^3*y3^2 + 3*o^4*l2*l5*x*y2^2*y3 - 8*o^4*l2*l6*x^5*y2 - 
        6*o^4*l2*x^5*y1 + 4*o^4*l2*x^5*y3 + 26*o^4*l2*x^4*z1 + 2*o^4*l2*x^3*y1^2
        - 2*o^4*l2*x^3*y1*y3 + 4*o^4*l2*x^3*y2*y3 - 2*o^4*l2*x^3*y3^2 + 
        4*o^4*l2*x^2*y1*z1 + o^4*l2*x^2*y2*z1 + 4*o^4*l2*x*y1^2*y2 - 
        2*o^4*l2*x*y1^2*y3 - 2*o^4*l2*x*y1*y2^2 + 3*o^4*l2*x*y2*y3^2 + 
        o^4*l2*y2^2*z1 + 8*o^4*l3^2*x^5*y1 - 2*o^4*l3^2*x^3*y1*y2 + 
        16*o^4*l3*l4*l5*x^5*y2 - o^4*l3*l4*l5*x^3*y1*y2 - 
        2*o^4*l3*l4*l5*x^3*y2^2 - 3*o^4*l3*l4*l5*x^3*y2*y3 + 16*o^4*l3*l4*x^5*y1
        + 16*o^4*l3*l4*x^5*y3 - 4*o^4*l3*l4*x^4*z1 - 6*o^4*l3*l4*x^3*y1*y2 - 
        o^4*l3*l4*x^3*y1*y3 - 2*o^4*l3*l4*x^3*y2*y3 - 3*o^4*l3*l4*x^3*y3^2 - 
        o^4*l3*l4*x*y1^2*y2 - o^4*l3*l4*x*y1*y2*y3 - 4*o^4*l3*l5*x^5*y2 - 
        40*o^4*l3*l5*x^5*y3 + 2*o^4*l3*l5*x^4*z1 - 4*o^4*l3*l5*x^3*y1*y3 - 
        3*o^4*l3*l5*x^3*y2^2 + o^4*l3*l5*x^3*y2*y3 - 4*o^4*l3*l5*x^3*y3^2 - 
        o^4*l3*l5*x*y1*y2^2 + 8*o^4*l3*l6*x^5*y2 + 6*o^4*l3*x^5*y1 - 
        4*o^4*l3*x^5*y3 - 17*o^4*l3*x^4*z1 - 4*o^4*l3*x^3*y1^2 + 
        o^4*l3*x^3*y1*y2 + 3*o^4*l3*x^3*y1*y3 - 3*o^4*l3*x^3*y2*y3 + 
        o^4*l3*x^3*y3^2 - o^4*l3*x^2*y1*z2 + o^4*l3*x^2*y2*z1 - 
        2*o^4*l3*x^2*y3*z1 - o^4*l3*x*y1^2*y3 - 2*o^4*l3*x*y1*y2*y3 + 
        2*o^4*l3*x*y1*y3^2 + 2*o^4*l4*l5*x^5*y2 - 52*o^4*l4*l5*x^5*y3 + 
        5*o^4*l4*l5*x^4*z1 - 12*o^4*l4*l5*x^3*y1*y3 - 12*o^4*l4*l5*x^3*y3^2 - 
        o^4*l4*l5*x^2*y1*z1 + 2*o^4*l4*l5*x^2*y3*z1 + o^4*l4*l5*x^2*y3*z2 - 
        o^4*l4*l5*x*y1^2*y2 - 2*o^4*l4*l5*x*y1*y3^2 - o^4*l4*l5*x*y2*y3^2 + 
        20*o^4*l4*l6*x^5*y2 + o^4*l4*l6*x^3*y1*y2 + o^4*l4*l6*x^3*y2*y3 + 
        26*o^4*l4*x^5*y1 + 2*o^4*l4*x^5*y3 - 27*o^4*l4*x^4*z1 + 
        2*o^4*l4*x^3*y1^2 + 2*o^4*l4*x^3*y1*y3 - 4*o^4*l4*x^2*y1*z1 - 
        2*o^4*l4*x^2*y1*z2 - 2*o^4*l4*x^2*y3*z1 - o^4*l4*x*y1^2*y3 - 
        o^4*l4*x*y3^3 + o^4*l4*x*z1^2 + o^4*l4*x*z1*z2 - o^4*l4*y1*y3*z1 + 
        28*o^4*l5*x^5*y3 - 4*o^4*l5*x^3*y1*y3 - 4*o^4*l5*x^3*y3^2 + 
        4*o^4*l5*x^2*y1*z1 + o^4*l5*x^2*y3*z1 - 2*o^4*l5*x*y1^2*y3 - 
        o^4*l5*x*y3^3 - 36*o^4*l6*x^5*y2 + o^4*l6*x^3*y1*y2 + o^4*l6*x^3*y2*y3 -
        9*o^4*x^3*t + 2*o^4*x^2*y1*z3 - 8*o^3*l1^2*l5*x^5*y2 + 
        2*o^3*l1^2*l5*x^3*y2^2 + 16*o^3*l1^2*x^5*y1 - 8*o^3*l1^2*x^5*y3 + 
        4*o^3*l1^2*x^4*z1 - 2*o^3*l1^2*x^3*y1^2 - 2*o^3*l1^2*x^3*y1*y2 - 
        2*o^3*l1^2*x^3*y1*y3 + 2*o^3*l1^2*x^3*y2*y3 - 2*o^3*l1*l2*x^3*y1^2 - 
        4*o^3*l1*l2*x^3*y1*y2 + 2*o^3*l1*l2*x^3*y1*y3 + 2*o^3*l1*l2*x*y1*y2^2 + 
        16*o^3*l1*l4*l5*x^5*y2 - 4*o^3*l1*l4*l5*x^3*y1*y3 - 
        6*o^3*l1*l4*l5*x^3*y2^2 - 4*o^3*l1*l4*l5*x^3*y3^2 - 
        o^3*l1*l4*l5*x*y1*y2^2 - o^3*l1*l4*l5*x*y2^2*y3 - 32*o^3*l1*l4*x^5*y1 + 
        16*o^3*l1*l4*x^5*y3 - 12*o^3*l1*l4*x^4*z1 + o^3*l1*l4*x^3*y1^2 + 
        2*o^3*l1*l4*x^3*y1*y2 + 7*o^3*l1*l4*x^3*y1*y3 - 6*o^3*l1*l4*x^3*y2*y3 + 
        2*o^3*l1*l4*x^2*y1*z1 - 2*o^3*l1*l4*x^2*y3*z1 - o^3*l1*l4*x*y1^2*y2 - 
        o^3*l1*l4*x*y1^2*y3 - 2*o^3*l1*l4*x*y1*y2*y3 + o^3*l1*l4*x*y1*y3^2 - 
        o^3*l1*l4*x*y2*y3^2 - 34*o^3*l1*l5*x^5*y2 + 56*o^3*l1*l5*x^5*y3 - 
        8*o^3*l1*l5*x^4*z1 + 12*o^3*l1*l5*x^3*y1*y3 + o^3*l1*l5*x^3*y2^2 + 
        3*o^3*l1*l5*x^3*y2*y3 + 12*o^3*l1*l5*x^3*y3^2 + 2*o^3*l1*l5*x^2*y2*z1 + 
        o^3*l1*l5*x^2*y2*z2 - o^3*l1*l5*x*y1*y2^2 + 2*o^3*l1*l5*x*y1*y2*y3 - 
        o^3*l1*l5*x*y2*y3^2 - 32*o^3*l1*l6*x^5*y2 - 2*o^3*l1*l6*x^3*y1*y2 - 
        2*o^3*l1*l6*x^3*y2*y3 - 4*o^3*l1*x^5*y1 - 34*o^3*l1*x^5*y3 + 
        10*o^3*l1*x^4*z1 - 6*o^3*l1*x^3*y1^2 + 2*o^3*l1*x^3*y1*y2 - 
        3*o^3*l1*x^3*y1*y3 + o^3*l1*x^3*y2*y3 + 3*o^3*l1*x^3*y3^2 - 
        o^3*l1*x^2*y1*z2 + 3*o^3*l1*x^2*y2*z1 + 4*o^3*l1*x^2*y3*z1 + 
        o^3*l1*x^2*y3*z2 + 2*o^3*l1*x*y1^3 - 3*o^3*l1*x*y1^2*y3 + 
        4*o^3*l1*x*y1*y3^2 - o^3*l1*x*y3^3 + o^3*l1*y1*y2*z1 - 
        2*o^3*l2*l3*x^3*y1^2 - 4*o^3*l2*l3*x^3*y1*y2 + 2*o^3*l2*l3*x^3*y1*y3 + 
        2*o^3*l2*l3*x*y1*y2^2 - 6*o^3*l2*l5*x^5*y2 + 56*o^3*l2*l5*x^5*y3 - 
        4*o^3*l2*l5*x^4*z1 + 2*o^3*l2*l5*x^3*y1*y2 + 12*o^3*l2*l5*x^3*y1*y3 + 
        12*o^3*l2*l5*x^3*y3^2 + 4*o^3*l2*l5*x*y1*y2^2 - 2*o^3*l2*l5*x*y1*y2*y3 -
        2*o^3*l2*l5*x*y2^3 - 32*o^3*l2*l6*x^5*y2 - 4*o^3*l2*l6*x^3*y1*y2 - 
        4*o^3*l2*l6*x^3*y2*y3 - 4*o^3*l2*x^5*y1 - 6*o^3*l2*x^5*y3 - 
        2*o^3*l2*x^4*z1 + 6*o^3*l2*x^3*y1^2 - 4*o^3*l2*x^3*y1*y2 + 
        6*o^3*l2*x^3*y1*y3 - 4*o^3*l2*x^3*t + 2*o^3*l2*x^2*y1*z1 - 
        2*o^3*l2*x^2*y1*z2 + 3*o^3*l2*x^2*y2*z1 + 8*o^3*l2*x^2*y3*z1 + 
        2*o^3*l2*x*y1*y2*y3 - 4*o^3*l2*x*y1*y3^2 - 2*o^3*l2*x*y2^2*y3 + 
        o^3*l2*y1*y2*z2 + o^3*l2*y2*y3*z1 + 8*o^3*l3^2*l5*x^5*y2 - 
        2*o^3*l3^2*l5*x^3*y2^2 - 16*o^3*l3^2*x^5*y1 + 8*o^3*l3^2*x^5*y3 - 
        4*o^3*l3^2*x^4*z1 + 2*o^3*l3^2*x^3*y1^2 + 2*o^3*l3^2*x^3*y1*y2 + 
        2*o^3*l3^2*x^3*y1*y3 - 2*o^3*l3^2*x^3*y2*y3 + 16*o^3*l3*l4*l5*x^5*y2 - 
        4*o^3*l3*l4*l5*x^3*y1*y3 - 6*o^3*l3*l4*l5*x^3*y2^2 - 
        4*o^3*l3*l4*l5*x^3*y3^2 - o^3*l3*l4*l5*x*y1*y2^2 - 
        o^3*l3*l4*l5*x*y2^2*y3 - 32*o^3*l3*l4*x^5*y1 + 16*o^3*l3*l4*x^5*y3 - 
        12*o^3*l3*l4*x^4*z1 + o^3*l3*l4*x^3*y1^2 + 2*o^3*l3*l4*x^3*y1*y2 + 
        7*o^3*l3*l4*x^3*y1*y3 - 6*o^3*l3*l4*x^3*y2*y3 + 2*o^3*l3*l4*x^2*y1*z1 - 
        2*o^3*l3*l4*x^2*y3*z1 - o^3*l3*l4*x*y1^2*y2 - o^3*l3*l4*x*y1^2*y3 - 
        2*o^3*l3*l4*x*y1*y2*y3 + o^3*l3*l4*x*y1*y3^2 - o^3*l3*l4*x*y2*y3^2 + 
        6*o^3*l3*l5*x^5*y2 - 56*o^3*l3*l5*x^5*y3 + 4*o^3*l3*l5*x^4*z1 - 
        4*o^3*l3*l5*x^3*y1*y2 - 12*o^3*l3*l5*x^3*y1*y3 + o^3*l3*l5*x^3*y2^2 + 
        3*o^3*l3*l5*x^3*y2*y3 - 12*o^3*l3*l5*x^3*y3^2 - o^3*l3*l5*x^2*y2*z2 - 
        o^3*l3*l5*x*y1*y2*y3 - o^3*l3*l5*x*y2^2*y3 + 2*o^3*l3*l5*x*y2*y3^2 + 
        32*o^3*l3*l6*x^5*y2 + 4*o^3*l3*l6*x^3*y1*y2 + 4*o^3*l3*l6*x^3*y2*y3 + 
        4*o^3*l3*x^5*y1 + 6*o^3*l3*x^5*y3 - 2*o^3*l3*x^4*z1 - 2*o^3*l3*x^3*y1^2 
        + 2*o^3*l3*x^3*y1*y2 - 7*o^3*l3*x^3*y1*y3 + o^3*l3*x^3*y2*y3 + 
        3*o^3*l3*x^3*y3^2 + 4*o^3*l3*x^3*t - 4*o^3*l3*x^2*y1*z1 - 
        o^3*l3*x^2*y1*z2 + 3*o^3*l3*x^2*y2*z1 + 2*o^3*l3*x^2*y3*z1 - 
        o^3*l3*x^2*y3*z2 - 2*o^3*l3*x*y1^3 + o^3*l3*x*y1^2*y2 + 
        4*o^3*l3*x*y1^2*y3 - 2*o^3*l3*x*y1*y3^2 - o^3*l3*x*y2*y3^2 + 
        2*o^3*l3*x*y3^3 + o^3*l3*y2*y3*z1 + 26*o^3*l4*l5*x^5*y2 - 
        24*o^3*l4*l5*x^5*y3 + 8*o^3*l4*l5*x^4*z1 + 2*o^3*l4*l5*x^3*y1*y2 - 
        22*o^3*l4*l5*x^3*y1*y3 + 2*o^3*l4*l5*x^3*y2*y3 - 22*o^3*l4*l5*x^3*y3^2 +
        3*o^3*l4*l5*x^2*y1*z1 - 2*o^3*l4*l5*x^2*y2*z1 - 2*o^3*l4*l5*x^2*y2*z2 + 
        o^3*l4*l5*x^2*y3*z1 - 3*o^3*l4*l5*x*y1^2*y3 - 2*o^3*l4*l5*x*y1*y3^2 - 
        3*o^3*l4*l5*x*y3^3 + 32*o^3*l4*l6*x^5*y2 + 11*o^3*l4*l6*x^3*y1*y2 + 
        11*o^3*l4*l6*x^3*y2*y3 - o^3*l4*l6*x^2*y2*z1 - o^3*l4*l6*x^2*y2*z2 + 
        2*o^3*l4*l6*x*y1*y2*y3 + 26*o^3*l4*x^5*y3 + 2*o^3*l4*x^4*z1 + 
        o^3*l4*x^3*y1^2 + 3*o^3*l4*x^3*y1*y3 + 2*o^3*l4*x^3*y3^2 - 
        2*o^3*l4*x^2*y3*z1 - 2*o^3*l4*x^2*y3*z2 + o^3*l4*x*y1^3 + 
        o^3*l4*x*y1*y3^2 - o^3*l4*y1^2*z1 - o^3*l4*y3^2*z1 - o^3*l5^2*x*y1*y2*y3
        + o^3*l5^2*x*y2*y3^2 - o^3*l5*l6*x*y2^2*y3 - 80*o^3*l5*x^5*y3 - 
        4*o^3*l5*x^3*y1^2 - 6*o^3*l5*x^3*y1*y3 - 10*o^3*l5*x^3*y3^2 + 
        2*o^3*l5*x^2*y2*z3 + 5*o^3*l5*x^2*y3*z1 + 6*o^3*l5*x^2*y3*z2 - 
        2*o^3*l5*x*y1^3 + o^3*l5*x*y1^2*y3 - 5*o^3*l5*x*y1*y3^2 - o^3*l5*x*z1^2 
        + o^3*l5*y1*y3*z1 + 8*o^3*l6*x^5*y2 - o^3*l6*x^3*y1*y2 + 
        3*o^3*l6*x^3*y2*y3 - o^3*l6*x*y1^2*y2 + 2*o^3*x^3*t + 4*o^3*x^2*y1*z4 + 
        2*o^3*x^2*y3*z3 + o^3*x*y3*t - o^3*x*z1*z3 + o^3*y1*y3*z3 + 
        16*o^2*l1^2*l5*x^5*y2 - 2*o^2*l1^2*l5*x^3*y1*y2 - 2*o^2*l1^2*l5*x^3*y2^2
        - 2*o^2*l1^2*l5*x^3*y2*y3 + 8*o^2*l1^2*x^5*y1 + 16*o^2*l1^2*x^5*y3 - 
        4*o^2*l1^2*x^4*z1 - 4*o^2*l1^2*x^3*y1*y2 - 2*o^2*l1^2*x^3*y1*y3 - 
        2*o^2*l1^2*x^3*y2*y3 - 2*o^2*l1^2*x^3*y3^2 - 2*o^2*l1^2*x*y1*y2*y3 - 
        2*o^2*l1*l2*l5*x^3*y1*y2 - 4*o^2*l1*l2*l5*x^3*y2^2 + 
        2*o^2*l1*l2*l5*x^3*y2*y3 + 2*o^2*l1*l2*l5*x*y2^3 - 2*o^2*l1*l2*x^3*y1*y3
        - 4*o^2*l1*l2*x^3*y2*y3 + 2*o^2*l1*l2*x^3*y3^2 - 4*o^2*l1*l2*x^2*y2*z1 +
        2*o^2*l1*l2*x*y2^2*y3 - 32*o^2*l1*l4*l5*x^5*y2 - 8*o^2*l1*l4*l5*x^4*z1 +
        o^2*l1*l4*l5*x^3*y1*y2 - 4*o^2*l1*l4*l5*x^3*y1*y3 + 
        2*o^2*l1*l4*l5*x^3*y2^2 + 7*o^2*l1*l4*l5*x^3*y2*y3 - 
        4*o^2*l1*l4*l5*x^3*y3^2 + 4*o^2*l1*l4*l5*x^2*y2*z1 - 
        o^2*l1*l4*l5*x*y1*y2^2 - o^2*l1*l4*l5*x*y1*y2*y3 - 
        o^2*l1*l4*l5*x*y2^2*y3 + o^2*l1*l4*l5*x*y2*y3^2 + 
        4*o^2*l1*l4*l6*x^3*y1*y2 + 4*o^2*l1*l4*l6*x^3*y2*y3 - 8*o^2*l1*l4*x^5*y1
        - 32*o^2*l1*l4*x^5*y3 + 4*o^2*l1*l4*x^4*z1 + 4*o^2*l1*l4*x^3*y1*y2 + 
        o^2*l1*l4*x^3*y1*y3 + 2*o^2*l1*l4*x^3*y2*y3 + 7*o^2*l1*l4*x^3*y3^2 + 
        8*o^2*l1*l4*x^3*t - 2*o^2*l1*l4*x^2*y1*z1 + 2*o^2*l1*l4*x^2*y3*z1 - 
        o^2*l1*l4*x*y1^3 + o^2*l1*l4*x*y1^2*y2 + 2*o^2*l1*l4*x*y1^2*y3 - 
        2*o^2*l1*l4*x*y1*y3^2 - o^2*l1*l4*x*y2*y3^2 + o^2*l1*l4*x*y3^3 - 
        4*o^2*l1*l5*x^5*y2 + 8*o^2*l1*l5*x^5*y3 + 2*o^2*l1*l5*x^4*z1 - 
        6*o^2*l1*l5*x^3*y1*y2 + 18*o^2*l1*l5*x^3*y1*y3 + 2*o^2*l1*l5*x^3*y2^2 - 
        3*o^2*l1*l5*x^3*y2*y3 + 18*o^2*l1*l5*x^3*y3^2 - o^2*l1*l5*x^2*y2*z2 + 
        2*o^2*l1*l5*x^2*y3*z2 + 2*o^2*l1*l5*x*y1^2*y2 - 3*o^2*l1*l5*x*y1*y2*y3 +
        4*o^2*l1*l5*x*y1*y3^2 + o^2*l1*l5*x*y2^2*y3 + 2*o^2*l1*l5*x*y2*y3^2 - 
        24*o^2*l1*l6*x^5*y2 - 10*o^2*l1*l6*x^3*y1*y2 - 10*o^2*l1*l6*x^3*y2*y3 + 
        16*o^2*l1*x^5*y1 - 4*o^2*l1*x^5*y3 - 16*o^2*l1*x^4*z1 - 
        8*o^2*l1*x^3*y1*y3 + 2*o^2*l1*x^3*y2*y3 - 3*o^2*l1*x^3*y3^2 - 
        8*o^2*l1*x^3*t + 3*o^2*l1*x^2*y1*z1 - 2*o^2*l1*x^2*y1*z2 - 
        o^2*l1*x^2*y2*z1 + 3*o^2*l1*x^2*y3*z1 - o^2*l1*x^2*y3*z2 - 
        2*o^2*l1*x*y1^3 + o^2*l1*x*y1^2*y2 + 4*o^2*l1*x*y1^2*y3 - 
        4*o^2*l1*x*y1*y3^2 + o^2*l1*x*y2*y3^2 + 2*o^2*l1*x*y3^3 + 
        2*o^2*l1*x*z1*z2 + o^2*l1*y1*y3*z1 - o^2*l1*y1*y3*z2 + o^2*l1*y2*y3*z1 -
        2*o^2*l2*l3*l5*x^3*y1*y2 - 4*o^2*l2*l3*l5*x^3*y2^2 + 
        2*o^2*l2*l3*l5*x^3*y2*y3 + 2*o^2*l2*l3*l5*x*y2^3 - 2*o^2*l2*l3*x^3*y1*y3
        - 4*o^2*l2*l3*x^3*y2*y3 + 2*o^2*l2*l3*x^3*y3^2 - 4*o^2*l2*l3*x^2*y2*z1 +
        2*o^2*l2*l3*x*y2^2*y3 - 4*o^2*l2*l5*x^5*y2 + 8*o^2*l2*l5*x^5*y3 - 
        2*o^2*l2*l5*x^4*z1 + 6*o^2*l2*l5*x^3*y1*y2 + 12*o^2*l2*l5*x^3*y1*y3 - 
        4*o^2*l2*l5*x^3*y2^2 + 4*o^2*l2*l5*x^3*y2*y3 + 12*o^2*l2*l5*x^3*y3^2 - 
        2*o^2*l2*l5*x^2*y2*z2 + 2*o^2*l2*l5*x^2*y3*z2 - 2*o^2*l2*l5*x*y2^2*y3 - 
        2*o^2*l2*l5*x*y2*y3^2 + o^2*l2*l5*y2^2*z2 - 24*o^2*l2*l6*x^5*y2 - 
        8*o^2*l2*l6*x^3*y1*y2 - 8*o^2*l2*l6*x^3*y2*y3 - 4*o^2*l2*x^5*y3 - 
        36*o^2*l2*x^4*z1 - 2*o^2*l2*x^3*y1^2 - 2*o^2*l2*x^3*y1*y2 + 
        6*o^2*l2*x^3*y1*y3 - 4*o^2*l2*x^3*y2*y3 + 4*o^2*l2*x^3*y3^2 - 
        4*o^2*l2*x^3*t - o^2*l2*x^2*y2*z1 + 2*o^2*l2*x^2*y3*z1 - 
        2*o^2*l2*x^2*y3*z2 - 4*o^2*l2*x*y1^2*y2 + 2*o^2*l2*x*y1^2*y3 + 
        o^2*l2*x*y1*y2^2 - 2*o^2*l2*x*y2*y3^2 - 2*o^2*l2*x*y3^3 + 
        2*o^2*l2*x*z1^2 + o^2*l2*y1*y2*z1 - 2*o^2*l2*y2^2*z1 + o^2*l2*y2*y3*z2 -
        16*o^2*l3^2*l5*x^5*y2 + 2*o^2*l3^2*l5*x^3*y1*y2 + 2*o^2*l3^2*l5*x^3*y2^2
        + 2*o^2*l3^2*l5*x^3*y2*y3 - 8*o^2*l3^2*x^5*y1 - 16*o^2*l3^2*x^5*y3 + 
        4*o^2*l3^2*x^4*z1 + 4*o^2*l3^2*x^3*y1*y2 + 2*o^2*l3^2*x^3*y1*y3 + 
        2*o^2*l3^2*x^3*y2*y3 + 2*o^2*l3^2*x^3*y3^2 + 2*o^2*l3^2*x*y1*y2*y3 - 
        32*o^2*l3*l4*l5*x^5*y2 - 8*o^2*l3*l4*l5*x^4*z1 + o^2*l3*l4*l5*x^3*y1*y2 
        - 4*o^2*l3*l4*l5*x^3*y1*y3 + 2*o^2*l3*l4*l5*x^3*y2^2 + 
        7*o^2*l3*l4*l5*x^3*y2*y3 - 4*o^2*l3*l4*l5*x^3*y3^2 + 
        4*o^2*l3*l4*l5*x^2*y2*z1 - o^2*l3*l4*l5*x*y1*y2^2 - 
        o^2*l3*l4*l5*x*y1*y2*y3 - o^2*l3*l4*l5*x*y2^2*y3 + 
        o^2*l3*l4*l5*x*y2*y3^2 + 4*o^2*l3*l4*l6*x^3*y1*y2 + 
        4*o^2*l3*l4*l6*x^3*y2*y3 - 8*o^2*l3*l4*x^5*y1 - 32*o^2*l3*l4*x^5*y3 + 
        4*o^2*l3*l4*x^4*z1 + 4*o^2*l3*l4*x^3*y1*y2 + o^2*l3*l4*x^3*y1*y3 + 
        2*o^2*l3*l4*x^3*y2*y3 + 7*o^2*l3*l4*x^3*y3^2 + 8*o^2*l3*l4*x^3*t - 
        2*o^2*l3*l4*x^2*y1*z1 + 2*o^2*l3*l4*x^2*y3*z1 - o^2*l3*l4*x*y1^3 + 
        o^2*l3*l4*x*y1^2*y2 + 2*o^2*l3*l4*x*y1^2*y3 - 2*o^2*l3*l4*x*y1*y3^2 - 
        o^2*l3*l4*x*y2*y3^2 + o^2*l3*l4*x*y3^3 + 4*o^2*l3*l5*x^5*y2 - 
        8*o^2*l3*l5*x^5*y3 + 2*o^2*l3*l5*x^4*z1 - 2*o^2*l3*l5*x^3*y1*y2 - 
        12*o^2*l3*l5*x^3*y1*y3 + 2*o^2*l3*l5*x^3*y2^2 - 3*o^2*l3*l5*x^3*y2*y3 - 
        12*o^2*l3*l5*x^3*y3^2 + 4*o^2*l3*l5*x^2*y1*z1 - o^2*l3*l5*x^2*y2*z2 - 
        4*o^2*l3*l5*x^2*y3*z1 - 2*o^2*l3*l5*x^2*y3*z2 - 2*o^2*l3*l5*x*y1^2*y2 + 
        o^2*l3*l5*x*y1*y2^2 + 4*o^2*l3*l5*x*y1*y2*y3 - o^2*l3*l5*x*y2*y3^2 + 
        24*o^2*l3*l6*x^5*y2 + 8*o^2*l3*l6*x^3*y1*y2 + 8*o^2*l3*l6*x^3*y2*y3 + 
        4*o^2*l3*x^5*y3 + 24*o^2*l3*x^4*z1 + 4*o^2*l3*x^3*y1^2 - 
        4*o^2*l3*x^3*y1*y3 + 2*o^2*l3*x^3*y2*y3 - 3*o^2*l3*x^3*y3^2 + 
        4*o^2*l3*x^3*t + 2*o^2*l3*x^2*y1*z1 - o^2*l3*x^2*y2*z1 + 
        2*o^2*l3*x^2*y3*z1 - o^2*l3*x^2*y3*z2 + 2*o^2*l3*x*y1^3 - 
        5*o^2*l3*x*y1^2*y3 + 2*o^2*l3*x*y1*y2*y3 + 4*o^2*l3*x*y1*y3^2 - 
        o^2*l3*x*y3^3 - 2*o^2*l3*x*z1^2 - o^2*l3*y1^2*z2 + o^2*l3*y1*y2*z1 + 
        o^2*l3*y3^2*z1 + 24*o^2*l4*l5*x^5*y3 - 2*o^2*l4*l5*x^4*z1 + 
        o^2*l4*l5*x^3*y1*y2 - 9*o^2*l4*l5*x^3*y1*y3 + o^2*l4*l5*x^3*y2*y3 - 
        9*o^2*l4*l5*x^3*y3^2 + 3*o^2*l4*l5*x^2*y1*z1 - 3*o^2*l4*l5*x^2*y3*z2 + 
        o^2*l4*l5*x*y1^2*y2 - 3*o^2*l4*l5*x*y1^2*y3 - 6*o^2*l4*l5*x*y1*y3^2 + 
        o^2*l4*l5*x*y2*y3^2 - 3*o^2*l4*l5*x*y3^3 - o^2*l4*l5*x*z1^2 + 
        o^2*l4*l5*x*z1*z2 - o^2*l4*l5*y1*y3*z2 - 8*o^2*l4*l6*x^5*y2 + 
        11*o^2*l4*l6*x^3*y1*y2 + 11*o^2*l4*l6*x^3*y2*y3 + o^2*l4*l6*x^2*y2*z1 + 
        o^2*l4*l6*x^2*y2*z2 + 3*o^2*l4*l6*x*y1^2*y2 + 3*o^2*l4*l6*x*y2*y3^2 - 
        8*o^2*l4*x^5*y1 + 26*o^2*l4*x^4*z1 + o^2*l4*x^3*y1*y3 + o^2*l4*x^3*y3^2 
        + 3*o^2*l4*x^2*y1*z1 + o^2*l4*x^2*y1*z2 + 2*o^2*l4*x^2*y3*z1 + 
        2*o^2*l4*x*y1^2*y3 + o^2*l4*x*y3^3 - 2*o^2*l4*x*z1^2 - 2*o^2*l4*x*z1*z2 
        - 4*o^2*l5^2*x^3*y1*y2 + 4*o^2*l5^2*x^3*y2*y3 - 2*o^2*l5^2*x*y1^2*y2 + 
        2*o^2*l5^2*x*y1*y2*y3 - 4*o^2*l5*l6*x^3*y2^2 - 2*o^2*l5*l6*x*y1*y2^2 - 
        72*o^2*l5*x^5*y3 - 4*o^2*l5*x^3*y1^2 - 11*o^2*l5*x^3*y1*y3 - 
        7*o^2*l5*x^3*y3^2 - 4*o^2*l5*x^2*y1*z1 + 4*o^2*l5*x^2*y2*z4 + 
        o^2*l5*x^2*y3*z1 + 6*o^2*l5*x^2*y3*z2 - 8*o^2*l5*x*y1^2*y3 + 
        o^2*l5*x*y1*y3^2 - o^2*l5*x*y2*t - 3*o^2*l5*x*y3^3 - o^2*l5*x*z1*z2 + 
        o^2*l5*y2*y3*z3 + o^2*l5*y3^2*z1 + 72*o^2*l6*x^5*y2 + 3*o^2*l6*x^3*y1*y2
        + 3*o^2*l6*x^3*y2*y3 - 2*o^2*l6*x^2*y2*z1 - 6*o^2*l6*x^2*y2*z2 - 
        o^2*l6*x*y1*y2*y3 + 18*o^2*x^3*t - 2*o^2*x^2*y1*z3 + 4*o^2*x^2*y3*z4 + 
        o^2*x*y1*t + o^2*x*y3*t - o^2*x*z1*z4 + o^2*y3^2*z3 - o^2*z2*t + 
        8*o*l1^2*l5*x^5*y2 - 4*o*l1^2*l5*x^3*y1*y3 - 4*o*l1^2*l5*x^3*y2^2 - 
        4*o*l1^2*l5*x^3*y3^2 - 2*o*l1^2*l5*x*y2^2*y3 - 16*o*l1^2*x^5*y1 + 
        8*o*l1^2*x^5*y3 - 8*o*l1^2*x^4*z1 + 2*o*l1^2*x^3*y1^2 + 
        2*o*l1^2*x^3*y1*y3 - 4*o*l1^2*x^3*y2*y3 - 2*o*l1^2*x*y1^2*y2 - 
        2*o*l1^2*x*y2*y3^2 + 2*o*l1*l2*x^3*y1^2 + 4*o*l1*l2*x^3*y1*y2 - 
        2*o*l1*l2*x^3*y1*y3 - 2*o*l1*l2*x*y1*y2^2 - 8*o*l1*l4*l5*x^5*y2 + 
        4*o*l1*l4*l5*x^3*y1*y3 + 4*o*l1*l4*l5*x^3*y2^2 + 4*o*l1*l4*l5*x^3*y3^2 +
        2*o*l1*l4*l5*x^2*y1*z1 - 2*o*l1*l4*l5*x^2*y3*z1 - o*l1*l4*l5*x*y1^2*y2 +
        o*l1*l4*l5*x*y1*y2^2 + 2*o*l1*l4*l5*x*y1*y2*y3 + o*l1*l4*l5*x*y2^2*y3 - 
        o*l1*l4*l5*x*y2*y3^2 + 16*o*l1*l4*x^5*y1 - 8*o*l1*l4*x^5*y3 + 
        8*o*l1*l4*x^4*z1 - 4*o*l1*l4*x^3*y1*y3 + 4*o*l1*l4*x^3*y2*y3 - 
        2*o*l1*l4*x^2*y1*z1 + 2*o*l1*l4*x^2*y3*z1 + o*l1*l4*x*y1^3 + 
        o*l1*l4*x*y1^2*y2 - 2*o*l1*l4*x*y1^2*y3 + 2*o*l1*l4*x*y1*y2*y3 + 
        2*o*l1*l4*x*y1*y3^2 + o*l1*l4*x*y2*y3^2 - o*l1*l4*x*y3^3 + 
        16*o*l1*l5*x^5*y2 - 32*o*l1*l5*x^5*y3 + 8*o*l1*l5*x^4*z1 + 
        8*o*l1*l5*x^3*y1*y3 - 2*o*l1*l5*x^3*y2*y3 + 8*o*l1*l5*x^3*y3^2 + 
        2*o*l1*l5*x^2*y1*z1 - 2*o*l1*l5*x^2*y2*z1 - 2*o*l1*l5*x^2*y2*z2 + 
        2*o*l1*l5*x^2*y3*z1 + 4*o*l1*l5*x^2*y3*z2 - 2*o*l1*l5*x*y1^2*y2 + 
        2*o*l1*l5*x*y1^2*y3 + o*l1*l5*x*y1*y2^2 + 2*o*l1*l5*x*y1*y2*y3 + 
        4*o*l1*l5*x*y1*y3^2 - o*l1*l5*x*y2*y3^2 + 2*o*l1*l5*x*y3^3 - 
        o*l1*l5*y2*y3*z2 + 16*o*l1*l6*x^5*y2 - 8*o*l1*l6*x^3*y1*y2 - 
        8*o*l1*l6*x^3*y2*y3 - 2*o*l1*l6*x^2*y2*z1 - 2*o*l1*l6*x^2*y2*z2 - 
        4*o*l1*l6*x*y1*y2*y3 + 16*o*l1*x^5*y3 - 4*o*l1*x^4*z1 + 2*o*l1*x^3*y1^2 
        + 2*o*l1*x^3*y1*y3 - 2*o*l1*x^3*y3^2 - 4*o*l1*x^3*t + 2*o*l1*x^2*y1*z1 -
        2*o*l1*x^2*y2*z1 - 2*o*l1*x^2*y3*z1 - 2*o*l1*x^2*y3*z2 - 
        3*o*l1*x*y1^2*y3 + o*l1*x*y1*y2*y3 + 2*o*l1*x*y1*y3^2 - 2*o*l1*x*y1*t - 
        o*l1*x*y3^3 - 2*o*l1*x*y3*t + o*l1*y1^2*z1 - o*l1*y1^2*z2 - 
        o*l1*y1*y2*z1 + o*l1*y3^2*z1 - o*l1*y3^2*z2 + 2*o*l2*l3*x^3*y1^2 + 
        4*o*l2*l3*x^3*y1*y2 - 2*o*l2*l3*x^3*y1*y3 - 2*o*l2*l3*x*y1*y2^2 - 
        32*o*l2*l5*x^5*y3 - 2*o*l2*l5*x^3*y1*y2 + 4*o*l2*l5*x^3*y1*y3 - 
        2*o*l2*l5*x^3*y2^2 + 4*o*l2*l5*x^3*y3^2 - 2*o*l2*l5*x^2*y1*z1 + 
        2*o*l2*l5*x^2*y3*z1 + 4*o*l2*l5*x^2*y3*z2 - 4*o*l2*l5*x*y1*y2^2 + 
        2*o*l2*l5*x*y1*y2*y3 + o*l2*l5*x*y2^3 + 16*o*l2*l6*x^5*y2 - 
        4*o*l2*l6*x^3*y1*y2 - 4*o*l2*l6*x^3*y2*y3 - 2*o*l2*l6*x^2*y2*z1 - 
        2*o*l2*l6*x^2*y2*z2 - 4*o*l2*x^4*z1 - 4*o*l2*x^3*y1^2 - 4*o*l2*x^3*y1*y3
        - 2*o*l2*x^3*y2*y3 + 4*o*l2*x^3*t - 2*o*l2*x^2*y1*z1 + 2*o*l2*x^2*y1*z2 
        - 2*o*l2*x^2*y2*z1 - 8*o*l2*x^2*y3*z1 - 5*o*l2*x*y1*y2*y3 + 
        4*o*l2*x*y1*y3^2 + o*l2*x*y2^2*y3 - o*l2*y1*y2*z2 - o*l2*y2*y3*z1 - 
        8*o*l3^2*l5*x^5*y2 + 4*o*l3^2*l5*x^3*y1*y3 + 4*o*l3^2*l5*x^3*y2^2 + 
        4*o*l3^2*l5*x^3*y3^2 + 2*o*l3^2*l5*x*y2^2*y3 + 16*o*l3^2*x^5*y1 - 
        8*o*l3^2*x^5*y3 + 8*o*l3^2*x^4*z1 - 2*o*l3^2*x^3*y1^2 - 
        2*o*l3^2*x^3*y1*y3 + 4*o*l3^2*x^3*y2*y3 + 2*o*l3^2*x*y1^2*y2 + 
        2*o*l3^2*x*y2*y3^2 - 8*o*l3*l4*l5*x^5*y2 + 4*o*l3*l4*l5*x^3*y1*y3 + 
        4*o*l3*l4*l5*x^3*y2^2 + 4*o*l3*l4*l5*x^3*y3^2 + 2*o*l3*l4*l5*x^2*y1*z1 -
        2*o*l3*l4*l5*x^2*y3*z1 - o*l3*l4*l5*x*y1^2*y2 + o*l3*l4*l5*x*y1*y2^2 + 
        2*o*l3*l4*l5*x*y1*y2*y3 + o*l3*l4*l5*x*y2^2*y3 - o*l3*l4*l5*x*y2*y3^2 + 
        16*o*l3*l4*x^5*y1 - 8*o*l3*l4*x^5*y3 + 8*o*l3*l4*x^4*z1 - 
        4*o*l3*l4*x^3*y1*y3 + 4*o*l3*l4*x^3*y2*y3 - 2*o*l3*l4*x^2*y1*z1 + 
        2*o*l3*l4*x^2*y3*z1 + o*l3*l4*x*y1^3 + o*l3*l4*x*y1^2*y2 - 
        2*o*l3*l4*x*y1^2*y3 + 2*o*l3*l4*x*y1*y2*y3 + 2*o*l3*l4*x*y1*y3^2 + 
        o*l3*l4*x*y2*y3^2 - o*l3*l4*x*y3^3 + 32*o*l3*l5*x^5*y3 + 
        4*o*l3*l5*x^3*y1*y2 - 4*o*l3*l5*x^3*y1*y3 - 2*o*l3*l5*x^3*y2*y3 - 
        4*o*l3*l5*x^3*y3^2 - 2*o*l3*l5*x^2*y1*z1 + 2*o*l3*l5*x^2*y3*z1 - 
        4*o*l3*l5*x^2*y3*z2 + 2*o*l3*l5*x*y1^2*y2 - 3*o*l3*l5*x*y1*y2*y3 + 
        o*l3*l5*x*y2^2*y3 - o*l3*l5*y1*y2*z2 - 16*o*l3*l6*x^5*y2 + 
        4*o*l3*l6*x^3*y1*y2 + 4*o*l3*l6*x^3*y2*y3 + 2*o*l3*l6*x^2*y2*z1 + 
        2*o*l3*l6*x^2*y2*z2 + 4*o*l3*x^4*z1 + 2*o*l3*x^3*y1^2 + 6*o*l3*x^3*y1*y3
        - 2*o*l3*x^3*y3^2 - 4*o*l3*x^3*t + 6*o*l3*x^2*y1*z1 - 2*o*l3*x^2*y2*z1 +
        2*o*l3*x*y1^2*y3 - 4*o*l3*x*y1*y3^2 + o*l3*x*y2*y3^2 + 2*o*l3*y1*y3*z1 -
        2*o*l3*y1*y3*z2 - o*l3*y2*y3*z1 - 8*o*l4*l5*x^5*y2 + 16*o*l4*l5*x^5*y3 -
        4*o*l4*l5*x^4*z1 + 6*o*l4*l5*x^3*y1*y3 + 6*o*l4*l5*x^3*y3^2 - 
        o*l4*l5*x^2*y1*z1 + o*l4*l5*x^2*y2*z1 + o*l4*l5*x^2*y2*z2 - 
        o*l4*l5*x^2*y3*z1 - 2*o*l4*l5*x^2*y3*z2 - o*l4*l5*x*y1^2*y3 + 
        o*l4*l5*x*y1*y2*y3 - 6*o*l4*l5*x*y1*y3^2 - o*l4*l5*x*y3^3 + 
        o*l4*l5*y1*y3*z1 - o*l4*l5*y1*y3*z2 - o*l4*l5*y3^2*z1 - o*l4*l5*y3^2*z2 
        - 16*o*l4*l6*x^5*y2 - 2*o*l4*l6*x^3*y1*y2 - 2*o*l4*l6*x^3*y2*y3 + 
        2*o*l4*l6*x^2*y2*z1 + 2*o*l4*l6*x^2*y2*z2 + 6*o*l4*l6*x*y1*y2*y3 + 
        o*l4*l6*y1*y2*z2 + o*l4*l6*y2*y3*z1 - 8*o*l4*x^5*y3 + o*l4*x^2*y1*z1 + 
        2*o*l4*x^2*y3*z1 + o*l4*x^2*y3*z2 + o*l4*x*y1*y3^2 + o*l4*y1^2*z1 + 
        o*l4*y3^2*z1 - 4*o*l5^2*x^3*y1*y2 + 4*o*l5^2*x^3*y2*y3 - 
        2*o*l5^2*x*y1^2*y3 - 3*o*l5^2*x*y1*y2*y3 + 4*o*l5^2*x*y1*y3^2 + 
        3*o*l5^2*x*y2*y3^2 - 2*o*l5^2*x*y3^3 - 4*o*l5*l6*x^3*y2^2 - 
        2*o*l5*l6*x*y1*y2*y3 - 3*o*l5*l6*x*y2^2*y3 + 2*o*l5*l6*x*y2*y3^2 + 
        32*o*l5*x^5*y3 - 8*o*l5*x^3*y1*y3 - 2*o*l5*x^2*y2*z3 - 6*o*l5*x^2*y3*z1 
        - 6*o*l5*x^2*y3*z2 - 2*o*l5*x*y1^3 - o*l5*x*y1^2*y3 - 6*o*l5*x*y1*y3^2 -
        o*l5*x*y2*t + o*l5*x*z1^2 - o*l5*x*z1*z2 - o*l5*y1*y3*z1 - o*l5*y1*y3*z4
        + o*l5*y3^2*z3 + 4*o*l6*x^3*y1*y2 + o*l6*x*y1^2*y2 - 4*o*x^2*y1*z4 - 
        2*o*x^2*y3*z3 + o*x*y1*t + o*x*z1*z3 - o*x*z1*z4 - o*y1*y3*z3 - 
        16*l1^2*l5*x^5*y2 - 8*l1^2*l5*x^4*z1 + 2*l1^2*l5*x^3*y1*y2 - 
        4*l1^2*l5*x^3*y1*y3 + 2*l1^2*l5*x^3*y2*y3 - 4*l1^2*l5*x^3*y3^2 + 
        4*l1^2*l5*x^2*y2*z1 - 2*l1^2*l5*x*y1*y2^2 + 4*l1^2*l6*x^3*y1*y2 + 
        4*l1^2*l6*x^3*y2*y3 - 16*l1^2*x^5*y3 + 2*l1^2*x^3*y1*y3 + 
        2*l1^2*x^3*y3^2 + 8*l1^2*x^3*t - 2*l1^2*x*y1*y2*y3 + 
        2*l1*l2*l5*x^3*y1*y2 + 4*l1*l2*l5*x^3*y2^2 - 2*l1*l2*l5*x^3*y2*y3 - 
        2*l1*l2*l5*x*y2^3 + 2*l1*l2*x^3*y1*y3 + 4*l1*l2*x^3*y2*y3 - 
        2*l1*l2*x^3*y3^2 + 4*l1*l2*x^2*y2*z1 - 2*l1*l2*x*y2^2*y3 + 
        16*l1*l4*l5*x^5*y2 + 8*l1*l4*l5*x^4*z1 + 4*l1*l4*l5*x^3*y1*y3 - 
        4*l1*l4*l5*x^3*y2*y3 + 4*l1*l4*l5*x^3*y3^2 - 2*l1*l4*l5*x^2*y1*z1 - 
        4*l1*l4*l5*x^2*y2*z1 + 2*l1*l4*l5*x^2*y3*z1 + l1*l4*l5*x*y1^2*y2 + 
        l1*l4*l5*x*y1*y2^2 - l1*l4*l5*x*y1*y2*y3 + l1*l4*l5*x*y2^2*y3 - 
        4*l1*l4*l6*x^3*y1*y2 - 4*l1*l4*l6*x^3*y2*y3 + 16*l1*l4*x^5*y3 - 
        4*l1*l4*x^3*y3^2 - 8*l1*l4*x^3*t + 2*l1*l4*x^2*y1*z1 - 2*l1*l4*x^2*y3*z1
        + l1*l4*x*y1^2*y3 + l1*l4*x*y1*y2*y3 - l1*l4*x*y1*y3^2 + l1*l4*x*y2*y3^2
        - 16*l1*l5*x^5*y3 + 2*l1*l5*x^3*y1*y2 + 2*l1*l5*x^3*y2*y3 - 
        2*l1*l5*x^2*y1*z1 + 6*l1*l5*x^2*y3*z1 + 2*l1*l5*x^2*y3*z2 + 
        2*l1*l5*x*y1^2*y3 - l1*l5*x*y1*y2*y3 + 2*l1*l5*x*y3^3 - 2*l1*l5*x*z1^2 +
        2*l1*l5*x*z1*z2 - l1*l5*y1*y2*z2 + 16*l1*l6*x^5*y2 - 2*l1*l6*x^2*y2*z1 -
        2*l1*l6*x^2*y2*z2 - 2*l1*l6*x*y1^2*y2 - 2*l1*l6*x*y2*y3^2 + 8*l1*x^4*z1 
        + 2*l1*x^3*y1*y3 + 2*l1*x^3*y3^2 + 4*l1*x^3*t - 2*l1*x^2*y1*z1 - 
        l1*x*y1*y3^2 - 2*l1*x*y1*t - 2*l1*x*y3*t - 2*l1*x*z1*z2 + l1*y1*y3*z1 - 
        l1*y1*y3*z2 - l1*y2*y3*z1 + 2*l2*l3*l5*x^3*y1*y2 + 4*l2*l3*l5*x^3*y2^2 -
        2*l2*l3*l5*x^3*y2*y3 - 2*l2*l3*l5*x*y2^3 + 2*l2*l3*x^3*y1*y3 + 
        4*l2*l3*x^3*y2*y3 - 2*l2*l3*x^3*y3^2 + 4*l2*l3*x^2*y2*z1 - 
        2*l2*l3*x*y2^2*y3 - 16*l2*l5*x^5*y3 - 4*l2*l5*x^3*y1*y2 - 
        2*l2*l5*x^3*y2*y3 - 2*l2*l5*x^2*y1*z1 + 2*l2*l5*x^2*y2*z2 + 
        2*l2*l5*x^2*y3*z1 + 2*l2*l5*x^2*y3*z2 - l2*l5*x*y2^2*y3 + 
        2*l2*l5*x*y2*y3^2 - l2*l5*y2^2*z2 + 16*l2*l6*x^5*y2 - 2*l2*l6*x^2*y2*z1 
        - 2*l2*l6*x^2*y2*z2 + 12*l2*x^4*z1 - 4*l2*x^3*y1*y3 - 2*l2*x^3*y3^2 + 
        4*l2*x^3*t - 4*l2*x^2*y1*z1 - 2*l2*x^2*y3*z1 + 2*l2*x^2*y3*z2 - 
        l2*x*y2*y3^2 + 2*l2*x*y3^3 - 2*l2*x*z1^2 - l2*y1*y2*z1 + l2*y2^2*z1 - 
        l2*y2*y3*z2 + 16*l3^2*l5*x^5*y2 + 8*l3^2*l5*x^4*z1 - 2*l3^2*l5*x^3*y1*y2
        + 4*l3^2*l5*x^3*y1*y3 - 2*l3^2*l5*x^3*y2*y3 + 4*l3^2*l5*x^3*y3^2 - 
        4*l3^2*l5*x^2*y2*z1 + 2*l3^2*l5*x*y1*y2^2 - 4*l3^2*l6*x^3*y1*y2 - 
        4*l3^2*l6*x^3*y2*y3 + 16*l3^2*x^5*y3 - 2*l3^2*x^3*y1*y3 - 
        2*l3^2*x^3*y3^2 - 8*l3^2*x^3*t + 2*l3^2*x*y1*y2*y3 + 16*l3*l4*l5*x^5*y2 
        + 8*l3*l4*l5*x^4*z1 + 4*l3*l4*l5*x^3*y1*y3 - 4*l3*l4*l5*x^3*y2*y3 + 
        4*l3*l4*l5*x^3*y3^2 - 2*l3*l4*l5*x^2*y1*z1 - 4*l3*l4*l5*x^2*y2*z1 + 
        2*l3*l4*l5*x^2*y3*z1 + l3*l4*l5*x*y1^2*y2 + l3*l4*l5*x*y1*y2^2 - 
        l3*l4*l5*x*y1*y2*y3 + l3*l4*l5*x*y2^2*y3 - 4*l3*l4*l6*x^3*y1*y2 - 
        4*l3*l4*l6*x^3*y2*y3 + 16*l3*l4*x^5*y3 - 4*l3*l4*x^3*y3^2 - 
        8*l3*l4*x^3*t + 2*l3*l4*x^2*y1*z1 - 2*l3*l4*x^2*y3*z1 + l3*l4*x*y1^2*y3 
        + l3*l4*x*y1*y2*y3 - l3*l4*x*y1*y3^2 + l3*l4*x*y2*y3^2 + 16*l3*l5*x^5*y3
        + 2*l3*l5*x^3*y1*y2 + 2*l3*l5*x^3*y2*y3 + 2*l3*l5*x^2*y1*z1 - 
        2*l3*l5*x^2*y3*z1 - 2*l3*l5*x^2*y3*z2 - l3*l5*x*y2*y3^2 - l3*l5*y2*y3*z2
        - 16*l3*l6*x^5*y2 + 2*l3*l6*x^2*y2*z1 + 2*l3*l6*x^2*y2*z2 - 8*l3*x^4*z1 
        + 2*l3*x^3*y1*y3 + 2*l3*x^3*y3^2 - 4*l3*x^3*t + 2*l3*x^2*y3*z1 - 
        l3*x*y3^3 + 2*l3*x*z1^2 + l3*y1^2*z1 - l3*y1*y2*z1 - l3*y3^2*z2 + 
        4*l4*l5*x^3*y1*y3 + 4*l4*l5*x^3*y3^2 - 2*l4*l5*x^2*y3*z1 - 
        l4*l5*x*y1^2*y3 - l4*l5*x*y3^3 + l4*l5*x*z1^2 - l4*l5*x*z1*z2 + 
        l4*l5*y1^2*z1 - l4*l5*y1*y3*z1 - l4*l5*y3^2*z2 - 4*l4*l6*x^3*y1*y2 - 
        4*l4*l6*x^3*y2*y3 + l4*l6*x*y1^2*y2 + l4*l6*x*y2*y3^2 + l4*l6*y1*y2*z1 +
        l4*l6*y2*y3*z2 - 8*l4*x^4*z1 + l4*x*z1^2 + l4*x*z1*z2 + l4*y1*y3*z1 + 
        4*l5^2*x^2*y1*z1 - 4*l5^2*x^2*y3*z1 - 2*l5^2*x*y1^2*y2 - 
        2*l5^2*x*y1^2*y3 + 2*l5^2*x*y1*y2*y3 + 4*l5^2*x*y1*y3^2 - 2*l5^2*x*y3^3 
        - l5^2*y1*y3*z1 + l5^2*y3^2*z1 + 4*l5*l6*x^2*y2*z1 + 2*l5*l6*x*y1^2*y2 -
        2*l5*l6*x*y1*y2^2 - 6*l5*l6*x*y1*y2*y3 + 4*l5*l6*x*y2*y3^2 - 
        l5*l6*y2*y3*z1 + 32*l5*x^5*y3 - 4*l5*x^2*y2*z4 - 2*l5*x^2*y3*z1 - 
        6*l5*x^2*y3*z2 - 2*l5*x*y1^2*y3 - l5*x*y1*y3^2 + 2*l5*x*z1*z3 - 
        l5*y1*y3*z4 - l5*y2*y3*z3 - l5*y3^2*z1 + l5*y3^2*z3 + l5*z1*t + 
        2*l6^2*x*y1*y2^2 - 2*l6^2*x*y2^2*y3 - 32*l6*x^5*y2 + 2*l6*x^2*y2*z1 + 
        6*l6*x^2*y2*z2 + l6*x*y1*y2*y3 + l6*y1*y2*z4 - l6*y2*y3*z3 - 8*x^3*t - 
        4*x^2*y3*z4 - y3^2*z3 + z2*t - z3*t + z4*t,
    o^10*l4*x^5*y1 + o^10*l4*x^5*y3 + o^9*l4*x^5*y1 + o^9*l4*x^5*y3 + 
        2*o^8*l1*x^5*y1 + 2*o^8*l1*x^5*y3 + 2*o^8*l2*x^5*y1 + 2*o^8*l2*x^5*y3 - 
        2*o^8*l3*x^5*y1 - 2*o^8*l3*x^5*y3 - 10*o^8*l4*x^5*y1 - 10*o^8*l4*x^5*y3 
        + 6*o^7*l1*x^5*y1 + 6*o^7*l1*x^5*y3 - o^7*l1*x^3*y1*y2 + 
        o^7*l1*x^3*y2*y3 + 2*o^7*l2*x^5*y1 + 2*o^7*l2*x^5*y3 - 2*o^7*l3*x^5*y1 -
        2*o^7*l3*x^5*y3 - o^7*l3*x^3*y1*y2 + o^7*l3*x^3*y2*y3 - 8*o^7*l4*x^5*y1 
        - 8*o^7*l4*x^5*y3 + o^7*l4*x^3*y1^2 + 2*o^7*l4*x^3*y1*y3 + 
        o^7*l4*x^3*y3^2 + 8*o^6*l1*l4*x^5*y1 + 8*o^6*l1*l4*x^5*y3 - 
        2*o^6*l1*l4*x^3*y1*y2 + 2*o^6*l1*l4*x^3*y2*y3 - 16*o^6*l1*x^5*y1 - 
        16*o^6*l1*x^5*y3 + 2*o^6*l1*x^3*y1*y2 + 2*o^6*l1*x^3*y1*y3 - 
        2*o^6*l1*x^3*y2*y3 - 8*o^6*l2*x^5*y1 - 8*o^6*l2*x^5*y3 - 
        2*o^6*l2*x^3*y1*y2 + 2*o^6*l2*x^3*y2*y3 - o^6*l2*x*y1*y2^2 - 
        o^6*l2*x*y2^2*y3 + 8*o^6*l3*l4*x^5*y1 + 8*o^6*l3*l4*x^5*y3 - 
        2*o^6*l3*l4*x^3*y1*y2 + 2*o^6*l3*l4*x^3*y2*y3 + 8*o^6*l3*x^5*y1 + 
        8*o^6*l3*x^5*y3 + 2*o^6*l3*x^3*y1*y2 + 2*o^6*l3*x^3*y1*y3 - 
        2*o^6*l3*x^3*y2*y3 + 29*o^6*l4*x^5*y1 + 29*o^6*l4*x^5*y3 - o^6*l4*x^4*z3
        + o^6*l4*x^4*z4 + 3*o^6*l4*x^3*y1^2 + 6*o^6*l4*x^3*y1*y3 + 
        3*o^6*l4*x^3*y3^2 - o^6*l4*x^2*y1*z1 - o^6*l4*x^2*y1*z2 - 
        o^6*l4*x^2*y3*z1 - o^6*l4*x^2*y3*z2 + o^6*l4*x*y1^2*y3 + 
        o^6*l4*x*y1*y3^2 - 8*o^5*l1*l4*x^5*y1 - 8*o^5*l1*l4*x^5*y3 + 
        o^5*l1*l4*x^3*y1^2 + 4*o^5*l1*l4*x^3*y1*y2 + 6*o^5*l1*l4*x^3*y1*y3 - 
        4*o^5*l1*l4*x^3*y2*y3 + o^5*l1*l4*x^3*y3^2 - 28*o^5*l1*x^5*y1 - 
        28*o^5*l1*x^5*y3 - 3*o^5*l1*x^3*y1^2 + 2*o^5*l1*x^3*y1*y2 - 
        2*o^5*l1*x^3*y1*y3 - 2*o^5*l1*x^3*y2*y3 - 3*o^5*l1*x^3*y3^2 - 
        12*o^5*l2*x^5*y1 - 12*o^5*l2*x^5*y3 + 2*o^5*l2*x^3*y1^2 - 
        2*o^5*l2*x^3*y1*y2 + 4*o^5*l2*x^3*y1*y3 + 2*o^5*l2*x^3*y2*y3 + 
        2*o^5*l2*x^3*y3^2 - o^5*l2*x*y1*y2^2 - o^5*l2*x*y2^2*y3 - 
        8*o^5*l3*l4*x^5*y1 - 8*o^5*l3*l4*x^5*y3 + o^5*l3*l4*x^3*y1^2 + 
        4*o^5*l3*l4*x^3*y1*y2 + 6*o^5*l3*l4*x^3*y1*y3 - 4*o^5*l3*l4*x^3*y2*y3 + 
        o^5*l3*l4*x^3*y3^2 + 12*o^5*l3*x^5*y1 + 12*o^5*l3*x^5*y3 + 
        o^5*l3*x^3*y1^2 + 2*o^5*l3*x^3*y1*y2 - 2*o^5*l3*x^3*y1*y3 - 
        2*o^5*l3*x^3*y2*y3 + o^5*l3*x^3*y3^2 + o^5*l3*x*y1^2*y2 - 
        o^5*l3*x*y2*y3^2 + 25*o^5*l4*x^5*y1 + 25*o^5*l4*x^5*y3 - 2*o^5*l4*x^4*z3
        + 2*o^5*l4*x^4*z4 + 2*o^5*l4*x^3*y1^2 + 4*o^5*l4*x^3*y1*y3 + 
        2*o^5*l4*x^3*y3^2 - o^5*l4*x^2*y1*z1 - o^5*l4*x^2*y1*z2 - 
        o^5*l4*x^2*y3*z1 - o^5*l4*x^2*y3*z2 + o^5*l4*x*y1^3 + 2*o^5*l4*x*y1^2*y3
        + 2*o^5*l4*x*y1*y3^2 + o^5*l4*x*y3^3 - o^5*x^2*y1*z4 + o^5*x^2*y3*z3 + 
        8*o^4*l1^2*x^5*y1 + 8*o^4*l1^2*x^5*y3 - 2*o^4*l1^2*x^3*y1*y2 + 
        2*o^4*l1^2*x^3*y2*y3 - 32*o^4*l1*l4*x^5*y1 - 32*o^4*l1*l4*x^5*y3 + 
        3*o^4*l1*l4*x^3*y1^2 + 4*o^4*l1*l4*x^3*y1*y2 + 2*o^4*l1*l4*x^3*y1*y3 - 
        4*o^4*l1*l4*x^3*y2*y3 + 3*o^4*l1*l4*x^3*y3^2 + o^4*l1*l4*x*y1^2*y2 - 
        o^4*l1*l4*x*y2*y3^2 + 26*o^4*l1*x^5*y1 + 26*o^4*l1*x^5*y3 - 
        2*o^4*l1*x^4*z3 + 2*o^4*l1*x^4*z4 - o^4*l1*x^3*y1^2 - 4*o^4*l1*x^3*y1*y2
        - 14*o^4*l1*x^3*y1*y3 + 4*o^4*l1*x^3*y2*y3 - o^4*l1*x^3*y3^2 - 
        2*o^4*l1*x^2*y1*z1 - o^4*l1*x^2*y1*z2 - o^4*l1*x^2*y3*z1 - 
        2*o^4*l1*x^2*y3*z2 - o^4*l1*x*y1^2*y3 - o^4*l1*x*y1*y3^2 + 
        2*o^4*l2*x^5*y1 + 2*o^4*l2*x^5*y3 - 2*o^4*l2*x^4*z3 + 2*o^4*l2*x^4*z4 + 
        4*o^4*l2*x^3*y1*y2 + 4*o^4*l2*x^3*y1*y3 - 4*o^4*l2*x^3*y2*y3 - 
        o^4*l2*x*y1^2*y2 + 2*o^4*l2*x*y1^2*y3 + 2*o^4*l2*x*y1*y2^2 + 
        2*o^4*l2*x*y1*y3^2 + 2*o^4*l2*x*y2^2*y3 + o^4*l2*x*y2*y3^2 - 
        8*o^4*l3^2*x^5*y1 - 8*o^4*l3^2*x^5*y3 + 2*o^4*l3^2*x^3*y1*y2 - 
        2*o^4*l3^2*x^3*y2*y3 - 32*o^4*l3*l4*x^5*y1 - 32*o^4*l3*l4*x^5*y3 + 
        3*o^4*l3*l4*x^3*y1^2 + 4*o^4*l3*l4*x^3*y1*y2 + 2*o^4*l3*l4*x^3*y1*y3 - 
        4*o^4*l3*l4*x^3*y2*y3 + 3*o^4*l3*l4*x^3*y3^2 + o^4*l3*l4*x*y1^2*y2 - 
        o^4*l3*l4*x*y2*y3^2 - 2*o^4*l3*x^5*y1 - 2*o^4*l3*x^5*y3 + 
        2*o^4*l3*x^4*z3 - 2*o^4*l3*x^4*z4 + 3*o^4*l3*x^3*y1^2 - 
        4*o^4*l3*x^3*y1*y2 - 6*o^4*l3*x^3*y1*y3 + 4*o^4*l3*x^3*y2*y3 + 
        3*o^4*l3*x^3*y3^2 + o^4*l3*x^2*y1*z2 + o^4*l3*x^2*y3*z1 - 
        o^4*l3*x*y1^2*y3 - o^4*l3*x*y1*y3^2 - 28*o^4*l4*x^5*y1 - 
        28*o^4*l4*x^5*y3 + 5*o^4*l4*x^4*z3 - 5*o^4*l4*x^4*z4 - 2*o^4*l4*x^3*y1^2
        - 4*o^4*l4*x^3*y1*y3 - 2*o^4*l4*x^3*y3^2 + 2*o^4*l4*x^2*y1*z1 + 
        2*o^4*l4*x^2*y1*z2 - o^4*l4*x^2*y1*z3 - o^4*l4*x^2*y1*z4 + 
        2*o^4*l4*x^2*y3*z1 + 2*o^4*l4*x^2*y3*z2 + o^4*l4*x^2*y3*z3 + 
        o^4*l4*x^2*y3*z4 + o^4*l4*x*y1^3 + o^4*l4*x*y1^2*y3 + o^4*l4*x*y1*y3^2 +
        o^4*l4*x*y3^3 + 2*o^4*x^2*y1*z3 - o^4*x^2*y1*z4 + o^4*x^2*y3*z3 - 
        2*o^4*x^2*y3*z4 - 8*o^3*l1^2*x^5*y1 - 8*o^3*l1^2*x^5*y3 + 
        2*o^3*l1^2*x^3*y1^2 + 4*o^3*l1^2*x^3*y1*y2 + 4*o^3*l1^2*x^3*y1*y3 - 
        4*o^3*l1^2*x^3*y2*y3 + 2*o^3*l1^2*x^3*y3^2 + 2*o^3*l1*l2*x^3*y1^2 + 
        4*o^3*l1*l2*x^3*y1*y2 - 4*o^3*l1*l2*x^3*y1*y3 - 4*o^3*l1*l2*x^3*y2*y3 + 
        2*o^3*l1*l2*x^3*y3^2 - 2*o^3*l1*l2*x*y1*y2^2 - 2*o^3*l1*l2*x*y2^2*y3 + 
        16*o^3*l1*l4*x^5*y1 + 16*o^3*l1*l4*x^5*y3 - o^3*l1*l4*x^3*y1^2 - 
        8*o^3*l1*l4*x^3*y1*y2 - 14*o^3*l1*l4*x^3*y1*y3 + 8*o^3*l1*l4*x^3*y2*y3 -
        o^3*l1*l4*x^3*y3^2 - 4*o^3*l1*l4*x^2*y1*z1 - 4*o^3*l1*l4*x^2*y3*z2 + 
        38*o^3*l1*x^5*y1 + 38*o^3*l1*x^5*y3 - 8*o^3*l1*x^4*z3 + 8*o^3*l1*x^4*z4 
        + 3*o^3*l1*x^3*y1^2 - o^3*l1*x^3*y1*y2 + 6*o^3*l1*x^3*y1*y3 + 
        o^3*l1*x^3*y2*y3 + 3*o^3*l1*x^3*y3^2 - o^3*l1*x^2*y1*z1 - 
        o^3*l1*x^2*y1*z2 - o^3*l1*x^2*y3*z1 - o^3*l1*x^2*y3*z2 - o^3*l1*x*y1^3 -
        o^3*l1*x*y1^2*y3 - o^3*l1*x*y1*y3^2 - o^3*l1*x*y3^3 + 
        2*o^3*l2*l3*x^3*y1^2 + 4*o^3*l2*l3*x^3*y1*y2 - 4*o^3*l2*l3*x^3*y1*y3 - 
        4*o^3*l2*l3*x^3*y2*y3 + 2*o^3*l2*l3*x^3*y3^2 - 2*o^3*l2*l3*x*y1*y2^2 - 
        2*o^3*l2*l3*x*y2^2*y3 + 10*o^3*l2*x^5*y1 + 10*o^3*l2*x^5*y3 - 
        4*o^3*l2*x^4*z3 + 4*o^3*l2*x^4*z4 - 6*o^3*l2*x^3*y1^2 + 
        4*o^3*l2*x^3*y1*y2 - 12*o^3*l2*x^3*y1*y3 - 4*o^3*l2*x^3*y2*y3 - 
        6*o^3*l2*x^3*y3^2 + 2*o^3*l2*x^2*y1*z2 + 2*o^3*l2*x^2*y3*z1 + 
        4*o^3*l2*x*y1^2*y3 + 2*o^3*l2*x*y1*y2^2 + 4*o^3*l2*x*y1*y3^2 + 
        2*o^3*l2*x*y2^2*y3 - o^3*l2*y1*y2*z2 + o^3*l2*y2*y3*z1 + 
        8*o^3*l3^2*x^5*y1 + 8*o^3*l3^2*x^5*y3 - 2*o^3*l3^2*x^3*y1^2 - 
        4*o^3*l3^2*x^3*y1*y2 - 4*o^3*l3^2*x^3*y1*y3 + 4*o^3*l3^2*x^3*y2*y3 - 
        2*o^3*l3^2*x^3*y3^2 + 16*o^3*l3*l4*x^5*y1 + 16*o^3*l3*l4*x^5*y3 - 
        o^3*l3*l4*x^3*y1^2 - 8*o^3*l3*l4*x^3*y1*y2 - 14*o^3*l3*l4*x^3*y1*y3 + 
        8*o^3*l3*l4*x^3*y2*y3 - o^3*l3*l4*x^3*y3^2 - 4*o^3*l3*l4*x^2*y1*z1 - 
        4*o^3*l3*l4*x^2*y3*z2 - 10*o^3*l3*x^5*y1 - 10*o^3*l3*x^5*y3 + 
        4*o^3*l3*x^4*z3 - 4*o^3*l3*x^4*z4 - o^3*l3*x^3*y1^2 - o^3*l3*x^3*y1*y2 +
        14*o^3*l3*x^3*y1*y3 + o^3*l3*x^3*y2*y3 - o^3*l3*x^3*y3^2 + 
        o^3*l3*x^2*y1*z1 + o^3*l3*x^2*y1*z2 + o^3*l3*x^2*y3*z1 + 
        o^3*l3*x^2*y3*z2 - 2*o^3*l3*x*y1^2*y2 - 2*o^3*l3*x*y1^2*y3 - 
        2*o^3*l3*x*y1*y3^2 + 2*o^3*l3*x*y2*y3^2 - 26*o^3*l4*x^5*y1 - 
        26*o^3*l4*x^5*y3 + 8*o^3*l4*x^4*z3 - 8*o^3*l4*x^4*z4 - 3*o^3*l4*x^3*y1^2
        - 6*o^3*l4*x^3*y1*y3 - 3*o^3*l4*x^3*y3^2 + 2*o^3*l4*x^2*y1*z1 + 
        2*o^3*l4*x^2*y1*z2 + 3*o^3*l4*x^2*y1*z3 - o^3*l4*x^2*y1*z4 + 
        2*o^3*l4*x^2*y3*z1 + 2*o^3*l4*x^2*y3*z2 + o^3*l4*x^2*y3*z3 - 
        3*o^3*l4*x^2*y3*z4 - o^3*l4*x*y1^3 - o^3*l4*x*y1^2*y3 - o^3*l4*x*y1*y3^2
        - o^3*l4*x*y3^3 + 4*o^3*l5*x^3*y1^2 - 8*o^3*l5*x^3*y1*y3 + 
        4*o^3*l5*x^3*y3^2 + o^3*l5*x*y1^3 - o^3*l5*x*y1^2*y3 - o^3*l5*x*y1*y3^2 
        + o^3*l5*x*y3^3 + 4*o^3*l6*x^3*y1*y2 - 4*o^3*l6*x^3*y2*y3 + 
        o^3*l6*x*y1^2*y2 - o^3*l6*x*y2*y3^2 - o^3*x^2*y1*z4 + o^3*x^2*y3*z3 + 
        o^3*x*y1*t - o^3*x*y3*t - o^3*x*z1*z3 + o^3*x*z2*z4 - 24*o^2*l1^2*x^5*y1
        - 24*o^2*l1^2*x^5*y3 + 2*o^2*l1^2*x^3*y1^2 + 2*o^2*l1^2*x^3*y1*y2 + 
        4*o^2*l1^2*x^3*y1*y3 - 2*o^2*l1^2*x^3*y2*y3 + 2*o^2*l1^2*x^3*y3^2 - 
        2*o^2*l1*l2*x^3*y1^2 - 4*o^2*l1*l2*x^3*y1*y2 + 4*o^2*l1*l2*x^3*y1*y3 + 
        4*o^2*l1*l2*x^3*y2*y3 - 2*o^2*l1*l2*x^3*y3^2 - 2*o^2*l1*l2*x*y1*y2^2 - 
        2*o^2*l1*l2*x*y2^2*y3 + 40*o^2*l1*l4*x^5*y1 + 40*o^2*l1*l4*x^5*y3 - 
        8*o^2*l1*l4*x^4*z3 + 8*o^2*l1*l4*x^4*z4 - 7*o^2*l1*l4*x^3*y1^2 - 
        2*o^2*l1*l4*x^3*y1*y2 - 2*o^2*l1*l4*x^3*y1*y3 + 2*o^2*l1*l4*x^3*y2*y3 - 
        7*o^2*l1*l4*x^3*y3^2 - 4*o^2*l1*l4*x^2*y1*z2 - 4*o^2*l1*l4*x^2*y3*z1 - 
        2*o^2*l1*l4*x*y1^2*y2 + 2*o^2*l1*l4*x*y2*y3^2 - 12*o^2*l1*x^5*y1 - 
        12*o^2*l1*x^5*y3 + 2*o^2*l1*x^4*z3 - 2*o^2*l1*x^4*z4 + 3*o^2*l1*x^3*y1^2
        + 2*o^2*l1*x^3*y1*y2 + 16*o^2*l1*x^3*y1*y3 - 2*o^2*l1*x^3*y2*y3 + 
        3*o^2*l1*x^3*y3^2 + 3*o^2*l1*x^2*y1*z1 + 2*o^2*l1*x^2*y1*z2 + 
        2*o^2*l1*x^2*y1*z4 + 2*o^2*l1*x^2*y3*z1 + 3*o^2*l1*x^2*y3*z2 - 
        2*o^2*l1*x^2*y3*z3 + o^2*l1*y1*y3*z1 + o^2*l1*y1*y3*z2 - 
        2*o^2*l2*l3*x^3*y1^2 - 4*o^2*l2*l3*x^3*y1*y2 + 4*o^2*l2*l3*x^3*y1*y3 + 
        4*o^2*l2*l3*x^3*y2*y3 - 2*o^2*l2*l3*x^3*y3^2 - 2*o^2*l2*l3*x*y1*y2^2 - 
        2*o^2*l2*l3*x*y2^2*y3 + 4*o^2*l2*x^5*y1 + 4*o^2*l2*x^5*y3 - 
        2*o^2*l2*x^4*z3 + 2*o^2*l2*x^4*z4 - 2*o^2*l2*x^3*y1^2 - 
        2*o^2*l2*x^3*y1*y2 - 12*o^2*l2*x^3*y1*y3 + 2*o^2*l2*x^3*y2*y3 - 
        2*o^2*l2*x^3*y3^2 + 2*o^2*l2*x^2*y1*z1 + 2*o^2*l2*x^2*y1*z4 + 
        2*o^2*l2*x^2*y3*z2 - 2*o^2*l2*x^2*y3*z3 + 2*o^2*l2*x*y1^3 + 
        2*o^2*l2*x*y1^2*y2 - 2*o^2*l2*x*y1^2*y3 - o^2*l2*x*y1*y2^2 - 
        2*o^2*l2*x*y1*y3^2 - o^2*l2*x*y2^2*y3 - 2*o^2*l2*x*y2*y3^2 + 
        2*o^2*l2*x*y3^3 + o^2*l2*y1*y2*z1 - o^2*l2*y2*y3*z2 + 24*o^2*l3^2*x^5*y1
        + 24*o^2*l3^2*x^5*y3 - 2*o^2*l3^2*x^3*y1^2 - 2*o^2*l3^2*x^3*y1*y2 - 
        4*o^2*l3^2*x^3*y1*y3 + 2*o^2*l3^2*x^3*y2*y3 - 2*o^2*l3^2*x^3*y3^2 + 
        40*o^2*l3*l4*x^5*y1 + 40*o^2*l3*l4*x^5*y3 - 8*o^2*l3*l4*x^4*z3 + 
        8*o^2*l3*l4*x^4*z4 - 7*o^2*l3*l4*x^3*y1^2 - 2*o^2*l3*l4*x^3*y1*y2 - 
        2*o^2*l3*l4*x^3*y1*y3 + 2*o^2*l3*l4*x^3*y2*y3 - 7*o^2*l3*l4*x^3*y3^2 - 
        4*o^2*l3*l4*x^2*y1*z2 - 4*o^2*l3*l4*x^2*y3*z1 - 2*o^2*l3*l4*x*y1^2*y2 + 
        2*o^2*l3*l4*x*y2*y3^2 - 4*o^2*l3*x^5*y1 - 4*o^2*l3*x^5*y3 + 
        2*o^2*l3*x^4*z3 - 2*o^2*l3*x^4*z4 - o^2*l3*x^3*y1^2 + 2*o^2*l3*x^3*y1*y2
        + 8*o^2*l3*x^3*y1*y3 - 2*o^2*l3*x^3*y2*y3 - o^2*l3*x^3*y3^2 + 
        o^2*l3*x^2*y1*z1 + 4*o^2*l3*x^2*y1*z3 + 2*o^2*l3*x^2*y1*z4 + 
        o^2*l3*x^2*y3*z2 - 2*o^2*l3*x^2*y3*z3 - 4*o^2*l3*x^2*y3*z4 - 
        o^2*l3*x*y1^3 + o^2*l3*x*y1^2*y3 + o^2*l3*x*y1*y3^2 - o^2*l3*x*y3^3 + 
        o^2*l3*y1^2*z2 + o^2*l3*y3^2*z1 + 8*o^2*l4*x^5*y1 + 8*o^2*l4*x^5*y3 - 
        2*o^2*l4*x^4*z3 + 2*o^2*l4*x^4*z4 - o^2*l4*x^3*y1^2 - 2*o^2*l4*x^3*y1*y3
        - o^2*l4*x^3*y3^2 - o^2*l4*x^2*y1*z1 - o^2*l4*x^2*y1*z2 + 
        3*o^2*l4*x^2*y1*z3 - 3*o^2*l4*x^2*y1*z4 - o^2*l4*x^2*y3*z1 - 
        o^2*l4*x^2*y3*z2 + 3*o^2*l4*x^2*y3*z3 - 3*o^2*l4*x^2*y3*z4 - 
        o^2*l4*x*y1^3 - 2*o^2*l4*x*y1^2*y3 - 2*o^2*l4*x*y1*y3^2 - o^2*l4*x*y3^3 
        - o^2*l4*x*z1*z3 - o^2*l4*x*z1*z4 + o^2*l4*x*z2*z3 + o^2*l4*x*z2*z4 - 
        o^2*l4*y1^2*z4 + o^2*l4*y3^2*z3 - 2*o^2*x^2*y1*z3 + o^2*x^2*y1*z4 - 
        o^2*x^2*y3*z3 + 2*o^2*x^2*y3*z4 + o^2*x*z1*z4 - o^2*x*z2*z3 + 
        8*o*l1^2*x^5*y1 + 8*o*l1^2*x^5*y3 - 2*o*l1^2*x^3*y1^2 - 
        4*o*l1^2*x^3*y1*y2 - 4*o*l1^2*x^3*y1*y3 + 4*o*l1^2*x^3*y2*y3 - 
        2*o*l1^2*x^3*y3^2 - 4*o*l1^2*x^2*y1*z1 - 4*o*l1^2*x^2*y3*z2 - 
        2*o*l1*l2*x^3*y1^2 - 4*o*l1*l2*x^3*y1*y2 + 4*o*l1*l2*x^3*y1*y3 + 
        4*o*l1*l2*x^3*y2*y3 - 2*o*l1*l2*x^3*y3^2 + 2*o*l1*l2*x*y1*y2^2 + 
        2*o*l1*l2*x*y2^2*y3 - 8*o*l1*l4*x^5*y1 - 8*o*l1*l4*x^5*y3 + 
        4*o*l1*l4*x^3*y1*y2 + 8*o*l1*l4*x^3*y1*y3 - 4*o*l1*l4*x^3*y2*y3 + 
        4*o*l1*l4*x^2*y1*z1 + 2*o*l1*l4*x^2*y1*z3 + 2*o*l1*l4*x^2*y1*z4 + 
        4*o*l1*l4*x^2*y3*z2 - 2*o*l1*l4*x^2*y3*z3 - 2*o*l1*l4*x^2*y3*z4 - 
        16*o*l1*x^5*y1 - 16*o*l1*x^5*y3 + 8*o*l1*x^4*z3 - 8*o*l1*x^4*z4 - 
        4*o*l1*x^3*y1*y3 + 2*o*l1*x^2*y1*z1 + 2*o*l1*x^2*y1*z2 + 
        2*o*l1*x^2*y1*z3 + 2*o*l1*x^2*y1*z4 + 2*o*l1*x^2*y3*z1 + 
        2*o*l1*x^2*y3*z2 - 2*o*l1*x^2*y3*z3 - 2*o*l1*x^2*y3*z4 + o*l1*x*y1^3 + 
        o*l1*x*y1^2*y3 + o*l1*x*y1*y3^2 + o*l1*x*y3^3 + o*l1*y1^2*z1 + 
        o*l1*y1^2*z2 + o*l1*y3^2*z1 + o*l1*y3^2*z2 - 2*o*l2*l3*x^3*y1^2 - 
        4*o*l2*l3*x^3*y1*y2 + 4*o*l2*l3*x^3*y1*y3 + 4*o*l2*l3*x^3*y2*y3 - 
        2*o*l2*l3*x^3*y3^2 + 2*o*l2*l3*x*y1*y2^2 + 2*o*l2*l3*x*y2^2*y3 + 
        4*o*l2*x^3*y1^2 - 2*o*l2*x^3*y1*y2 + 8*o*l2*x^3*y1*y3 + 2*o*l2*x^3*y2*y3
        + 4*o*l2*x^3*y3^2 - 2*o*l2*x^2*y1*z2 - 2*o*l2*x^2*y1*z3 + 
        2*o*l2*x^2*y1*z4 - 2*o*l2*x^2*y3*z1 - 2*o*l2*x^2*y3*z3 + 
        2*o*l2*x^2*y3*z4 - 4*o*l2*x*y1^2*y3 - o*l2*x*y1*y2^2 - 4*o*l2*x*y1*y3^2 
        - o*l2*x*y2^2*y3 + o*l2*y1*y2*z2 - o*l2*y2*y3*z1 - 8*o*l3^2*x^5*y1 - 
        8*o*l3^2*x^5*y3 + 2*o*l3^2*x^3*y1^2 + 4*o*l3^2*x^3*y1*y2 + 
        4*o*l3^2*x^3*y1*y3 - 4*o*l3^2*x^3*y2*y3 + 2*o*l3^2*x^3*y3^2 + 
        4*o*l3^2*x^2*y1*z1 + 4*o*l3^2*x^2*y3*z2 - 8*o*l3*l4*x^5*y1 - 
        8*o*l3*l4*x^5*y3 + 4*o*l3*l4*x^3*y1*y2 + 8*o*l3*l4*x^3*y1*y3 - 
        4*o*l3*l4*x^3*y2*y3 + 4*o*l3*l4*x^2*y1*z1 + 2*o*l3*l4*x^2*y1*z3 + 
        2*o*l3*l4*x^2*y1*z4 + 4*o*l3*l4*x^2*y3*z2 - 2*o*l3*l4*x^2*y3*z3 - 
        2*o*l3*l4*x^2*y3*z4 - 12*o*l3*x^3*y1*y3 - 2*o*l3*x^2*y1*z3 - 
        6*o*l3*x^2*y1*z4 + 6*o*l3*x^2*y3*z3 + 2*o*l3*x^2*y3*z4 + o*l3*x*y1^2*y2 
        + 2*o*l3*x*y1^2*y3 + 2*o*l3*x*y1*y3^2 - o*l3*x*y2*y3^2 + 2*o*l3*y1*y3*z1
        + 2*o*l3*y1*y3*z2 + 8*o*l4*x^5*y1 + 8*o*l4*x^5*y3 - 4*o*l4*x^4*z3 + 
        4*o*l4*x^4*z4 - o*l4*x^2*y1*z1 - o*l4*x^2*y1*z2 - o*l4*x^2*y1*z3 - 
        o*l4*x^2*y1*z4 - o*l4*x^2*y3*z1 - o*l4*x^2*y3*z2 + o*l4*x^2*y3*z3 + 
        o*l4*x^2*y3*z4 - o*l4*x*y1^2*y3 - o*l4*x*y1*y3^2 + 2*o*l4*y1*y3*z3 - 
        2*o*l4*y1*y3*z4 - 4*o*l5*x^3*y1^2 + 8*o*l5*x^3*y1*y3 - 4*o*l5*x^3*y3^2 -
        o*l5*x*y1^3 + o*l5*x*y1^2*y3 + o*l5*x*y1*y3^2 - o*l5*x*y3^3 - 
        4*o*l6*x^3*y1*y2 + 4*o*l6*x^3*y2*y3 - o*l6*x*y1^2*y2 + o*l6*x*y2*y3^2 + 
        2*o*x^2*y1*z4 - 2*o*x^2*y3*z3 - o*x*y1*t + o*x*y3*t + o*x*z1*z3 + 
        o*x*z1*z4 - o*x*z2*z3 - o*x*z2*z4 + 16*l1^2*x^5*y1 + 16*l1^2*x^5*y3 - 
        8*l1^2*x^4*z3 + 8*l1^2*x^4*z4 - 2*l1^2*x^3*y1^2 - 4*l1^2*x^3*y1*y3 - 
        2*l1^2*x^3*y3^2 - 4*l1^2*x^2*y1*z2 - 4*l1^2*x^2*y3*z1 + 2*l1*l2*x^3*y1^2
        + 4*l1*l2*x^3*y1*y2 - 4*l1*l2*x^3*y1*y3 - 4*l1*l2*x^3*y2*y3 + 
        2*l1*l2*x^3*y3^2 + 2*l1*l2*x*y1*y2^2 + 2*l1*l2*x*y2^2*y3 - 
        16*l1*l4*x^5*y1 - 16*l1*l4*x^5*y3 + 8*l1*l4*x^4*z3 - 8*l1*l4*x^4*z4 + 
        4*l1*l4*x^3*y1^2 + 4*l1*l4*x^3*y3^2 + 4*l1*l4*x^2*y1*z2 - 
        2*l1*l4*x^2*y1*z3 - 2*l1*l4*x^2*y1*z4 + 4*l1*l4*x^2*y3*z1 + 
        2*l1*l4*x^2*y3*z3 + 2*l1*l4*x^2*y3*z4 + l1*l4*x*y1^2*y2 - 
        l1*l4*x*y2*y3^2 - 2*l1*x^3*y1^2 - 4*l1*x^3*y1*y3 - 2*l1*x^3*y3^2 - 
        2*l1*x^2*y1*z3 - 4*l1*x^2*y1*z4 + 4*l1*x^2*y3*z3 + 2*l1*x^2*y3*z4 + 
        l1*x*y1^2*y3 + l1*x*y1*y3^2 - 2*l1*x*z1*z3 - 2*l1*x*z1*z4 + 2*l1*x*z2*z3
        + 2*l1*x*z2*z4 + l1*y1*y3*z1 + l1*y1*y3*z2 + 2*l2*l3*x^3*y1^2 + 
        4*l2*l3*x^3*y1*y2 - 4*l2*l3*x^3*y1*y3 - 4*l2*l3*x^3*y2*y3 + 
        2*l2*l3*x^3*y3^2 + 2*l2*l3*x*y1*y2^2 + 2*l2*l3*x*y2^2*y3 + 2*l2*x^3*y1^2
        + 8*l2*x^3*y1*y3 + 2*l2*x^3*y3^2 - 2*l2*x^2*y1*z1 - 2*l2*x^2*y1*z3 - 
        2*l2*x^2*y3*z2 + 2*l2*x^2*y3*z4 - 2*l2*x*y1^3 - l2*x*y1^2*y2 + 
        l2*x*y2*y3^2 - 2*l2*x*y3^3 - l2*y1*y2*z1 + l2*y2*y3*z2 - 16*l3^2*x^5*y1 
        - 16*l3^2*x^5*y3 + 8*l3^2*x^4*z3 - 8*l3^2*x^4*z4 + 2*l3^2*x^3*y1^2 + 
        4*l3^2*x^3*y1*y3 + 2*l3^2*x^3*y3^2 + 4*l3^2*x^2*y1*z2 + 4*l3^2*x^2*y3*z1
        - 16*l3*l4*x^5*y1 - 16*l3*l4*x^5*y3 + 8*l3*l4*x^4*z3 - 8*l3*l4*x^4*z4 + 
        4*l3*l4*x^3*y1^2 + 4*l3*l4*x^3*y3^2 + 4*l3*l4*x^2*y1*z2 - 
        2*l3*l4*x^2*y1*z3 - 2*l3*l4*x^2*y1*z4 + 4*l3*l4*x^2*y3*z1 + 
        2*l3*l4*x^2*y3*z3 + 2*l3*l4*x^2*y3*z4 + l3*l4*x*y1^2*y2 - 
        l3*l4*x*y2*y3^2 - 2*l3*x^3*y1^2 - 4*l3*x^3*y1*y3 - 2*l3*x^3*y3^2 + 
        2*l3*x^2*y1*z3 - 2*l3*x^2*y3*z4 + l3*x*y1^3 + l3*x*y3^3 + l3*y1^2*z1 + 
        l3*y3^2*z2 + 2*l4*x^2*y1*z4 - 2*l4*x^2*y3*z3 + l4*x*z1*z3 + l4*x*z1*z4 -
        l4*x*z2*z3 - l4*x*z2*z4 + l4*y1^2*z3 - l4*y3^2*z4 + 4*l5*x^2*y1*z3 + 
        4*l5*x^2*y1*z4 - 4*l5*x^2*y3*z3 - 4*l5*x^2*y3*z4 - l5*y1^2*z4 - 
        l5*y1*y3*z3 + l5*y1*y3*z4 + l5*y3^2*z3 + 4*l6*x^2*y2*z3 + 4*l6*x^2*y2*z4
        - l6*y1*y2*z4 - l6*y2*y3*z3 + 2*x*z3^2 + 2*x*z4^2 + z3*t + z4*t,
    o^9*l4*x^5*z1 + 2*o^7*l1*x^5*z1 + 2*o^7*l2*x^5*z1 - 2*o^7*l3*x^5*z1 - 
        10*o^7*l4*x^5*z1 + 4*o^6*l1*x^5*z1 + o^6*l1*x^3*y2*z1 + o^6*l3*x^3*y2*z1
        + 2*o^6*l4*x^5*z1 - 4*o^6*l4*x^5*z3 + o^6*l4*x^4*t + o^6*l4*x^3*y1*z1 + 
        o^6*l4*x^3*y3*z1 + 4*o^6*x^5*z3 + 8*o^5*l1*l4*x^5*z1 + 
        2*o^5*l1*l4*x^3*y2*z1 - 20*o^5*l1*x^5*z1 + o^5*l1*x^3*y1*z1 - 
        o^5*l1*x^3*y2*z1 - 8*o^5*l2*x^5*z1 + 2*o^5*l2*x^3*y2*z1 - 
        o^5*l2*x*y2^2*z1 + 8*o^5*l3*l4*x^5*z1 + 2*o^5*l3*l4*x^3*y2*z1 + 
        8*o^5*l3*x^5*z1 + o^5*l3*x^3*y1*z1 - o^5*l3*x^3*y2*z1 + 27*o^5*l4*x^5*z1
        - 8*o^5*l4*x^5*z3 + 2*o^5*l4*x^4*t + 2*o^5*l4*x^3*y1*z1 - 
        o^5*l4*x^3*y1*z3 + 2*o^5*l4*x^3*y3*z1 - o^5*l4*x^3*y3*z3 - 
        o^5*l4*x^2*z1^2 - o^5*l4*x^2*z1*z2 + o^5*l4*x*y1*y3*z1 + o^5*x^3*y1*z3 +
        o^5*x^3*y3*z3 - o^5*x^2*y1*t - 16*o^4*l1*l4*x^5*z1 + 
        3*o^4*l1*l4*x^3*y1*z1 - 2*o^4*l1*l4*x^3*y2*z1 + o^4*l1*l4*x^3*y3*z1 - 
        8*o^4*l1*x^5*z1 - 8*o^4*l1*x^5*z3 + 2*o^4*l1*x^4*t - o^4*l1*x^3*y1*z1 - 
        3*o^4*l1*x^3*y2*z1 - 4*o^4*l1*x^3*y3*z1 - o^4*l1*x*y1*y2*z1 - 
        4*o^4*l2*x^5*z1 - 8*o^4*l2*x^5*z3 + 2*o^4*l2*x^4*t + 2*o^4*l2*x^3*y1*z1 
        + 4*o^4*l2*x^3*y2*z1 + 2*o^4*l2*x^3*y3*z1 + 3*o^4*l2*x*y1*y2*z1 - 
        16*o^4*l3*l4*x^5*z1 + 3*o^4*l3*l4*x^3*y1*z1 - 2*o^4*l3*l4*x^3*y2*z1 + 
        o^4*l3*l4*x^3*y3*z1 + 4*o^4*l3*x^5*z1 + 8*o^4*l3*x^5*z3 - 2*o^4*l3*x^4*t
        - o^4*l3*x^3*y1*z1 - 3*o^4*l3*x^3*y2*z1 - o^4*l3*x*y2*y3*z1 - 
        2*o^4*l4*x^5*z1 + 20*o^4*l4*x^5*z3 - 5*o^4*l4*x^4*t + o^4*l4*x^3*y1*z3 +
        o^4*l4*x^3*y3*z3 - o^4*l4*x^2*y1*t + o^4*l4*x^2*y3*t + o^4*l4*x*y1^2*z1 
        + o^4*l4*x*y3^2*z1 - 36*o^4*x^5*z3 + o^4*x^3*y1*z3 + o^4*x^3*y3*z3 - 
        o^4*x^2*y1*t - 4*o^4*x^2*y3*t + o^4*x*y1*y3*z3 + 8*o^3*l1^2*x^5*z1 + 
        2*o^3*l1^2*x^3*y2*z1 - 16*o^3*l1*l4*x^5*z1 - 6*o^3*l1*l4*x^3*y2*z1 - 
        o^3*l1*l4*x*y1*y2*z1 - o^3*l1*l4*x*y2*y3*z1 + 34*o^3*l1*x^5*z1 - 
        32*o^3*l1*x^5*z3 + 8*o^3*l1*x^4*t - 3*o^3*l1*x^3*y1*z1 - 
        2*o^3*l1*x^3*y1*z3 + o^3*l1*x^3*y2*z1 - 2*o^3*l1*x^3*y3*z3 - 
        o^3*l1*x^2*z1^2 - 2*o^3*l1*x^2*z1*z2 + o^3*l1*x*y1^2*z1 - 
        2*o^3*l1*x*y1*y3*z1 - o^3*l1*x*y2*y3*z1 + 6*o^3*l2*x^5*z1 - 
        32*o^3*l2*x^5*z3 + 4*o^3*l2*x^4*t - 4*o^3*l2*x^3*y1*z3 - 
        2*o^3*l2*x^3*y3*z1 - 4*o^3*l2*x^3*y3*z3 + 2*o^3*l2*x*y1*y3*z1 + 
        2*o^3*l2*x*y2^2*z1 + 4*o^3*l2*x*y2*y3*z1 - 8*o^3*l3^2*x^5*z1 - 
        2*o^3*l3^2*x^3*y2*z1 - 16*o^3*l3*l4*x^5*z1 - 6*o^3*l3*l4*x^3*y2*z1 - 
        o^3*l3*l4*x*y1*y2*z1 - o^3*l3*l4*x*y2*y3*z1 - 6*o^3*l3*x^5*z1 + 
        32*o^3*l3*x^5*z3 - 4*o^3*l3*x^4*t - 3*o^3*l3*x^3*y1*z1 + 
        4*o^3*l3*x^3*y1*z3 + o^3*l3*x^3*y2*z1 + 4*o^3*l3*x^3*y3*z1 + 
        4*o^3*l3*x^3*y3*z3 + o^3*l3*x^2*z1^2 - 2*o^3*l3*x*y1^2*z1 - 
        o^3*l3*x*y1*y2*z1 + o^3*l3*x*y1*y3*z1 - 26*o^3*l4*x^5*z1 + 
        32*o^3*l4*x^5*z3 - 8*o^3*l4*x^4*t - 2*o^3*l4*x^3*y1*z1 + 
        11*o^3*l4*x^3*y1*z3 - 2*o^3*l4*x^3*y3*z1 + 11*o^3*l4*x^3*y3*z3 - 
        o^3*l4*x^2*y1*t - 3*o^3*l4*x^2*y3*t + 2*o^3*l4*x^2*z1^2 + 
        2*o^3*l4*x^2*z1*z2 - o^3*l4*x^2*z1*z3 - o^3*l4*x^2*z2*z3 + 
        2*o^3*l4*x*y1*y3*z3 - o^3*l5*x*y1^2*z1 + o^3*l5*x*y1*y3*z1 - 
        o^3*l6*x*y1*y2*z1 + 8*o^3*x^5*z3 + 3*o^3*x^3*y1*z3 + 3*o^3*x^3*y3*z3 + 
        o^3*x^2*y1*t + 2*o^3*x^2*z1*z4 + o^3*x*y1^2*z3 + o^3*x*y3^2*z3 + 
        o^3*x*z2*t - o^3*y1*y3*t - 16*o^2*l1^2*x^5*z1 + 2*o^2*l1^2*x^3*y1*z1 - 
        2*o^2*l1^2*x^3*y2*z1 + 2*o^2*l1^2*x^3*y3*z1 - 2*o^2*l1*l2*x^3*y1*z1 - 
        4*o^2*l1*l2*x^3*y2*z1 + 2*o^2*l1*l2*x^3*y3*z1 - 2*o^2*l1*l2*x*y2^2*z1 + 
        32*o^2*l1*l4*x^5*z1 + 8*o^2*l1*l4*x^4*t - 7*o^2*l1*l4*x^3*y1*z1 + 
        4*o^2*l1*l4*x^3*y1*z3 + 2*o^2*l1*l4*x^3*y2*z1 - o^2*l1*l4*x^3*y3*z1 + 
        4*o^2*l1*l4*x^3*y3*z3 - 4*o^2*l1*l4*x^2*z1*z2 - o^2*l1*l4*x*y1^2*z1 - 
        o^2*l1*l4*x*y1*y2*z1 + o^2*l1*l4*x*y1*y3*z1 - o^2*l1*l4*x*y2*y3*z1 + 
        4*o^2*l1*x^5*z1 - 24*o^2*l1*x^5*z3 - 2*o^2*l1*x^4*t + 3*o^2*l1*x^3*y1*z1
        - 10*o^2*l1*x^3*y1*z3 + 2*o^2*l1*x^3*y2*z1 + 6*o^2*l1*x^3*y3*z1 - 
        10*o^2*l1*x^3*y3*z3 + 2*o^2*l1*x^2*y1*t + o^2*l1*x^2*z1^2 - 
        2*o^2*l1*x*y1^2*z1 + o^2*l1*x*y1*y2*z1 + 3*o^2*l1*x*y1*y3*z1 - 
        2*o^2*l1*x*y3^2*z1 - 2*o^2*l2*l3*x^3*y1*z1 - 4*o^2*l2*l3*x^3*y2*z1 + 
        2*o^2*l2*l3*x^3*y3*z1 - 2*o^2*l2*l3*x*y2^2*z1 + 4*o^2*l2*x^5*z1 - 
        24*o^2*l2*x^5*z3 + 2*o^2*l2*x^4*t - 4*o^2*l2*x^3*y1*z1 - 
        8*o^2*l2*x^3*y1*z3 - 4*o^2*l2*x^3*y2*z1 - 6*o^2*l2*x^3*y3*z1 - 
        8*o^2*l2*x^3*y3*z3 + 2*o^2*l2*x^2*y1*t + 2*o^2*l2*x^2*z1^2 + 
        2*o^2*l2*x*y1^2*z1 - 2*o^2*l2*x*y1*y2*z1 + o^2*l2*y2*z1^2 + 
        16*o^2*l3^2*x^5*z1 - 2*o^2*l3^2*x^3*y1*z1 + 2*o^2*l3^2*x^3*y2*z1 - 
        2*o^2*l3^2*x^3*y3*z1 + 32*o^2*l3*l4*x^5*z1 + 8*o^2*l3*l4*x^4*t - 
        7*o^2*l3*l4*x^3*y1*z1 + 4*o^2*l3*l4*x^3*y1*z3 + 2*o^2*l3*l4*x^3*y2*z1 - 
        o^2*l3*l4*x^3*y3*z1 + 4*o^2*l3*l4*x^3*y3*z3 - 4*o^2*l3*l4*x^2*z1*z2 - 
        o^2*l3*l4*x*y1^2*z1 - o^2*l3*l4*x*y1*y2*z1 + o^2*l3*l4*x*y1*y3*z1 - 
        o^2*l3*l4*x*y2*y3*z1 - 4*o^2*l3*x^5*z1 + 24*o^2*l3*x^5*z3 - 
        2*o^2*l3*x^4*t + 3*o^2*l3*x^3*y1*z1 + 8*o^2*l3*x^3*y1*z3 + 
        2*o^2*l3*x^3*y2*z1 + 2*o^2*l3*x^3*y3*z1 + 8*o^2*l3*x^3*y3*z3 + 
        2*o^2*l3*x^2*y1*t - 4*o^2*l3*x^2*y3*t + o^2*l3*x^2*z1^2 + 
        o^2*l3*x*y1^2*z1 - 4*o^2*l3*x*y1*y3*z1 + o^2*l3*x*y2*y3*z1 + 
        2*o^2*l3*x*y3^2*z1 - 8*o^2*l4*x^5*z3 + 2*o^2*l4*x^4*t - o^2*l4*x^3*y1*z1
        + 11*o^2*l4*x^3*y1*z3 - o^2*l4*x^3*y3*z1 + 11*o^2*l4*x^3*y3*z3 - 
        3*o^2*l4*x^2*y1*t - 3*o^2*l4*x^2*y3*t + o^2*l4*x^2*z1*z3 + 
        o^2*l4*x^2*z2*z3 - o^2*l4*x*y1^2*z1 + 3*o^2*l4*x*y1^2*z3 - 
        o^2*l4*x*y3^2*z1 + 3*o^2*l4*x*y3^2*z3 - o^2*l4*x*z1*t + o^2*l4*x*z2*t - 
        o^2*l4*y1^2*t - 4*o^2*l5*x^3*y1*z1 + 4*o^2*l5*x^3*y3*z1 - 
        2*o^2*l5*x*y1*y3*z1 + 2*o^2*l5*x*y3^2*z1 - 4*o^2*l6*x^3*y2*z1 - 
        2*o^2*l6*x*y2*y3*z1 + 72*o^2*x^5*z3 + 7*o^2*x^3*y1*z3 + 7*o^2*x^3*y3*z3 
        + o^2*x^2*y1*t + 8*o^2*x^2*y3*t - 2*o^2*x^2*z1*z3 - 6*o^2*x^2*z2*z3 + 
        4*o^2*x*y1*y3*z3 - o^2*y1^2*t + o^2*y1*z1*z4 - 8*o*l1^2*x^5*z1 - 
        4*o*l1^2*x^3*y2*z1 - 2*o*l1^2*x*y1*y2*z1 + 8*o*l1*l4*x^5*z1 + 
        4*o*l1*l4*x^3*y2*z1 + 2*o*l1*l4*x^2*y1*t - 2*o*l1*l4*x^2*y3*t + 
        o*l1*l4*x*y1^2*z1 + o*l1*l4*x*y1*y2*z1 - 2*o*l1*l4*x*y1*y3*z1 + 
        o*l1*l4*x*y2*y3*z1 + o*l1*l4*x*y3^2*z1 - 16*o*l1*x^5*z1 + 16*o*l1*x^5*z3
        - 8*o*l1*x^4*t + 2*o*l1*x^3*y1*z1 - 8*o*l1*x^3*y1*z3 - 8*o*l1*x^3*y3*z3 
        + 2*o*l1*x^2*y1*t - 2*o*l1*x^2*y3*t + 2*o*l1*x^2*z1^2 + 2*o*l1*x^2*z1*z2
        - 2*o*l1*x^2*z1*z3 - 2*o*l1*x^2*z2*z3 + o*l1*x*y1^2*z1 - 
        2*o*l1*x*y1*y3*z1 - 4*o*l1*x*y1*y3*z3 + o*l1*x*y2*y3*z1 + 
        2*o*l1*x*y3^2*z1 + o*l1*y1*z1^2 + 16*o*l2*x^5*z3 - 4*o*l2*x^3*y1*z3 - 
        2*o*l2*x^3*y2*z1 + 2*o*l2*x^3*y3*z1 - 4*o*l2*x^3*y3*z3 + 2*o*l2*x^2*y1*t
        + 2*o*l2*x^2*y3*t - 2*o*l2*x^2*z1*z3 - 2*o*l2*x^2*z2*z3 - 
        2*o*l2*x*y1*y3*z1 - o*l2*x*y2^2*z1 - 4*o*l2*x*y2*y3*z1 + 8*o*l3^2*x^5*z1
        + 4*o*l3^2*x^3*y2*z1 + 2*o*l3^2*x*y1*y2*z1 + 8*o*l3*l4*x^5*z1 + 
        4*o*l3*l4*x^3*y2*z1 + 2*o*l3*l4*x^2*y1*t - 2*o*l3*l4*x^2*y3*t + 
        o*l3*l4*x*y1^2*z1 + o*l3*l4*x*y1*y2*z1 - 2*o*l3*l4*x*y1*y3*z1 + 
        o*l3*l4*x*y2*y3*z1 + o*l3*l4*x*y3^2*z1 - 16*o*l3*x^5*z3 + 
        2*o*l3*x^3*y1*z1 + 4*o*l3*x^3*y1*z3 - 4*o*l3*x^3*y3*z1 + 
        4*o*l3*x^3*y3*z3 - 6*o*l3*x^2*y1*t + 2*o*l3*x^2*y3*t + 2*o*l3*x^2*z1*z3 
        + 2*o*l3*x^2*z2*z3 + o*l3*x*y1*y2*z1 + 3*o*l3*x*y1*y3*z1 - 
        2*o*l3*x*y3^2*z1 + o*l3*y3*z1^2 + 8*o*l4*x^5*z1 - 16*o*l4*x^5*z3 + 
        4*o*l4*x^4*t - 2*o*l4*x^3*y1*z3 - 2*o*l4*x^3*y3*z3 - o*l4*x^2*y1*t + 
        o*l4*x^2*y3*t - o*l4*x^2*z1^2 - o*l4*x^2*z1*z2 + 2*o*l4*x^2*z1*z3 + 
        2*o*l4*x^2*z2*z3 - o*l4*x*y1*y3*z1 + 6*o*l4*x*y1*y3*z3 - 2*o*l4*y1*y3*t 
        + o*l4*y1*z2*z3 + o*l4*y3*z1*z3 - 4*o*l5*x^3*y1*z1 + 4*o*l5*x^3*y3*z1 - 
        3*o*l5*x*y1^2*z1 + 3*o*l5*x*y1*y3*z1 - 4*o*l6*x^3*y2*z1 - 
        3*o*l6*x*y1*y2*z1 + 4*o*x^3*y1*z3 + 4*o*x^3*y3*z3 - 2*o*x^2*z1*z4 + 
        3*o*x*y1^2*z3 + 3*o*x*y3^2*z3 - o*x*z2*t + o*y1*y3*t + 16*l1^2*x^5*z1 + 
        8*l1^2*x^4*t - 2*l1^2*x^3*y1*z1 + 4*l1^2*x^3*y1*z3 - 2*l1^2*x^3*y3*z1 + 
        4*l1^2*x^3*y3*z3 - 4*l1^2*x^2*z1*z2 - 2*l1^2*x*y2*y3*z1 + 
        2*l1*l2*x^3*y1*z1 + 4*l1*l2*x^3*y2*z1 - 2*l1*l2*x^3*y3*z1 + 
        2*l1*l2*x*y2^2*z1 - 16*l1*l4*x^5*z1 - 8*l1*l4*x^4*t + 4*l1*l4*x^3*y1*z1 
        - 4*l1*l4*x^3*y1*z3 - 4*l1*l4*x^3*y3*z3 - 2*l1*l4*x^2*y1*t + 
        2*l1*l4*x^2*y3*t + 4*l1*l4*x^2*z1*z2 + l1*l4*x*y1*y2*z1 + 
        l1*l4*x*y1*y3*z1 + l1*l4*x*y2*y3*z1 - l1*l4*x*y3^2*z1 + 16*l1*x^5*z3 - 
        2*l1*x^3*y1*z1 - 2*l1*x^3*y3*z1 - 4*l1*x^2*y1*t + 2*l1*x^2*y3*t - 
        2*l1*x^2*z1*z3 - 2*l1*x^2*z2*z3 - 2*l1*x*y1^2*z3 + l1*x*y1*y3*z1 - 
        2*l1*x*y3^2*z3 - 2*l1*x*z1*t + 2*l1*x*z2*t + l1*y3*z1^2 + 
        2*l2*l3*x^3*y1*z1 + 4*l2*l3*x^3*y2*z1 - 2*l2*l3*x^3*y3*z1 + 
        2*l2*l3*x*y2^2*z1 + 16*l2*x^5*z3 + 2*l2*x^3*y1*z1 + 4*l2*x^3*y3*z1 + 
        2*l2*x^2*y3*t - 2*l2*x^2*z1^2 - 2*l2*x^2*z1*z3 - 2*l2*x^2*z2*z3 - 
        2*l2*x*y1^2*z1 - l2*x*y1*y2*z1 - l2*y2*z1^2 - 16*l3^2*x^5*z1 - 
        8*l3^2*x^4*t + 2*l3^2*x^3*y1*z1 - 4*l3^2*x^3*y1*z3 + 2*l3^2*x^3*y3*z1 - 
        4*l3^2*x^3*y3*z3 + 4*l3^2*x^2*z1*z2 + 2*l3^2*x*y2*y3*z1 - 
        16*l3*l4*x^5*z1 - 8*l3*l4*x^4*t + 4*l3*l4*x^3*y1*z1 - 4*l3*l4*x^3*y1*z3 
        - 4*l3*l4*x^3*y3*z3 - 2*l3*l4*x^2*y1*t + 2*l3*l4*x^2*y3*t + 
        4*l3*l4*x^2*z1*z2 + l3*l4*x*y1*y2*z1 + l3*l4*x*y1*y3*z1 + 
        l3*l4*x*y2*y3*z1 - l3*l4*x*y3^2*z1 - 16*l3*x^5*z3 - 2*l3*x^3*y1*z1 - 
        2*l3*x^3*y3*z1 - 2*l3*x^2*y3*t + 2*l3*x^2*z1*z3 + 2*l3*x^2*z2*z3 + 
        l3*x*y1^2*z1 + l3*y1*z1^2 - 4*l4*x^3*y1*z3 - 4*l4*x^3*y3*z3 + 
        2*l4*x^2*y1*t + l4*x*y1^2*z3 + l4*x*y3^2*z3 + l4*x*z1*t - l4*x*z2*t + 
        l4*y1*z1*z3 - l4*y3^2*t + l4*y3*z2*z3 + 4*l5*x^2*y1*t - 4*l5*x^2*y3*t + 
        2*l5*x*y1^2*z3 - 2*l5*x*y1*y3*z1 - 4*l5*x*y1*y3*z3 + 2*l5*x*y3^2*z1 + 
        2*l5*x*y3^2*z3 - l5*y1^2*t + l5*y1*y3*t + 4*l6*x^2*y2*t + 
        2*l6*x*y1*y2*z3 - 2*l6*x*y2*y3*z1 - 2*l6*x*y2*y3*z3 - l6*y1*y2*t - 
        32*x^5*z3 - 4*x^2*y3*t + 2*x^2*z1*z3 + 6*x^2*z2*z3 + 3*x*y1*y3*z3 + 
        2*x*z4*t + y1^2*t - y1*z1*z4 + y1*z3*z4 - y3*z3^2 + t^2,
    6*o^11*l4*x^6 + 8*o^10*l4^2*x^6 - 2*o^10*l4*x^6 + 12*o^9*l1*x^6 + 
        12*o^9*l2*x^6 - 12*o^9*l3*x^6 - 68*o^9*l4*x^6 + 24*o^8*l1*l4*x^6 + 
        14*o^8*l1*x^6 + 2*o^8*l1*x^4*y2 + 24*o^8*l2*l4*x^6 - 20*o^8*l2*x^6 - 
        24*o^8*l3*l4*x^6 - 2*o^8*l3*x^6 + 2*o^8*l3*x^4*y2 - 88*o^8*l4^2*x^6 + 
        32*o^8*l4*x^6 + 6*o^8*l4*x^4*y1 + 6*o^8*l4*x^4*y3 - 16*o^7*l1*l4^2*x^6 +
        56*o^7*l1*l4*x^6 + 4*o^7*l1*l4*x^4*y2 - 110*o^7*l1*x^6 - 4*o^7*l1*x^4*y2
        - 2*o^7*l1*x^4*y3 - 32*o^7*l2*l4*x^6 - 84*o^7*l2*x^6 + 2*o^7*l2*x^4*y2 -
        6*o^7*l2*x^2*y2^2 - 16*o^7*l3*l4^2*x^6 + 24*o^7*l3*l4*x^6 + 
        4*o^7*l3*l4*x^4*y2 + 98*o^7*l3*x^6 - 4*o^7*l3*x^4*y2 - 2*o^7*l3*x^4*y3 +
        16*o^7*l4^2*x^6 + 8*o^7*l4^2*x^4*y1 + 8*o^7*l4^2*x^4*y3 + 238*o^7*l4*x^6
        + 10*o^7*l4*x^4*y1 + 10*o^7*l4*x^4*y3 - 6*o^7*l4*x^3*z1 - 
        6*o^7*l4*x^3*z2 + 6*o^7*l4*x^2*y1*y3 + 20*o^6*l1^2*x^6 + 
        48*o^6*l1*l2*x^6 - 40*o^6*l1*l3*x^6 + 16*o^6*l1*l4^2*x^6 - 
        256*o^6*l1*l4*x^6 + 6*o^6*l1*l4*x^4*y1 - 4*o^6*l1*l4*x^4*y2 + 
        2*o^6*l1*l4*x^4*y3 - 58*o^6*l1*x^6 - 10*o^6*l1*x^4*y1 - 8*o^6*l1*x^4*y2 
        - 16*o^6*l1*x^4*y3 - 4*o^6*l1*x^2*y1*y2 + 2*o^6*l1*x^2*y2*y3 + 
        16*o^6*l2^2*x^6 - 16*o^6*l2*l3*x^6 - 256*o^6*l2*l4*x^6 - 
        8*o^6*l2*l4*x^4*y1 - 8*o^6*l2*l4*x^4*y3 - 8*o^6*l2*l4*x^2*y2^2 + 
        136*o^6*l2*x^6 + 20*o^6*l2*x^4*y1 + 8*o^6*l2*x^4*y2 + 12*o^6*l2*x^4*y3 +
        8*o^6*l2*x^2*y1*y2 + 2*o^6*l2*x^2*y2^2 - 2*o^6*l2*x^2*y2*y3 + 
        4*o^6*l3^2*x^6 + 16*o^6*l3*l4^2*x^6 + 160*o^6*l3*l4*x^6 + 
        6*o^6*l3*l4*x^4*y1 - 4*o^6*l3*l4*x^4*y2 + 2*o^6*l3*l4*x^4*y3 - 
        10*o^6*l3*x^6 - 8*o^6*l3*x^4*y2 - 2*o^6*l3*x^4*y3 + 2*o^6*l3*x^2*y1*y2 -
        4*o^6*l3*x^2*y2*y3 + 296*o^6*l4^2*x^6 + 16*o^6*l4^2*x^4*y1 + 
        16*o^6*l4^2*x^4*y3 - 8*o^6*l4^2*x^3*z1 - 8*o^6*l4^2*x^3*z2 + 
        8*o^6*l4^2*x^2*y1*y3 - 82*o^6*l4*x^6 - 12*o^6*l4*x^4*y1 - 
        12*o^6*l4*x^4*y3 + 2*o^6*l4*x^3*z1 + 2*o^6*l4*x^3*z2 + 6*o^6*l4*x^2*y1^2
        - 2*o^6*l4*x^2*y1*y3 + 6*o^6*l4*x^2*y3^2 - 8*o^6*l6*x^6 - 
        48*o^5*l1^2*l4*x^6 + 80*o^5*l1^2*x^6 + 4*o^5*l1^2*x^4*y2 + 
        16*o^5*l1*l2*l4*x^6 - 80*o^5*l1*l2*x^6 - 32*o^5*l1*l3*l4*x^6 - 
        16*o^5*l1*l3*x^6 + 64*o^5*l1*l4^2*x^6 + 8*o^5*l1*l4^2*x^4*y1 + 
        8*o^5*l1*l4^2*x^4*y3 - 192*o^5*l1*l4*x^6 - 12*o^5*l1*l4*x^4*y1 - 
        16*o^5*l1*l4*x^4*y2 - 12*o^5*l1*l4*x^4*y3 - 6*o^5*l1*l4*x^2*y1*y2 + 
        2*o^5*l1*l4*x^2*y2*y3 + 254*o^5*l1*x^6 - 10*o^5*l1*x^4*y1 + 
        12*o^5*l1*x^4*y2 + 2*o^5*l1*x^4*y3 - 4*o^5*l1*x^3*z1 - 6*o^5*l1*x^3*z2 +
        4*o^5*l1*x^2*y1^2 + 4*o^5*l1*x^2*y1*y2 - 4*o^5*l1*x^2*y1*y3 - 
        4*o^5*l1*x^2*y2*y3 + 2*o^5*l1*x^2*y3^2 + 16*o^5*l2*l3*l4*x^6 - 
        48*o^5*l2*l3*x^6 + 48*o^5*l2*l4*x^6 - 24*o^5*l2*l4*x^4*y1 - 
        24*o^5*l2*l4*x^4*y3 + 4*o^5*l2*l4*x^2*y1*y2 - 4*o^5*l2*l4*x^2*y2*y3 + 
        292*o^5*l2*x^6 + 40*o^5*l2*x^4*y1 + 4*o^5*l2*x^4*y2 + 40*o^5*l2*x^4*y3 -
        4*o^5*l2*x^2*y1*y2 + 12*o^5*l2*x^2*y1*y3 + 20*o^5*l2*x^2*y2^2 + 
        14*o^5*l2*x^2*y2*y3 + 16*o^5*l3^2*l4*x^6 - 32*o^5*l3^2*x^6 - 
        4*o^5*l3^2*x^4*y2 + 64*o^5*l3*l4^2*x^6 + 8*o^5*l3*l4^2*x^4*y1 + 
        8*o^5*l3*l4^2*x^4*y3 - 96*o^5*l3*l4*x^6 - 12*o^5*l3*l4*x^4*y1 - 
        16*o^5*l3*l4*x^4*y2 - 12*o^5*l3*l4*x^4*y3 + 2*o^5*l3*l4*x^2*y1*y2 - 
        6*o^5*l3*l4*x^2*y2*y3 - 234*o^5*l3*x^6 - 8*o^5*l3*x^4*y1 + 
        12*o^5*l3*x^4*y2 + 16*o^5*l3*x^4*y3 + 8*o^5*l3*x^3*z1 + 6*o^5*l3*x^3*z2 
        - 4*o^5*l3*x^2*y1^2 - 4*o^5*l3*x^2*y1*y2 + 6*o^5*l3*x^2*y1*y3 + 
        4*o^5*l3*x^2*y2*y3 - 32*o^5*l4^2*x^6 - 8*o^5*l4^2*x^4*y1 - 
        8*o^5*l4^2*x^4*y3 + 8*o^5*l4^2*x^2*y1^2 + 8*o^5*l4^2*x^2*y3^2 - 
        2*o^5*l4*l6*x^4*y1 - 2*o^5*l4*l6*x^4*y3 - 368*o^5*l4*x^6 - 
        28*o^5*l4*x^4*y1 - 28*o^5*l4*x^4*y3 + 20*o^5*l4*x^3*z1 + 
        20*o^5*l4*x^3*z2 + 4*o^5*l4*x^3*z3 - 4*o^5*l4*x^3*z4 - 2*o^5*l4*x^2*y1^2
        - 8*o^5*l4*x^2*y1*y3 - 2*o^5*l4*x^2*y3^2 - 4*o^5*l5*x^2*y1^2 + 
        6*o^5*l5*x^2*y1*y3 - 2*o^5*l5*x^2*y3^2 - 2*o^5*l6*x^4*y1 - 
        2*o^5*l6*x^4*y3 - 4*o^5*l6*x^2*y1*y2 + 2*o^5*l6*x^2*y2*y3 - 6*o^5*x^3*z3
        + 8*o^5*x^3*z4 + 48*o^4*l1^2*l4*x^6 - 188*o^4*l1^2*x^6 + 
        8*o^4*l1^2*x^4*y1 - 4*o^4*l1^2*x^4*y2 + 8*o^4*l1^2*x^4*y3 - 
        16*o^4*l1*l2*l4*x^6 - 432*o^4*l1*l2*x^6 - 36*o^4*l1*l2*x^4*y1 - 
        16*o^4*l1*l2*x^4*y2 - 28*o^4*l1*l2*x^4*y3 - 12*o^4*l1*l2*x^2*y2^2 + 
        32*o^4*l1*l3*l4*x^6 + 248*o^4*l1*l3*x^6 + 8*o^4*l1*l3*x^4*y1 + 
        8*o^4*l1*l3*x^4*y3 - 32*o^4*l1*l4^2*x^6 + 8*o^4*l1*l4^2*x^4*y1 + 
        8*o^4*l1*l4^2*x^4*y3 + 600*o^4*l1*l4*x^6 - 28*o^4*l1*l4*x^4*y1 + 
        8*o^4*l1*l4*x^4*y2 - 12*o^4*l1*l4*x^4*y3 - 16*o^4*l1*l4*x^3*z1 - 
        24*o^4*l1*l4*x^3*z2 + 2*o^4*l1*l4*x^2*y1*y2 + 6*o^4*l1*l4*x^2*y1*y3 - 
        6*o^4*l1*l4*x^2*y2*y3 + 2*o^4*l1*l4*x^2*y3^2 + 100*o^4*l1*x^6 + 
        38*o^4*l1*x^4*y1 + 14*o^4*l1*x^4*y2 + 50*o^4*l1*x^4*y3 + 2*o^4*l1*x^3*z2
        - 4*o^4*l1*x^2*y1^2 + 10*o^4*l1*x^2*y1*y2 + 20*o^4*l1*x^2*y1*y3 - 
        2*o^4*l1*x^2*y2*y3 - 4*o^4*l1*x^2*y3^2 - 112*o^4*l2^2*x^6 - 
        4*o^4*l2^2*x^2*y2^2 - 16*o^4*l2*l3*l4*x^6 + 112*o^4*l2*l3*x^6 - 
        20*o^4*l2*l3*x^4*y1 - 16*o^4*l2*l3*x^4*y2 - 12*o^4*l2*l3*x^4*y3 + 
        4*o^4*l2*l3*x^2*y2^2 + 584*o^4*l2*l4*x^6 + 8*o^4*l2*l4*x^4*y1 + 
        8*o^4*l2*l4*x^4*y3 - 8*o^4*l2*l4*x^3*z1 - 8*o^4*l2*l4*x^3*z2 - 
        4*o^4*l2*l4*x^2*y1*y2 + 8*o^4*l2*l4*x^2*y1*y3 + 24*o^4*l2*l4*x^2*y2^2 + 
        4*o^4*l2*l4*x^2*y2*y3 - 140*o^4*l2*x^6 + 12*o^4*l2*x^4*y1 - 
        12*o^4*l2*x^4*y2 + 24*o^4*l2*x^4*y3 + 12*o^4*l2*x^3*z1 + 4*o^4*l2*x^3*z2
        + 16*o^4*l2*x^2*y1^2 - 10*o^4*l2*x^2*y1*y2 - 4*o^4*l2*x^2*y2^2 + 
        4*o^4*l2*x^2*y2*y3 + 12*o^4*l2*x^2*y3^2 + 2*o^4*l2*x*y2*z2 - 
        16*o^4*l3^2*l4*x^6 - 12*o^4*l3^2*x^6 + 4*o^4*l3^2*x^4*y2 - 
        32*o^4*l3*l4^2*x^6 + 8*o^4*l3*l4^2*x^4*y1 + 8*o^4*l3*l4^2*x^4*y3 - 
        376*o^4*l3*l4*x^6 - 44*o^4*l3*l4*x^4*y1 + 8*o^4*l3*l4*x^4*y2 - 
        28*o^4*l3*l4*x^4*y3 + 16*o^4*l3*l4*x^3*z1 + 8*o^4*l3*l4*x^3*z2 - 
        4*o^4*l3*l4*x^2*y1^2 - 6*o^4*l3*l4*x^2*y1*y2 - 2*o^4*l3*l4*x^2*y1*y3 + 
        2*o^4*l3*l4*x^2*y2*y3 - 2*o^4*l3*l4*x^2*y3^2 + 36*o^4*l3*x^6 + 
        8*o^4*l3*x^4*y1 + 14*o^4*l3*x^4*y2 + 16*o^4*l3*x^4*y3 - 4*o^4*l3*x^3*z1 
        - 2*o^4*l3*x^3*z2 + 8*o^4*l3*x^2*y1^2 - 2*o^4*l3*x^2*y1*y2 - 
        8*o^4*l3*x^2*y1*y3 + 10*o^4*l3*x^2*y2*y3 + 12*o^4*l3*x^2*y3^2 - 
        424*o^4*l4^2*x^6 - 32*o^4*l4^2*x^4*y1 - 32*o^4*l4^2*x^4*y3 + 
        24*o^4*l4^2*x^3*z1 + 24*o^4*l4^2*x^3*z2 - 8*o^4*l4^2*x^2*y1*y3 - 
        4*o^4*l4*l5*x^2*y1^2 + 8*o^4*l4*l5*x^2*y1*y3 - 4*o^4*l4*l5*x^2*y3^2 + 
        2*o^4*l4*l6*x^4*y1 + 2*o^4*l4*l6*x^4*y3 - 4*o^4*l4*l6*x^2*y1*y2 + 
        4*o^4*l4*l6*x^2*y2*y3 + 68*o^4*l4*x^6 - 2*o^4*l4*x^4*y1 - 
        2*o^4*l4*x^4*y3 - 4*o^4*l4*x^3*z1 - 4*o^4*l4*x^3*z2 - 4*o^4*l4*x^3*z3 + 
        4*o^4*l4*x^3*z4 - 14*o^4*l4*x^2*y1^2 - 14*o^4*l4*x^2*y3^2 + 
        4*o^4*l5*x^2*y1^2 - 12*o^4*l5*x^2*y1*y3 + 8*o^4*l5*x^2*y3^2 + 
        72*o^4*l6*x^6 - 18*o^4*l6*x^4*y1 - 18*o^4*l6*x^4*y3 + 4*o^4*l6*x^2*y1*y2
        + 2*o^4*l6*x^2*y1*y3 - 8*o^4*l6*x^2*y2*y3 + 14*o^4*x^3*z3 - 
        10*o^4*x^3*z4 + 4*o^4*x*y1*z4 - 2*o^4*x*y3*z3 - 32*o^3*l1^3*x^6 + 
        32*o^3*l1^2*l2*x^6 + 144*o^3*l1^2*l4*x^6 + 24*o^3*l1^2*l4*x^4*y1 + 
        24*o^3*l1^2*l4*x^4*y3 - 232*o^3*l1^2*x^6 - 40*o^3*l1^2*x^4*y1 - 
        12*o^3*l1^2*x^4*y2 - 32*o^3*l1^2*x^4*y3 - 8*o^3*l1^2*x^2*y1*y2 + 
        4*o^3*l1^2*x^2*y2*y3 + 32*o^3*l1*l2^2*x^6 - 48*o^3*l1*l2*l4*x^6 - 
        8*o^3*l1*l2*l4*x^4*y1 - 8*o^3*l1*l2*l4*x^4*y3 - 16*o^3*l1*l2*x^6 - 
        88*o^3*l1*l2*x^4*y1 - 8*o^3*l1*l2*x^4*y2 - 88*o^3*l1*l2*x^4*y3 + 
        4*o^3*l1*l2*x^2*y1*y2 - 4*o^3*l1*l2*x^2*y2*y3 + 32*o^3*l1*l3^2*x^6 + 
        96*o^3*l1*l3*l4*x^6 + 16*o^3*l1*l3*l4*x^4*y1 + 16*o^3*l1*l3*l4*x^4*y3 + 
        64*o^3*l1*l3*x^6 + 16*o^3*l1*l3*x^4*y1 + 16*o^3*l1*l3*x^4*y3 + 
        8*o^3*l1*l3*x^2*y1*y2 - 8*o^3*l1*l3*x^2*y2*y3 - 80*o^3*l1*l4^2*x^6 - 
        16*o^3*l1*l4^2*x^4*y1 - 16*o^3*l1*l4^2*x^4*y3 + 216*o^3*l1*l4*x^6 + 
        32*o^3*l1*l4*x^4*y1 + 20*o^3*l1*l4*x^4*y2 + 32*o^3*l1*l4*x^4*y3 + 
        6*o^3*l1*l4*x^2*y1^2 + 12*o^3*l1*l4*x^2*y1*y2 + 4*o^3*l1*l4*x^2*y1*y3 - 
        4*o^3*l1*l4*x^2*y2*y3 + 6*o^3*l1*l4*x^2*y3^2 - 4*o^3*l1*l6*x^4*y1 - 
        4*o^3*l1*l6*x^4*y3 - 196*o^3*l1*x^6 + 46*o^3*l1*x^4*y1 - 8*o^3*l1*x^4*y2
        + 28*o^3*l1*x^4*y3 + 8*o^3*l1*x^3*z1 + 14*o^3*l1*x^3*z2 + 
        8*o^3*l1*x^3*z3 - 8*o^3*l1*x^3*z4 + 6*o^3*l1*x^2*y1^2 - 
        6*o^3*l1*x^2*y1*y2 + 2*o^3*l1*x^2*y1*y3 + 10*o^3*l1*x^2*y2*y3 + 
        10*o^3*l1*x^2*y3^2 - 2*o^3*l1*x*y3*z2 + 32*o^3*l2^2*l3*x^6 - 
        32*o^3*l2^2*x^6 - 16*o^3*l2^2*x^4*y1 - 16*o^3*l2^2*x^4*y3 - 
        32*o^3*l2*l3^2*x^6 - 48*o^3*l2*l3*l4*x^6 - 8*o^3*l2*l3*l4*x^4*y1 - 
        8*o^3*l2*l3*l4*x^4*y3 + 80*o^3*l2*l3*x^6 - 8*o^3*l2*l3*x^4*y1 - 
        8*o^3*l2*l3*x^4*y2 - 8*o^3*l2*l3*x^4*y3 + 4*o^3*l2*l3*x^2*y1*y2 - 
        4*o^3*l2*l3*x^2*y2*y3 + 16*o^3*l2*l4*x^6 + 64*o^3*l2*l4*x^4*y1 + 
        64*o^3*l2*l4*x^4*y3 + 8*o^3*l2*l4*x^2*y1^2 - 8*o^3*l2*l4*x^2*y1*y2 + 
        8*o^3*l2*l4*x^2*y2*y3 + 8*o^3*l2*l4*x^2*y3^2 + 32*o^3*l2*l6*x^6 - 
        8*o^3*l2*l6*x^4*y1 - 8*o^3*l2*l6*x^4*y3 - 308*o^3*l2*x^6 - 
        28*o^3*l2*x^4*y1 - 10*o^3*l2*x^4*y2 - 28*o^3*l2*x^4*y3 + 4*o^3*l2*x^3*z1
        + 8*o^3*l2*x^3*z3 - 8*o^3*l2*x^3*z4 + 10*o^3*l2*x^2*y1*y2 + 
        8*o^3*l2*x^2*y1*y3 - 22*o^3*l2*x^2*y2^2 - 26*o^3*l2*x^2*y2*y3 - 
        48*o^3*l3^2*l4*x^6 - 8*o^3*l3^2*l4*x^4*y1 - 8*o^3*l3^2*l4*x^4*y3 + 
        104*o^3*l3^2*x^6 + 24*o^3*l3^2*x^4*y1 + 12*o^3*l3^2*x^4*y2 + 
        16*o^3*l3^2*x^4*y3 + 4*o^3*l3^2*x^2*y2*y3 - 80*o^3*l3*l4^2*x^6 - 
        16*o^3*l3*l4^2*x^4*y1 - 16*o^3*l3*l4^2*x^4*y3 + 88*o^3*l3*l4*x^6 + 
        20*o^3*l3*l4*x^4*y2 - 2*o^3*l3*l4*x^2*y1^2 - 4*o^3*l3*l4*x^2*y1*y2 - 
        12*o^3*l3*l4*x^2*y1*y3 + 12*o^3*l3*l4*x^2*y2*y3 - 2*o^3*l3*l4*x^2*y3^2 -
        32*o^3*l3*l6*x^6 + 8*o^3*l3*l6*x^4*y1 + 8*o^3*l3*l6*x^4*y3 + 
        236*o^3*l3*x^6 + 32*o^3*l3*x^4*y1 - 8*o^3*l3*x^4*y2 - 6*o^3*l3*x^4*y3 - 
        20*o^3*l3*x^3*z1 - 14*o^3*l3*x^3*z2 - 8*o^3*l3*x^3*z3 + 8*o^3*l3*x^3*z4 
        + 4*o^3*l3*x^2*y1^2 + 10*o^3*l3*x^2*y1*y2 + 16*o^3*l3*x^2*y1*y3 - 
        6*o^3*l3*x^2*y2*y3 - 2*o^3*l3*x^2*y3^2 - 2*o^3*l3*x*y1*z2 + 
        16*o^3*l4^2*x^6 - 8*o^3*l4^2*x^4*y1 - 8*o^3*l4^2*x^4*y3 - 
        16*o^3*l4^2*x^2*y1^2 - 16*o^3*l4^2*x^2*y3^2 + 4*o^3*l4*l5*x^2*y1^2 - 
        8*o^3*l4*l5*x^2*y1*y3 + 4*o^3*l4*l5*x^2*y3^2 + 6*o^3*l4*l6*x^4*y1 + 
        6*o^3*l4*l6*x^4*y3 - 2*o^3*l4*l6*x^3*z1 - 2*o^3*l4*l6*x^3*z2 + 
        4*o^3*l4*l6*x^2*y1*y2 + 4*o^3*l4*l6*x^2*y1*y3 - 4*o^3*l4*l6*x^2*y2*y3 + 
        256*o^3*l4*x^6 + 18*o^3*l4*x^4*y1 + 18*o^3*l4*x^4*y3 - 22*o^3*l4*x^3*z1 
        - 22*o^3*l4*x^3*z2 - 12*o^3*l4*x^3*z3 + 12*o^3*l4*x^3*z4 + 
        2*o^3*l4*x^2*y1^2 - 6*o^3*l4*x^2*y1*y3 + 2*o^3*l4*x^2*y3^2 + 
        4*o^3*l4*x*y1*z4 - 4*o^3*l4*x*y3*z3 - 8*o^3*l5*x^2*y1^2 + 
        12*o^3*l5*x^2*y1*y3 - 4*o^3*l5*x^2*y3^2 - 16*o^3*l6*x^6 - 
        6*o^3*l6*x^4*y1 - 6*o^3*l6*x^4*y3 + 4*o^3*l6*x^3*z1 + 4*o^3*l6*x^3*z2 + 
        2*o^3*l6*x^2*y1^2 - 8*o^3*l6*x^2*y1*y2 - 8*o^3*l6*x^2*y1*y3 + 
        4*o^3*l6*x^2*y2*y3 + 2*o^3*l6*x^2*y3^2 + 10*o^3*x^3*z3 - 20*o^3*x^3*z4 -
        2*o^3*x*y1*z4 - 4*o^3*y1*t + 2*o^3*y3*t + 32*o^2*l1^3*x^6 + 
        32*o^2*l1^2*l2*x^6 - 48*o^2*l1^2*l4*x^6 + 24*o^2*l1^2*l4*x^4*y1 + 
        24*o^2*l1^2*l4*x^4*y3 + 224*o^2*l1^2*x^6 - 68*o^2*l1^2*x^4*y1 + 
        4*o^2*l1^2*x^4*y2 - 68*o^2*l1^2*x^4*y3 - 8*o^2*l1^2*x^3*z1 - 
        16*o^2*l1^2*x^3*z2 + 4*o^2*l1^2*x^2*y1*y2 - 12*o^2*l1^2*x^2*y1*y3 - 
        8*o^2*l1^2*x^2*y2*y3 + 32*o^2*l1*l2^2*x^6 + 16*o^2*l1*l2*l4*x^6 - 
        8*o^2*l1*l2*l4*x^4*y1 - 8*o^2*l1*l2*l4*x^4*y3 + 544*o^2*l1*l2*x^6 - 
        16*o^2*l1*l2*x^4*y1 + 24*o^2*l1*l2*x^4*y2 - 32*o^2*l1*l2*x^4*y3 - 
        8*o^2*l1*l2*x^3*z1 - 8*o^2*l1*l2*x^3*z2 - 4*o^2*l1*l2*x^2*y1*y2 + 
        24*o^2*l1*l2*x^2*y2^2 + 4*o^2*l1*l2*x^2*y2*y3 - 32*o^2*l1*l3^2*x^6 - 
        32*o^2*l1*l3*l4*x^6 + 16*o^2*l1*l3*l4*x^4*y1 + 16*o^2*l1*l3*l4*x^4*y3 - 
        352*o^2*l1*l3*x^6 - 8*o^2*l1*l3*x^4*y1 - 8*o^2*l1*l3*x^4*y3 + 
        16*o^2*l1*l3*x^3*z1 + 16*o^2*l1*l3*x^3*z2 - 4*o^2*l1*l3*x^2*y1^2 - 
        8*o^2*l1*l3*x^2*y1*y2 + 8*o^2*l1*l3*x^2*y2*y3 - 4*o^2*l1*l3*x^2*y3^2 + 
        16*o^2*l1*l4^2*x^6 - 16*o^2*l1*l4^2*x^4*y1 - 16*o^2*l1*l4^2*x^4*y3 - 
        64*o^2*l1*l4*l6*x^6 + 8*o^2*l1*l4*l6*x^4*y1 + 8*o^2*l1*l4*l6*x^4*y3 - 
        528*o^2*l1*l4*x^6 + 46*o^2*l1*l4*x^4*y1 - 4*o^2*l1*l4*x^4*y2 + 
        26*o^2*l1*l4*x^4*y3 + 32*o^2*l1*l4*x^3*z1 + 48*o^2*l1*l4*x^3*z2 - 
        8*o^2*l1*l4*x^3*z3 + 8*o^2*l1*l4*x^3*z4 + 2*o^2*l1*l4*x^2*y1^2 - 
        4*o^2*l1*l4*x^2*y1*y2 + 12*o^2*l1*l4*x^2*y2*y3 - 2*o^2*l1*l4*x^2*y3^2 + 
        64*o^2*l1*l6*x^6 - 12*o^2*l1*l6*x^4*y1 - 12*o^2*l1*l6*x^4*y3 - 
        48*o^2*l1*x^6 - 16*o^2*l1*x^4*y1 - 8*o^2*l1*x^4*y2 - 22*o^2*l1*x^4*y3 - 
        2*o^2*l1*x^3*z2 + 8*o^2*l1*x^3*z3 - 8*o^2*l1*x^3*z4 + 6*o^2*l1*x^2*y1^2 
        - 6*o^2*l1*x^2*y1*y2 - 10*o^2*l1*x^2*y1*y3 + 6*o^2*l1*x^2*y3^2 - 
        2*o^2*l1*x*y1*z2 + 32*o^2*l2^2*l3*x^6 + 144*o^2*l2^2*x^6 - 
        16*o^2*l2^2*x^4*y1 - 16*o^2*l2^2*x^4*y3 + 8*o^2*l2^2*x^2*y2^2 - 
        32*o^2*l2*l3^2*x^6 + 16*o^2*l2*l3*l4*x^6 - 8*o^2*l2*l3*l4*x^4*y1 - 
        8*o^2*l2*l3*l4*x^4*y3 - 192*o^2*l2*l3*x^6 + 32*o^2*l2*l3*x^4*y1 + 
        24*o^2*l2*l3*x^4*y2 + 16*o^2*l2*l3*x^4*y3 + 8*o^2*l2*l3*x^3*z1 + 
        8*o^2*l2*l3*x^3*z2 - 4*o^2*l2*l3*x^2*y1*y2 - 8*o^2*l2*l3*x^2*y2^2 + 
        4*o^2*l2*l3*x^2*y2*y3 - 480*o^2*l2*l4*x^6 + 24*o^2*l2*l4*x^4*y1 + 
        24*o^2*l2*l4*x^4*y3 + 16*o^2*l2*l4*x^3*z1 + 16*o^2*l2*l4*x^3*z2 + 
        8*o^2*l2*l4*x^2*y1*y2 - 24*o^2*l2*l4*x^2*y2^2 - 8*o^2*l2*l4*x^2*y2*y3 + 
        32*o^2*l2*l6*x^6 - 8*o^2*l2*l6*x^4*y1 - 8*o^2*l2*l6*x^4*y3 + 
        24*o^2*l2*x^6 - 32*o^2*l2*x^4*y1 + 4*o^2*l2*x^4*y2 - 32*o^2*l2*x^4*y3 - 
        20*o^2*l2*x^3*z1 - 8*o^2*l2*x^3*z2 + 8*o^2*l2*x^3*z3 - 8*o^2*l2*x^3*z4 -
        16*o^2*l2*x^2*y1^2 - 2*o^2*l2*x^2*y1*y2 + 2*o^2*l2*x^2*y2^2 - 
        8*o^2*l2*x^2*y3^2 - 4*o^2*l2*x*y2*z2 + 16*o^2*l3^2*l4*x^6 - 
        8*o^2*l3^2*l4*x^4*y1 - 8*o^2*l3^2*l4*x^4*y3 + 64*o^2*l3^2*x^6 + 
        28*o^2*l3^2*x^4*y1 - 4*o^2*l3^2*x^4*y2 + 28*o^2*l3^2*x^4*y3 - 
        8*o^2*l3^2*x^3*z1 + 4*o^2*l3^2*x^2*y1*y2 + 4*o^2*l3^2*x^2*y1*y3 + 
        16*o^2*l3*l4^2*x^6 - 16*o^2*l3*l4^2*x^4*y1 - 16*o^2*l3*l4^2*x^4*y3 - 
        64*o^2*l3*l4*l6*x^6 + 8*o^2*l3*l4*l6*x^4*y1 + 8*o^2*l3*l4*l6*x^4*y3 + 
        336*o^2*l3*l4*x^6 + 46*o^2*l3*l4*x^4*y1 - 4*o^2*l3*l4*x^4*y2 + 
        26*o^2*l3*l4*x^4*y3 - 32*o^2*l3*l4*x^3*z1 - 16*o^2*l3*l4*x^3*z2 - 
        8*o^2*l3*l4*x^3*z3 + 8*o^2*l3*l4*x^3*z4 + 2*o^2*l3*l4*x^2*y1^2 + 
        12*o^2*l3*l4*x^2*y1*y2 - 4*o^2*l3*l4*x^2*y2*y3 - 2*o^2*l3*l4*x^2*y3^2 + 
        8*o^2*l3*l5*x^2*y1^2 - 16*o^2*l3*l5*x^2*y1*y3 + 8*o^2*l3*l5*x^2*y3^2 - 
        32*o^2*l3*l6*x^6 + 8*o^2*l3*l6*x^4*y1 + 8*o^2*l3*l6*x^4*y3 + 
        8*o^2*l3*l6*x^2*y1*y2 - 8*o^2*l3*l6*x^2*y2*y3 - 16*o^2*l3*x^6 + 
        4*o^2*l3*x^4*y1 - 8*o^2*l3*x^4*y2 - 2*o^2*l3*x^4*y3 + 4*o^2*l3*x^3*z1 + 
        2*o^2*l3*x^3*z2 - 8*o^2*l3*x^3*z3 + 8*o^2*l3*x^3*z4 - 2*o^2*l3*x^2*y1^2 
        + 12*o^2*l3*x^2*y1*y3 - 6*o^2*l3*x^2*y2*y3 - 8*o^2*l3*x^2*y3^2 - 
        2*o^2*l3*x*y3*z2 + 272*o^2*l4^2*x^6 + 16*o^2*l4^2*x^4*y1 + 
        16*o^2*l4^2*x^4*y3 - 24*o^2*l4^2*x^3*z1 - 24*o^2*l4^2*x^3*z2 - 
        8*o^2*l4^2*x^2*y1*y3 + 4*o^2*l4*l5*x^2*y1^2 - 8*o^2*l4*l5*x^2*y1*y3 + 
        4*o^2*l4*l5*x^2*y3^2 - 2*o^2*l4*l6*x^4*y1 - 2*o^2*l4*l6*x^4*y3 + 
        2*o^2*l4*l6*x^3*z1 + 2*o^2*l4*l6*x^3*z2 + 2*o^2*l4*l6*x^2*y1^2 + 
        4*o^2*l4*l6*x^2*y1*y2 - 4*o^2*l4*l6*x^2*y2*y3 + 2*o^2*l4*l6*x^2*y3^2 - 
        16*o^2*l4*x^6 + 8*o^2*l4*x^4*y1 + 8*o^2*l4*x^4*y3 + 2*o^2*l4*x^3*z1 + 
        2*o^2*l4*x^3*z2 + 4*o^2*l4*x^3*z3 - 4*o^2*l4*x^3*z4 + 8*o^2*l4*x^2*y1^2 
        + 2*o^2*l4*x^2*y1*y3 + 8*o^2*l4*x^2*y3^2 - 4*o^2*l4*x*y1*z3 + 
        4*o^2*l4*x*y3*z4 + 2*o^2*l5*x*y1*z2 - 2*o^2*l5*x*y3*z2 - 144*o^2*l6*x^6 
        + 18*o^2*l6*x^4*y1 + 18*o^2*l6*x^4*y3 + 8*o^2*l6*x^3*z1 + 
        8*o^2*l6*x^3*z2 - 4*o^2*l6*x^2*y1^2 - 8*o^2*l6*x^2*y1*y3 - 
        4*o^2*l6*x^2*y3^2 + 2*o^2*l6*x*y2*z2 - 30*o^2*x^3*z3 + 14*o^2*x^3*z4 - 
        10*o^2*x*y1*z4 + 4*o^2*x*y3*z3 - 2*o^2*x*y3*z4 + 2*o^2*y1*t - 4*o^2*y3*t
        - 2*o^2*z1*z4 + 4*o^2*z2*z3 + 64*o*l1^3*x^6 + 16*o*l1^3*x^4*y1 + 
        16*o*l1^3*x^4*y3 - 32*o*l1^2*l2*x^6 - 96*o*l1^2*l4*x^6 - 
        24*o*l1^2*l4*x^4*y1 - 24*o*l1^2*l4*x^4*y3 + 112*o*l1^2*x^6 + 
        8*o*l1^2*x^4*y1 + 8*o*l1^2*x^4*y2 - 12*o*l1^2*x^2*y1^2 + 
        8*o*l1^2*x^2*y1*y2 - 4*o*l1^2*x^2*y2*y3 - 12*o*l1^2*x^2*y3^2 - 
        32*o*l1*l2^2*x^6 + 32*o*l1*l2*l4*x^6 + 8*o*l1*l2*l4*x^4*y1 + 
        8*o*l1*l2*l4*x^4*y3 + 96*o*l1*l2*x^6 + 88*o*l1*l2*x^4*y1 + 
        8*o*l1*l2*x^4*y2 + 88*o*l1*l2*x^4*y3 - 4*o*l1*l2*x^2*y1*y2 + 
        4*o*l1*l2*x^2*y2*y3 - 64*o*l1*l3^2*x^6 - 16*o*l1*l3^2*x^4*y1 - 
        16*o*l1*l3^2*x^4*y3 - 64*o*l1*l3*l4*x^6 - 16*o*l1*l3*l4*x^4*y1 - 
        16*o*l1*l3*l4*x^4*y3 - 64*o*l1*l3*x^6 - 32*o*l1*l3*x^4*y1 - 
        32*o*l1*l3*x^4*y3 - 8*o*l1*l3*x^2*y1*y2 - 16*o*l1*l3*x^2*y1*y3 + 
        8*o*l1*l3*x^2*y2*y3 + 32*o*l1*l4^2*x^6 + 8*o*l1*l4^2*x^4*y1 + 
        8*o*l1*l4^2*x^4*y3 + 4*o*l1*l4*l5*x^2*y1^2 - 8*o*l1*l4*l5*x^2*y1*y3 + 
        4*o*l1*l4*l5*x^2*y3^2 + 4*o*l1*l4*l6*x^2*y1*y2 - 4*o*l1*l4*l6*x^2*y2*y3 
        - 80*o*l1*l4*x^6 - 20*o*l1*l4*x^4*y1 - 8*o*l1*l4*x^4*y2 - 
        20*o*l1*l4*x^4*y3 - 6*o*l1*l4*x^2*y1^2 - 6*o*l1*l4*x^2*y1*y2 - 
        4*o*l1*l4*x^2*y1*y3 + 2*o*l1*l4*x^2*y2*y3 - 6*o*l1*l4*x^2*y3^2 + 
        8*o*l1*l5*x^2*y1^2 - 16*o*l1*l5*x^2*y1*y3 + 8*o*l1*l5*x^2*y3^2 + 
        32*o*l1*l6*x^6 + 16*o*l1*l6*x^4*y1 + 16*o*l1*l6*x^4*y3 - 
        4*o*l1*l6*x^3*z1 - 4*o*l1*l6*x^3*z2 + 8*o*l1*l6*x^2*y1*y2 - 
        8*o*l1*l6*x^2*y1*y3 - 8*o*l1*l6*x^2*y2*y3 + 48*o*l1*x^6 - 28*o*l1*x^4*y1
        - 20*o*l1*x^4*y3 - 4*o*l1*x^3*z1 - 8*o*l1*x^3*z2 - 8*o*l1*x^3*z3 + 
        8*o*l1*x^3*z4 - 8*o*l1*x^2*y1^2 + 2*o*l1*x^2*y1*y2 + 6*o*l1*x^2*y1*y3 - 
        6*o*l1*x^2*y2*y3 - 10*o*l1*x^2*y3^2 + 2*o*l1*x*y3*z2 - 32*o*l2^2*l3*x^6 
        + 32*o*l2^2*x^6 + 16*o*l2^2*x^4*y1 + 16*o*l2^2*x^4*y3 + 32*o*l2*l3^2*x^6
        + 32*o*l2*l3*l4*x^6 + 8*o*l2*l3*l4*x^4*y1 + 8*o*l2*l3*l4*x^4*y3 - 
        32*o*l2*l3*x^6 + 8*o*l2*l3*x^4*y1 + 8*o*l2*l3*x^4*y2 + 8*o*l2*l3*x^4*y3 
        - 4*o*l2*l3*x^2*y1*y2 + 4*o*l2*l3*x^2*y2*y3 - 32*o*l2*l4*x^6 - 
        40*o*l2*l4*x^4*y1 - 40*o*l2*l4*x^4*y3 - 8*o*l2*l4*x^2*y1^2 + 
        4*o*l2*l4*x^2*y1*y2 - 4*o*l2*l4*x^2*y2*y3 - 8*o*l2*l4*x^2*y3^2 - 
        32*o*l2*l6*x^6 + 8*o*l2*l6*x^4*y1 + 8*o*l2*l6*x^4*y3 - 4*o*l2*l6*x^3*z1 
        - 4*o*l2*l6*x^3*z2 + 88*o*l2*x^6 - 12*o*l2*x^4*y1 + 4*o*l2*x^4*y2 - 
        12*o*l2*x^4*y3 - 4*o*l2*x^3*z1 - 8*o*l2*x^3*z3 + 8*o*l2*x^3*z4 - 
        6*o*l2*x^2*y1*y2 - 20*o*l2*x^2*y1*y3 + 8*o*l2*x^2*y2^2 + 
        12*o*l2*x^2*y2*y3 + 32*o*l3^2*l4*x^6 + 8*o*l3^2*l4*x^4*y1 + 
        8*o*l3^2*l4*x^4*y3 - 48*o*l3^2*x^6 - 8*o*l3^2*x^4*y1 - 8*o*l3^2*x^4*y2 +
        4*o*l3^2*x^2*y1^2 - 4*o*l3^2*x^2*y2*y3 + 4*o*l3^2*x^2*y3^2 + 
        32*o*l3*l4^2*x^6 + 8*o*l3*l4^2*x^4*y1 + 8*o*l3*l4^2*x^4*y3 + 
        4*o*l3*l4*l5*x^2*y1^2 - 8*o*l3*l4*l5*x^2*y1*y3 + 4*o*l3*l4*l5*x^2*y3^2 +
        4*o*l3*l4*l6*x^2*y1*y2 - 4*o*l3*l4*l6*x^2*y2*y3 - 16*o*l3*l4*x^6 + 
        12*o*l3*l4*x^4*y1 - 8*o*l3*l4*x^4*y2 + 12*o*l3*l4*x^4*y3 + 
        2*o*l3*l4*x^2*y1^2 + 2*o*l3*l4*x^2*y1*y2 + 12*o*l3*l4*x^2*y1*y3 - 
        6*o*l3*l4*x^2*y2*y3 + 2*o*l3*l4*x^2*y3^2 - 8*o*l3*l5*x^2*y1^2 + 
        16*o*l3*l5*x^2*y1*y3 - 8*o*l3*l5*x^2*y3^2 + 32*o*l3*l6*x^6 - 
        8*o*l3*l6*x^4*y1 - 8*o*l3*l6*x^4*y3 + 4*o*l3*l6*x^3*z1 + 
        4*o*l3*l6*x^3*z2 - 8*o*l3*l6*x^2*y1*y2 + 8*o*l3*l6*x^2*y2*y3 - 
        80*o*l3*x^6 - 16*o*l3*x^4*y1 + 12*o*l3*x^3*z1 + 8*o*l3*x^3*z2 + 
        8*o*l3*x^3*z3 - 8*o*l3*x^3*z4 + 2*o*l3*x^2*y1^2 - 6*o*l3*x^2*y1*y2 - 
        18*o*l3*x^2*y1*y3 + 2*o*l3*x^2*y2*y3 + 4*o*l3*x^2*y3^2 + 2*o*l3*x*y1*z2 
        + 8*o*l4^2*x^4*y1 + 8*o*l4^2*x^4*y3 + 8*o*l4^2*x^2*y1^2 + 
        8*o*l4^2*x^2*y3^2 - 4*o*l4*l5*x^2*y1^2 + 8*o*l4*l5*x^2*y1*y3 - 
        4*o*l4*l5*x^2*y3^2 - 4*o*l4*l6*x^4*y1 - 4*o*l4*l6*x^4*y3 + 
        4*o*l4*l6*x^3*z1 + 4*o*l4*l6*x^3*z2 - 4*o*l4*l6*x^2*y1*y2 - 
        4*o*l4*l6*x^2*y1*y3 + 4*o*l4*l6*x^2*y2*y3 + 2*o*l4*l6*x*y1*z2 + 
        2*o*l4*l6*x*y3*z1 - 64*o*l4*x^6 + 8*o*l4*x^3*z1 + 8*o*l4*x^3*z2 + 
        8*o*l4*x^3*z3 - 8*o*l4*x^3*z4 + 8*o*l4*x^2*y1*y3 - 4*o*l4*x*y1*z4 + 
        4*o*l4*x*y3*z3 + 12*o*l5*x^2*y1^2 - 18*o*l5*x^2*y1*y3 + 6*o*l5*x^2*y3^2 
        + 2*o*l5*x*y1*z2 - 2*o*l5*x*y3*z2 - 8*o*l6*x^4*y1 - 8*o*l6*x^4*y3 - 
        10*o*l6*x^2*y1^2 + 12*o*l6*x^2*y1*y2 + 8*o*l6*x^2*y1*y3 - 
        6*o*l6*x^2*y2*y3 - 10*o*l6*x^2*y3^2 + 4*o*l6*x*y1*z1 + 2*o*l6*x*y2*z2 + 
        4*o*l6*x*y3*z2 - 4*o*x^3*z3 + 8*o*x^3*z4 - 2*o*x*y3*z4 + 4*o*y1*t - 
        2*o*y3*t + 16*l1^3*x^4*y1 + 16*l1^3*x^4*y3 - 32*l1^2*l2*x^6 - 
        24*l1^2*l4*x^4*y1 - 24*l1^2*l4*x^4*y3 - 64*l1^2*l6*x^6 + 
        8*l1^2*l6*x^4*y1 + 8*l1^2*l6*x^4*y3 - 96*l1^2*x^6 + 28*l1^2*x^4*y1 + 
        28*l1^2*x^4*y3 + 8*l1^2*x^3*z1 + 16*l1^2*x^3*z2 - 8*l1^2*x^3*z3 + 
        8*l1^2*x^3*z4 - 4*l1^2*x^2*y1*y2 - 12*l1^2*x^2*y1*y3 + 8*l1^2*x^2*y2*y3 
        - 32*l1*l2^2*x^6 + 8*l1*l2*l4*x^4*y1 + 8*l1*l2*l4*x^4*y3 - 160*l1*l2*x^6
        + 52*l1*l2*x^4*y1 - 8*l1*l2*x^4*y2 + 60*l1*l2*x^4*y3 + 8*l1*l2*x^3*z1 + 
        8*l1*l2*x^3*z2 + 4*l1*l2*x^2*y1*y2 - 12*l1*l2*x^2*y2^2 - 
        4*l1*l2*x^2*y2*y3 - 16*l1*l3^2*x^4*y1 - 16*l1*l3^2*x^4*y3 - 
        16*l1*l3*l4*x^4*y1 - 16*l1*l3*l4*x^4*y3 + 128*l1*l3*x^6 - 
        16*l1*l3*x^4*y1 - 16*l1*l3*x^4*y3 - 16*l1*l3*x^3*z1 - 16*l1*l3*x^3*z2 - 
        4*l1*l3*x^2*y1^2 + 8*l1*l3*x^2*y1*y2 - 8*l1*l3*x^2*y2*y3 - 
        4*l1*l3*x^2*y3^2 + 8*l1*l4^2*x^4*y1 + 8*l1*l4^2*x^4*y3 - 
        4*l1*l4*l5*x^2*y1^2 + 8*l1*l4*l5*x^2*y1*y3 - 4*l1*l4*l5*x^2*y3^2 + 
        64*l1*l4*l6*x^6 - 8*l1*l4*l6*x^4*y1 - 8*l1*l4*l6*x^4*y3 - 
        4*l1*l4*l6*x^2*y1*y2 + 4*l1*l4*l6*x^2*y2*y3 + 160*l1*l4*x^6 - 
        24*l1*l4*x^4*y1 - 16*l1*l4*x^4*y3 - 16*l1*l4*x^3*z1 - 24*l1*l4*x^3*z2 + 
        8*l1*l4*x^3*z3 - 8*l1*l4*x^3*z4 - 2*l1*l4*x^2*y1^2 + 2*l1*l4*x^2*y1*y2 -
        6*l1*l4*x^2*y1*y3 - 6*l1*l4*x^2*y2*y3 - 8*l1*l5*x^2*y1^2 + 
        16*l1*l5*x^2*y1*y3 - 8*l1*l5*x^2*y3^2 - 32*l1*l6*x^6 + 24*l1*l6*x^4*y1 +
        24*l1*l6*x^4*y3 - 4*l1*l6*x^3*z1 - 4*l1*l6*x^3*z2 - 4*l1*l6*x^2*y1^2 - 
        8*l1*l6*x^2*y1*y2 + 8*l1*l6*x^2*y2*y3 - 4*l1*l6*x^2*y3^2 - 4*l1*x^4*y1 -
        4*l1*x^4*y3 - 8*l1*x^3*z3 + 8*l1*x^3*z4 - 6*l1*x^2*y1*y3 + 2*l1*x*y1*z2 
        - 32*l2^2*l3*x^6 - 48*l2^2*x^6 + 16*l2^2*x^4*y1 + 16*l2^2*x^4*y3 - 
        4*l2^2*x^2*y2^2 + 32*l2*l3^2*x^6 + 8*l2*l3*l4*x^4*y1 + 8*l2*l3*l4*x^4*y3
        + 96*l2*l3*x^6 - 12*l2*l3*x^4*y1 - 8*l2*l3*x^4*y2 - 4*l2*l3*x^4*y3 - 
        8*l2*l3*x^3*z1 - 8*l2*l3*x^3*z2 + 4*l2*l3*x^2*y1*y2 + 4*l2*l3*x^2*y2^2 -
        4*l2*l3*x^2*y2*y3 + 128*l2*l4*x^6 - 24*l2*l4*x^4*y1 - 24*l2*l4*x^4*y3 - 
        8*l2*l4*x^3*z1 - 8*l2*l4*x^3*z2 - 4*l2*l4*x^2*y1*y2 - 8*l2*l4*x^2*y1*y3 
        + 8*l2*l4*x^2*y2^2 + 4*l2*l4*x^2*y2*y3 - 32*l2*l6*x^6 + 8*l2*l6*x^4*y1 +
        8*l2*l6*x^4*y3 - 4*l2*l6*x^3*z1 - 4*l2*l6*x^3*z2 - 4*l2*x^4*y3 + 
        8*l2*x^3*z1 + 4*l2*x^3*z2 - 8*l2*x^3*z3 + 8*l2*x^3*z4 + 4*l2*x^2*y1*y2 -
        2*l2*x^2*y2*y3 - 4*l2*x^2*y3^2 + 2*l2*x*y2*z2 + 8*l3^2*l4*x^4*y1 + 
        8*l3^2*l4*x^4*y3 + 64*l3^2*l6*x^6 - 8*l3^2*l6*x^4*y1 - 8*l3^2*l6*x^4*y3 
        - 32*l3^2*x^6 - 12*l3^2*x^4*y1 - 12*l3^2*x^4*y3 + 8*l3^2*x^3*z1 + 
        8*l3^2*x^3*z3 - 8*l3^2*x^3*z4 - 4*l3^2*x^2*y1*y2 + 4*l3^2*x^2*y1*y3 + 
        8*l3*l4^2*x^4*y1 + 8*l3*l4^2*x^4*y3 - 4*l3*l4*l5*x^2*y1^2 + 
        8*l3*l4*l5*x^2*y1*y3 - 4*l3*l4*l5*x^2*y3^2 + 64*l3*l4*l6*x^6 - 
        8*l3*l4*l6*x^4*y1 - 8*l3*l4*l6*x^4*y3 - 4*l3*l4*l6*x^2*y1*y2 + 
        4*l3*l4*l6*x^2*y2*y3 - 96*l3*l4*x^6 - 8*l3*l4*x^4*y1 + 16*l3*l4*x^3*z1 +
        8*l3*l4*x^3*z2 + 8*l3*l4*x^3*z3 - 8*l3*l4*x^3*z4 + 2*l3*l4*x^2*y1^2 - 
        6*l3*l4*x^2*y1*y2 + 2*l3*l4*x^2*y1*y3 + 2*l3*l4*x^2*y2*y3 + 
        4*l3*l4*x^2*y3^2 + 32*l3*l6*x^6 - 8*l3*l6*x^4*y1 - 8*l3*l6*x^4*y3 + 
        4*l3*l6*x^3*z1 + 4*l3*l6*x^3*z2 - 4*l3*x^4*y1 - 4*l3*x^4*y3 + 
        8*l3*x^3*z3 - 8*l3*x^3*z4 - 4*l3*x^2*y1^2 - 2*l3*x^2*y3^2 + 2*l3*x*y3*z2
        - 64*l4^2*x^6 + 8*l4^2*x^3*z1 + 8*l4^2*x^3*z2 + 8*l4^2*x^2*y1*y3 - 
        2*l4*l6*x^2*y1^2 - 2*l4*l6*x^2*y3^2 + 2*l4*l6*x*y1*z1 + 2*l4*l6*x*y3*z2 
        + 4*l4*x*y1*z3 - 4*l4*x*y3*z4 + 16*l5^2*x^2*y1^2 - 32*l5^2*x^2*y1*y3 + 
        16*l5^2*x^2*y3^2 + 16*l5*l6*x^2*y1*y2 - 16*l5*l6*x^2*y2*y3 - 
        4*l5*x^2*y1^2 + 12*l5*x^2*y1*y3 - 8*l5*x^2*y3^2 + 4*l5*y1*t - 4*l5*y3*t 
        + 64*l6*x^6 - 16*l6*x^4*y1 - 16*l6*x^4*y3 - 4*l6*x^3*z1 - 4*l6*x^3*z2 + 
        8*l6*x^3*z3 - 8*l6*x^3*z4 + 4*l6*x^2*y1^2 - 4*l6*x^2*y1*y2 - 
        10*l6*x^2*y1*y3 + 8*l6*x^2*y2*y3 + 4*l6*x^2*y3^2 + 4*l6*x*y1*z2 + 
        2*l6*x*y1*z4 + 4*l6*x*y2*z3 + 4*l6*x*y2*z4 + 4*l6*x*y3*z1 - 2*l6*x*y3*z3
        + 2*l6*y2*t - 2*l6*z1*z2 + 16*x^3*z3 - 8*x^3*z4 + 4*x*y1*z4 - 2*x*y3*z3 
        - 2*y1*t + 4*y3*t + 2*z1*z4 - 4*z2*z3 - 4*z3*z4
]
;



==> anc/RedEqs <==

function RedEqs(X)
  s:=MinimalBasis(DefiningEquations(X));
  set:={1..#s};
  while #set ge 1 do
    i:=Random(set);
    set:=set diff {i};
    if X eq Scheme(Ambient(X),Remove(s,i)) then s[i]:=0;end if;
  end while;
  ss:=[];for q in s do if q ne 0 then Append(~ss,q);end if;end for;
  if Dimension(X) eq 1 then return Curve(Ambient(X),ss);
    else if Dimension(X) eq 2 then return Surface(Ambient(X),ss);else return Scheme(Ambient(X),ss);end if;
  end if;
end function;



==> anc/Sextic_plane_curves <==

// Some Magma (V2.25-2) code for 'On degenerations of Z/2-Godeaux surfaces', by Dias-Rito-Urzúa.

// Here we compute equations for the plane sextic curves of Section 2.2. 

// First we give a function that computes a linear system of curves of given degree and with given singularities of any type
// (the default Magma function does it only for ordinary singularities).
// This is taken from Rito's preprint arXiv:0906.3480v3 [math.AG].

function LinSys(L,p,m,t)
  A:=Ambient(L);
  J:=LinearSystem(L,p,[m[i][1]:i in [1..#m]]);
  for g in [1..#p] do
    p0:=[BaseField(A)|p[g][1],p[g][2]];
    b:=[];i:=[];
    for j:=1 to #t[g] do
      if #Sections(J) eq 0 then break;end if;
      if t[g][j][1] eq 0 then k:=[2,1];else k:=[1,2];end if;
      b:=b cat [p0];i:=i cat [k];
      Bup:=[Evaluate(Sections(J)[i],A.k[2],(A.k[1]-p0[k[1]])*A.k[2]+p0[k[2]]) div (A.k[1]-p0[k[1]])^m[g][j]:i in [1..#Sections(J)]];
      p0[k[2]]:=t[g][j][k[2]]/t[g][j][k[1]];
      J:=LinearSystem(LinearSystem(A,Bup),A!p0,m[g][j+1]);
    end for;
    for j:=#b to 1 by -1 do
      if #Sections(J) eq 0 then break;end if;
      i1:=i[j][1];i2:=i[j][2];
      Bdn:=[Evaluate((A.i1-b[j][i1])^m[g][j]*Sections(J)[i],A.i2,(A.i2-b[j][i2])/(A.i1-b[j][i1])):i in [1..#Sections(J)]];
      R:=Universe(Bdn);
      h:=hom<R->CoordinateRing(A)|[A.1,A.2]>;
      J:=LinearSystem(A,[h(Bdn[i]):i in [1..#Bdn]]);
    end for;
  end for;
  return J;
end function;

////////////////////////////////////////////////////////////////////////////

> // Now we use this function LinSys to compute the linear systems of such sextic curves.
> // For each system, we choose one curve and verify that the singularities are as stated.
> 
> K:=Rationals();
> A<x,y>:=AffineSpace(K,2);
> 
> P:=[A![0,0],A![2,2],A![2,-2],A![2,0],A![1,0]];
> M:=[[2],[2,2],[2,2],[2],[1,1]];
> T:=[[],[[1,1]],[[1,-1]],[],[[1,0]]];
> J:=LinSys(LinearSystem(A,6),P,M,T);
> J;
Linear system on Affine Space of dimension 2 over Rational Field
Variables: x, y
with 8 sections:

x^6 - 6*x^5 + 13*x^4 - 12*x^3 - 1/2*x^2*y^4 + 4*x^2 + 5/2*x*y^4 - 2*x*y^2 - 1/16*y^6 - 5/2*y^4 + 3*y^2
x^5*y - 14*x^2*y^3 - 24*x^2*y + x*y^5 + 48*x*y^3 + 32*x*y - 2*y^5 - 40*y^3
x^4*y^2 - 2*x^2*y^4 + y^6
x^4*y - 4*x^2*y^3 - 8*x^2*y + 1/2*x*y^5 + 12*x*y^3 + 8*x*y - y^5 - 8*y^3
x^3*y^3 - 5*x^2*y^3 - 4*x^2*y - 1/2*x*y^5 + 12*x*y^3 + 8*x*y + y^5 - 12*y^3
x^3*y^2 - 1/4*x^2*y^4 - 3/2*x*y^4 - 2*x*y^2 + 5/16*y^6 + 3/2*y^4 + y^2
x^3*y - 3/4*x^2*y^3 - 3*x^2*y + 1/8*x*y^5 + 2*x*y^3 + 2*x*y - 1/4*y^5 - y^3
x^2*y^2 - 1/2*x*y^4 - 2*x*y^2 + 1/16*y^6 + 1/2*y^4 + y^2

> BaseComponent(J);
Scheme over Rational Field defined by
1
> 
> C:=Curve(A,&+Sections(J));
> pts:=SingularPoints(C);pts;
{@ (0, 0), (2, -2), (2, 0), (2, 2) @}
> HasSingularPointsOverExtension(C);
false
> [ResolutionGraph(C,P[i]):i in [1..4]];
[
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -1, 2, 1, 2 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -2, 2, 1, 0 ]) 2 ;
    2 ([ -1, 4, 2, 2 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -2, 2, 1, 0 ]) 2 ;
    2 ([ -1, 4, 2, 2 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -1, 2, 1, 2 ]) ;


]
> L:=[Curve(A,q):q in [x-y,x+y,y]];
> [IntersectionNumber(L[i],C,P[i+1]):i in [1,2,3]];
[ 4, 4, 2 ]
> 
> ////////////////////////////////////////////////////////
> 
> P:=[A![0,0],A![2,2],A![2,-2],A![2,0]];
> M:=[[2],[2,2,2],[2,2],[2]];
> T:=[[],[[1,1],[1,2]],[[1,-1]],[]];
> J:=LinSys(LinearSystem(A,6),P,M,T);
> J;
Linear system on Affine Space of dimension 2 over Rational Field
Variables: x, y
with 7 sections:

x^6 - 88/3*x^3*y^2 - 64/9*x^3*y - 32*x^3 + 16/3*x^2*y^4 + 16/3*x^2*y^3 + 10696/81*x^2*y^2 + 64/3*x^2*y + 48*x^2 - 8/9*x*y^5 - 
    1784/81*x*y^4 - 128/9*x*y^3 - 14048/81*x*y^2 - 128/9*x*y + 7/81*y^6 + 16/9*y^5 + 1784/81*y^4 + 64/9*y^3 + 4432/81*y^2
x^5*y - 40/3*x^3*y^2 - 104/9*x^3*y + 10/3*x^2*y^4 - 16/3*x^2*y^3 + 5480/81*x^2*y^2 + 32/3*x^2*y - 4/9*x*y^5 - 1120/81*x*y^4 + 224/9*x*y^3
    - 8800/81*x*y^2 + 80/9*x*y + 5/81*y^6 + 8/9*y^5 + 1120/81*y^4 - 256/9*y^3 + 4400/81*y^2
x^5 - 61/9*x^3*y^2 - 20/9*x^3*y - 12*x^3 + 13/9*x^2*y^4 + 5/3*x^2*y^3 + 788/27*x^2*y^2 + 20/3*x^2*y + 16*x^2 - 5/18*x*y^5 - 160/27*x*y^4 
    - 40/9*x*y^3 - 940/27*x*y^2 - 40/9*x*y + 1/54*y^6 + 5/9*y^5 + 160/27*y^4 + 20/9*y^3 + 200/27*y^2
x^4*y^2 - 64/9*x^3*y^2 - 2/9*x^2*y^4 + 1600/81*x^2*y^2 + 64/81*x*y^4 - 2048/81*x*y^2 + 1/81*y^6 - 64/81*y^4 + 1024/81*y^2
x^4*y - 16/9*x^3*y^2 - 40/9*x^3*y + 4/9*x^2*y^4 - 2/3*x^2*y^3 + 728/81*x^2*y^2 + 16/3*x^2*y - 1/18*x*y^5 - 148/81*x*y^4 + 28/9*x*y^3 - 
    1168/81*x*y^2 - 8/9*x*y + 1/162*y^6 + 1/9*y^5 + 148/81*y^4 - 32/9*y^3 + 584/81*y^2
x^4 - x^3*y^2 - 4/9*x^3*y - 4*x^3 + 1/4*x^2*y^4 + 1/3*x^2*y^3 + 328/81*x^2*y^2 + 4/3*x^2*y + 4*x^2 - 1/18*x*y^5 - 83/81*x*y^4 - 8/9*x*y^3
    - 332/81*x*y^2 - 8/9*x*y + 1/324*y^6 + 1/9*y^5 + 83/81*y^4 + 4/9*y^3 + 4/81*y^2
x^3*y^3 - 28/9*x^3*y^2 + 20/9*x^3*y + 7/9*x^2*y^4 - 20/3*x^2*y^3 + 1292/81*x^2*y^2 - 32/3*x^2*y - 2/9*x*y^5 - 268/81*x*y^4 + 148/9*x*y^3 
    - 2080/81*x*y^2 + 112/9*x*y + 2/81*y^6 + 4/9*y^5 + 268/81*y^4 - 128/9*y^3 + 1040/81*y^2

> BaseComponent(J);
Scheme over Rational Field defined by
1
> 
> C:=Curve(A,&+Sections(J));
> pts:=SingularPoints(C);pts;
{@ (0, 0), (2, -2), (2, 0), (2, 2) @}
> HasSingularPointsOverExtension(C);
false
> [ResolutionGraph(C,q):q in P];
[
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -1, 2, 1, 2 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -2, 2, 1, 0 ]) 2 ;
    2 ([ -2, 4, 2, 0 ]) 3 ;
    3 ([ -1, 6, 3, 2 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -2, 2, 1, 0 ]) 2 ;
    2 ([ -1, 4, 2, 2 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -1, 2, 1, 2 ]) ;


]
> L:=[Curve(A,q):q in [x-y,x+y]];
> [IntersectionNumber(L[i],C,P[i+1]):i in [1,2]];
[ 4, 4 ]
> 
> ////////////////////////////////////////////////////////
> 
> P:=[A![0,0],A![2,2],A![2,-2],A![2,0]];
> M:=[[2],[2,2,2],[2,2,1,1],[2]];
> T:=[[],[[1,1],[1,2]],[[1,-1],[1,1],[0,1]],[]];
> J:=LinSys(LinearSystem(A,6),P,M,T);
> J;
Linear system on Affine Space of dimension 2 over Rational Field
Variables: x, y
with 5 sections:

x^6 - 22*x^4 + 3/5*x^3*y^3 - 46/5*x^3*y^2 + 4*x^3*y + 56*x^3 + 3/10*x^2*y^4 - 6*x^2*y^3 + 788/15*x^2*y^2 - 72/5*x^2*y - 40*x^2 + 1/5*x*y^5 - 22/15*x*y^4 + 76/5*x*y^3 - 296/3*x*y^2 + 64/5*x*y + 1/30*y^6 - 
    2/5*y^5 + 22/15*y^4 - 56/5*y^3 + 184/3*y^2
x^5*y - 25/2*x^4 - 15/4*x^3*y^3 + 65/6*x^3*y^2 - 43/3*x^3*y + 50*x^3 - 65/24*x^2*y^4 + 31/2*x^2*y^3 - 385/9*x^2*y^2 + 34*x^2*y - 50*x^2 + 13/12*x*y^5 + 205/18*x*y^4 - 77/3*x*y^3 + 350/9*x*y^2 - 80/3*x*y -
    5/72*y^6 - 13/6*y^5 - 205/18*y^4 + 58/3*y^3 + 50/9*y^2
x^5 - 11/2*x^4 + 1/20*x^3*y^3 - 43/30*x^3*y^2 + 1/3*x^3*y + 10*x^3 + 13/120*x^2*y^4 - 1/2*x^2*y^3 + 347/45*x^2*y^2 - 6/5*x^2*y - 6*x^2 + 1/60*x*y^5 - 41/90*x*y^4 + 19/15*x*y^3 - 122/9*x*y^2 + 16/15*x*y + 
    1/360*y^6 - 1/30*y^5 + 41/90*y^4 - 14/15*y^3 + 70/9*y^2
x^4*y^2 - 2*x^4 + 1/5*x^3*y^3 - 86/15*x^3*y^2 + 4/3*x^3*y + 8*x^3 - 17/30*x^2*y^4 - 2*x^2*y^3 + 668/45*x^2*y^2 - 24/5*x^2*y - 8*x^2 + 1/15*x*y^5 + 98/45*x*y^4 + 76/15*x*y^3 - 200/9*x*y^2 + 64/15*x*y + 
    1/90*y^6 - 2/15*y^5 - 98/45*y^4 - 56/15*y^3 + 136/9*y^2
x^4*y - 9/4*x^4 - 19/40*x^3*y^3 + 39/20*x^3*y^2 - 9/2*x^3*y + 9*x^3 - 39/80*x^2*y^4 + 7/4*x^2*y^3 - 77/10*x^2*y^2 + 37/5*x^2*y - 9*x^2 + 7/40*x*y^5 + 41/20*x*y^4 - 27/10*x*y^3 + 7*x*y^2 - 24/5*x*y - 
    1/80*y^6 - 7/20*y^5 - 41/20*y^4 + 11/5*y^3 + y^2

> BaseComponent(J);
Scheme over Rational Field defined by
1
> 
> C:=Curve(A,&+Sections(J));
> pts:=SingularPoints(C);pts;
{@ (0, 0), (2, -2), (2, 0), (2, 2) @}
> HasSingularPointsOverExtension(C);
false
> [ResolutionGraph(C,q):q in P];
[
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -1, 2, 1, 2 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -2, 2, 1, 0 ]) 2 ;
    2 ([ -2, 4, 2, 0 ]) 3 ;
    3 ([ -1, 6, 3, 2 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -2, 2, 1, 0 ]) 2 ;
    2 ([ -3, 4, 2, 0 ]) 3 ;
    3 ([ -1, 10, 6, 1 ])        4 ;
    4 ([ -2, 5, 3, 0 ]) ;

    ,
    The resolution graph on the Digraph
    Vertex      Neighbours

    1 ([ -1, 2, 1, 2 ]) ;


]
> L:=[Curve(A,q):q in [x-y,x+y]];
> [IntersectionNumber(L[i],C,P[i+1]):i in [1,2]];
[ 4, 4 ]
> 


==> anc/Verifications <==

// In this file the letter o stands for the parameter \alpha in the paper (On degenerations of Z/2-Godeaux surfaces, by Dias-Rito-Urzúa).

// Here we load the equations of the universal covering of a random Coughlan Z/2-Godeaux surface,
// embedded in P^7 by the tricanonical system,
// and we check that it has the right invariants and an involution acting freely.

// We work over a finite field for speedness.

K:=FiniteField(37);
P7<X0,X1,X2,X3,X4,X5,X6,X7>:=ProjectiveSpace(K,7);

// A random surface:
s:=[5,7,11,13,17,19,23];
o:=s[1];l1:=s[2];l2:=s[3];l3:=s[4];l4:=s[5];l5:=s[6];l6:=s[7];
load "Eqs19InP7";
S:=Scheme(P7,Eqs19InP7);

// We remove the extra component X0=0:
S:=Complement(S,Scheme(P7,X0));

Dimension(S) eq 2;
IsReduced(S) eq true;
IsIrreducible(S) eq true;

S:=Surface(P7,DefiningEquations(S));

// The invariants p_g and q:
GeometricGenus(S) eq 1;
Irregularity(S) eq 0;

// We define S with less equations:
S:=Surface(P7,MinimalBasis(DefiningEquations(S)));

// And even less:
load "RedEqs";
S:=RedEqs(S);

// We check that S is smooth:
SS:=SingularSubscheme(S);
Dimension(SS) eq -1;

// The canonical divisor:
KS:=CanonicalDivisor(S);
SelfIntersection(KS) eq 2;

// It is invariant for the involution:
mu:=map<P7->P7|[X0,X3,-X2,X1,X5,X4,-X7,-X6]>;
mu(S) eq S;

// And the involution acts freely:
Dimension(Scheme(S,[X0,X1+X3,X4+X5,X6-X7])) eq -1;
Dimension(Scheme(S,[X2,X1-X3,X4-X5,X6+X7])) eq -1;


